Neural Collapse Is Forbidden: Information Floors in Language Models

Within-class variance in language-model representations is commonly read as incomplete neural collapse. We argue it is allocated information storage, and that the allocation obeys a law. A one-line centering identity voids a family of simplex equiangular-tight-frame claims, including our own earlier ones; in dimensionless variance shares across 14 models, macro-category structure carries only 4-12% of representational variance and within-token context carries 79-91%, stable across a 100x parameter range. On the theory side, token-level weight decay penalizes a category in proportion to its type count, not its occurrence mass, reducing next-token prediction to an imbalanced K-class problem whose optimum orders category norms by type count. A converse floor, proved for binary categories, forces within-category dispersion to be at least proportional to the conditional mutual information I(token; context | category). The law holds: identity dispersion, not total variance, tracks this information across every tested model and partition, under a model-free estimate and even across models, where one model's information predicts another's dispersion; and over pretraining the category share overshoots, decays, and partially recovers, because the information it must carry never left.

==> anc/RELEASE-V2.md <==
# Code release map for the v2 paper ("Geometry Follows Information", working title)

Every number, table, and figure in the v2 paper traces to a script here and a JSON
record under `results/v2/`. This file is the map. Python 3.11; numpy 1.26, scikit-learn
1.8.0, scipy 1.17 (CPU analyses); torch 2.7 + transformers 5.x (GPU passes). All
k-means: `KMeans(n_clusters=K, random_state=42, n_init=10)` on raw float32 class means.
All partial correlations: within-model rank transform, least-squares residualization
(`src/v2_pooled_partials.py`).

## Data inputs

- Class-statistic dumps (per-token means, per-dimension variances, counts at layers L,
  L-1): produced by `src/extract.py` (validation protocol: WikiText-103 validation,
  512-token packing, n_c >= 50) and the train-split variants (50,000 sequences,
  24k-26k covered types). Model weights and WikiText-103 from HuggingFace.
- Pretraining checkpoints: Pythia (EleutherAI, revisions stepN), OLMo-2-0425-1B
  (allenai, stage1 branches + main). ALWAYS download per revision into distinct
  directories and fingerprint (see the checkpoint-hygiene paragraph in the paper;
  `src/v2_olmo_dynamics.py` and `src/v2_pythia28_redo.py` implement the guard).

## Paper artifact -> script -> record

| Paper artifact | Script (command) | Record |
|---|---|---|
| Allocation table + figure (Sec 2, Tab 1, fig_v2_allocation) | `v2_phase0.py shares` | `shares.json` |
| Gaussian-null excess factors (Sec 2, Pitfall 3) | `v2_phase0.py gaussian` | `gaussian_control.json` |
| POS alpha=0 control (Pitfall 1) | `v2_phase0.py pos` | `pos_alpha0.json` |
| Law: per-category Ihat vs B/W/V, val (Sec 5, Tab 2, fig_v2_gate_a) | `v2_gate_a.py run --model M` then `analyze` | `gate_a.json`, `gate_a_<M>.json/npz` |
| Law at full vocabulary (Sec 5) | `v2_gate_a.py run --model M --dumpset train --split train --max-samples 50000 --no-pos` then `analyze --dumpset train` | `gate_a_train.json` |
| Pooled partial correlations (Sec 5) | `v2_pooled_partials.py` | `pooled_partials.json` |
| Loss decomposition intra shares (Sec 5) | inside `gate_a_*.json` (`loss_inter`, `loss_intra`) | same |
| Frame: centroid norms vs mass + shuffle nulls (Sec 6, fig_v2_frame_norms) | `v2_phase0.py frame` | `frame_mass.json` |
| Frequency-matched null + channel partials (Sec 6) | `v2_freqnorm.py` | `freqnorm.json` |
| Head-row test, 24/24 (Sec 6) | `v2_headrow_test.py` | `headrow_test.json` |
| Pythia dynamics shares (Sec 7, fig_v2_dynamics_shares left/center) | `v2_phase0.py dynamics` | `dynamics_shares.json` |
| OLMo-2 replication + R1-R4 (Sec 7, fig right panel) | `v2_olmo_dynamics.py run` then `analyze` | `olmo2_dynamics.json`, `olmo2_fingerprints.json`, `olmo2_preregistration.md` |
| pythia-2.8b repair (post-v0) | `v2_pythia28_redo.py run` then `analyze` | `pythia28_dynamics.json` |
| Twisted-SELI certificate (Thm, App) | `v2_twisted_seli_check.py` | `twisted_seli_check.json` |
| Loader certification vs v1 canonical values | `v2_phase0.py validate` | `validate.json` |
| Figures | `v2_figures.py` | `fig_v2_*.pdf` |

Working notes released alongside: `notes/a2prime-attempt-2026-07-03.md` (K=2 closed
form, counterexample), `notes/a2prime-proof-2026-07-03.md` (twisted-SELI theorem:
membership, closed form, dual certificate, labeled sign-lemma gap), the two red-team
memos, the cold-read memo, and the positioning sweep.

## Scope note and scrub list (pre-release, for the author)

The `src/` files without the `v2_` prefix are the v1 pipeline this line of work grew
from; the v2 paper's pitfalls appendix audits claims produced by some of them, so they
stay in the repo for provenance. Untracked local junk (`__pycache__`, `_tmp_test.py`,
`ood_eval [conflicted].py`, `.claude/`) is not in git and will not ship in an archive
export; no deletion needed for release. Candidate cleanups if a tidy release is
preferred (author's call, none required): move v1-only scripts to `src/v1/`, drop
`hallucination_poc.py` and `nc_pruning_poc.py` (exploratory, unreferenced).


==> anc/a2prime-attempt-2026-07-03.md <==
# Conjecture A2' attempt: per-class decay + offsets in the imbalanced UFM

Date: 2026-07-03. Author working notes. Goal: characterize the global minimizers of the
K-class unconstrained-features model (UFM) with (i) unequal priors pi_k, (ii) per-class
decay a_k on the classifier rows, and (iii) fixed per-class logit offsets b_k, and decide
whether the optimum sits in the SELI Gram family (Thrampoulidis, Kini, Vakilian, Behnia,
arXiv 2208.05512) with mass-ordered norms.

All analytic claims below are cross-checked against direct optimization of the full
d-dimensional UFM (LBFGS to gradient norm < 1e-14). Scripts run under
`/home/bd58/miniconda3/envs/bootood/bin/python`; the verification driver text is inlined in
Section 7 so the numbers can be reproduced.

## 0. TL;DR verdict

1. The per-class decay is absorbed exactly by the reparameterization u_k = a_k^{-1/2} v_k.
   The reparameterized problem is a uniform-decay UFM whose logits carry a per-class
   temperature a_k^{-1/2} and the offsets b_k. Its lambda -> 0 limit is a weighted-norm
   unconstrained-features SVM, which is SELI's UF-SVM with a per-class-weighted classifier
   norm sum_k a_k ||u_k||^2. This is exactly the case SELI Appendix C.3 does NOT cover (C.3
   is global rescaling only), so we are genuinely outside their theorem, as the positioning
   sweep flagged.

2. K=2 is solved in closed form (Section 4). The result:
   - Classifier norm ratio is EXACTLY a_2/a_1, i.e. ||u_k|| proportional to 1/a_k, for all
     lambda, independent of priors and offsets.
   - Feature norm ratio equals g_1/g_2, the ratio of per-class error probabilities. With
     zero offsets it is 1 (features balanced) regardless of imbalance; with offset
     beta = b_1 - b_2 > 0 the larger-offset class gets the smaller feature norm; the effect
     is O(beta / log(1/lambda)) and vanishes as lambda -> 0.
   - Priors set the overall scale only. They touch the ratios at second order (SELI's
     mass effect, present but tiny at K=2).

3. What orders the norms in K=2 is DECAY, not mass. Classifier norms are ordered by 1/a_k;
   feature norms by the offsets b_k (finite lambda). Frequency mass n_k does not order the
   norms at K=2 (this is SELI's known K=2 degeneracy). The natural guess n_k / a_k is
   FALSIFIED at K=3 by a counterexample (Section 5): when mass and decay disagree, the
   classifier ordering follows 1/a_k, and n_k / a_k is not even monotone in the right way.

4. Honest verdict on the general conjecture (Section 6). The SELI Gram FAMILY survives in a
   generalized sense: the reparameterized finite-lambda stationarity has SELI's exact
   two-block form with the effective label matrix R replaced by the column-twisted
   R A^{-1/2}. But the specific claim "optimum equals the vanilla imbalanced-NC (SEL)
   geometry with mass-ordered norms" is false as stated. The geometry is a decay-twisted
   generalized SEL, and the norms are ordered by category type-count |S_k| (through a_k and
   b_k), decreasing in |S_k| for BOTH blocks in the realistic small-lambda regime, with
   mass a secondary orderer. In the application a_k proportional to |S_k| this runs OPPOSITE
   to SELI's majority-larger-classifier direction, and it matches the paper's empirical
   frame-mass finding (norm decreases with size).

## 1. Setup and notation

Classifier rows u_1, ..., u_K in R^d, per-example features h_i in R^d, labels y_i, class
counts n_k = pi_k N. Logits ell_k(h) = u_k^T h + b_k with b_k FIXED. Objective

  L(U, H) = (1/N) sum_i CE( softmax(U^T h_i + b), y_i )
            + (lambda/2) [ sum_k a_k ||u_k||^2 + sum_i ||h_i||^2 ].            (1)

Within a class the loss is exchangeable, so at any optimum all features of a class coincide;
write h_c for the shared class-c feature. Then (1) collapses to

  L = sum_c pi_c CE( softmax(U^T h_c + b), c )
      + (lambda/2) sum_k a_k ||u_k||^2 + (lambda/2) sum_c n_c ||h_c||^2.        (2)

Note the structural asymmetry SELI also has: the classifier regularizer carries no count,
the feature regularizer carries n_c (it is a sum over examples). This asymmetry sets the
relative scale of ||U|| versus ||H|| but does not change the geometry.

## 2. Reparameterization (absorbing the per-class decay) and the SVM limit

Set v_k = a_k^{1/2} u_k, so a_k ||u_k||^2 = ||v_k||^2 and the regularizer becomes uniform.
The logits become

  ell_k(h) = a_k^{-1/2} v_k^T h + b_k.                                          (3)

So the price of a uniform decay is a per-class temperature a_k^{-1/2} on the logits, plus
the offsets. The reparameterized problem is

  min_{V,H} (1/N) sum_i CE( (a_k^{-1/2} v_k^T h_i + b_k)_k , y_i )
            + (lambda/2)[ ||V||_F^2 + sum_i ||h_i||^2 ].                        (4)

This is a "scaled-logit" or "temperature-per-class" UFM. It does not match any published
scaled-logit SVM analysis I could find; the closest, SELI Appendix C.3, treats only a
global (all a_k equal) rescaling.

### 2.1 The lambda -> 0 limit: a weighted-norm UF-SVM

By the standard implicit-bias argument (Ji and Telgarsky; SELI Proposition 2), the
normalized minimizer of (4) converges in direction to the min-norm interpolant. Writing the
correct-class-over-competitor margin at the SVM unit gives, for each example i and each
k != y_i,

  a_{y_i}^{-1/2} v_{y_i}^T h_i - a_k^{-1/2} v_k^T h_i + (b_{y_i} - b_k) >= 1
  <=> a_{y_i}^{-1/2} v_{y_i}^T h_i - a_k^{-1/2} v_k^T h_i >= 1 - (b_{y_i} - b_k) =: mu_{y_i,k}. (5)

So at FINITE lambda the offsets enter as per-pair affine margin targets mu_{c,k} = 1 - b_c + b_k,
exactly the form the problem statement anticipated. Equivalently, in the exponential-loss
picture the offset multiplies competitor k's term by e^{b_k}, i.e. it reweights, not
reshapes, the competitor pressure.

Undoing the reparameterization (v_k = a_k^{1/2} u_k) turns (5) into the plain SELI margin
(u_{y_i} - u_k)^T h_i >= 1 - (b_{y_i}-b_k) but with a WEIGHTED classifier norm, so the
hard-margin limit is

  min (1/2) sum_k a_k ||u_k||^2 + (1/2) ||H||_F^2
      s.t. (u_{y_i} - u_k)^T h_i >= 1 - (b_{y_i} - b_k)   for all i, k != y_i.   (6)

This is SELI's unconstrained-features SVM with two modifications: a per-class-weighted
classifier nuclear-type norm, and per-pair affine margins from the offsets.

### 2.2 The offsets wash out of the strict limit (important caveat)

The margin targets mu_{c,k} in (5) and (6) are O(1). The min-norm solution scale diverges as
lambda -> 0 (logits grow like the square of the scale), so the ratio mu_{c,k} / (scale of the
bilinear term) -> 0. A bounded multiplicative reweighting e^{b_k} of exponential-loss terms
does not change a max-margin DIRECTION (only lower-order terms), by the same reasoning as in
Soudry et al. for linear models. Hence:

  - Strict lambda -> 0 limit: offsets are irrelevant to the limiting geometry; it is the
    offset-free weighted-norm UF-SVM (6) with margins 1.
  - Finite lambda: offsets shift the per-pair margins by -(b_c - b_k) and shift the finite-
    lambda geometry; the effect on norm ratios is O(1/log(1/lambda)) (quantified for K=2 in
    Section 4). This is the regime the paper's finite-training measurements live in, so
    "offsets matter" is a finite-lambda statement, not a limit statement.

## 3. Finite-lambda stationarity for general K, and where a_k enters the Gram

Let p_{ik} = softmax_k(U^T h_i + b), residuals r_{ik} = 1[y_i=k] - p_{ik} (rows of
R in R^{N x K}, sum_k r_{ik} = 0), A = diag(a_1, ..., a_K). Stationarity of (1):

  h_i = (1/(lambda N)) sum_k r_{ik} u_k                =>  H = (1/(lambda N)) U R^T,
  a_k u_k = (1/(lambda N)) sum_i r_{ik} h_i            =>  U = (1/(lambda N)) H R A^{-1}.    (7)

The per-class decay enters the Gram equations ONLY as the factor A^{-1} in the U equation.
Substituting one into the other, U ( R^T R A^{-1} ) = (lambda N)^2 U, so each row of U is a
left-eigenvector of M := R^T R A^{-1} at eigenvalue (lambda N)^2. M is not symmetric, but it
is similar to the symmetric PSD matrix

  Mtilde := A^{-1/2} M A^{1/2} = A^{-1/2} R^T R A^{-1/2} = Rtilde^T Rtilde,   Rtilde := R A^{-1/2}.

Symmetrizing with U A^{1/2} = V recovers exactly the reparameterized variable, and (7)
becomes the symmetric SELI two-block system with R replaced by Rtilde:

  H = (1/(lambda N)) V Rtilde^T,     V = (1/(lambda N)) H Rtilde,    Rtilde = R A^{-1/2}.   (8)

So the entire effect of heterogeneous decay is: reparameterize the classifier by A^{1/2},
and scale column k of the residual/label matrix by a_k^{-1/2}. In SELI (A = I, b = 0) the
optimal R has the SEL structure and the Gram matrices are the SVD factors of the SEL matrix
Zhat. Here the effective label matrix is the twisted, solution-dependent Rtilde = R A^{-1/2},
and the offsets further perturb R through the softmax. The two-block low-rank SELI STRUCTURE
survives (8); the clean identification "optimal logits = Zhat" does not (verified numerically
in Section 5: the logit diagonal is unequal and ordered by 1/a_k).

The classifier magnitude, from (7) with within-class collapse (p_{ik} = p_{ck}):

  u_k = (1/(lambda a_k)) sum_c pi_c (1[c=k] - p_{ck}) h_c.                        (9)

The prefactor 1/a_k is clean and multiplies everything; the mass pi_c sits INSIDE the sum,
weighting each class's contribution. This is why 1/a_k orders the classifier norms strongly
(a prefactor) while mass orders them weakly (inside a partly self-cancelling sum). It is the
general-K seed of the K=2 result.

## 4. K=2 closed form (the main deliverable)

For K=2 only the difference delta := u_1 - u_2 and beta := b_1 - b_2 enter the loss, since
for a class-1 example CE = log(1 + e^{-(delta^T h + beta)}). Given delta, the classifier
regularizer a_1||u_1||^2 + a_2||u_2||^2 is minimized subject to u_1 - u_2 = delta by

  u_1 = (a_2/(a_1+a_2)) delta,   u_2 = -(a_1/(a_1+a_2)) delta,                    (10)

so u_1, u_2 are antiparallel and

  ||u_1|| / ||u_2|| = a_2 / a_1,     i.e.  ||u_k|| proportional to 1/a_k,         (11)

with minimal weighted norm a_1||u_1||^2 + a_2||u_2||^2 = a_eff ||delta||^2, where
a_eff := a_1 a_2 / (a_1 + a_2) (half the harmonic mean). Result (11) is exact for every
lambda and is independent of priors and offsets. It is the load-bearing fact.

Reduce to scalars along the unit vector delta/||delta||: s := ||delta||, features
h_1 = t_1 (delta/s), h_2 = t_2 (delta/s). With g(z) := sigma(-z) = 1/(1+e^z) the per-class
error probability, z_1 := s t_1 + beta, z_2 := -(s t_2 + beta), the objective is

  F = pi_1 log(1+e^{-z_1}) + pi_2 log(1+e^{-z_2})
      + (lambda/2) a_eff s^2 + (lambda N /2)(pi_1 t_1^2 + pi_2 t_2^2).

Stationarity (with g_k := g(z_k)):

  dF/dt_1 = 0:  t_1 = s g_1 / (lambda N),        so  ||h_1|| = s g_1 / (lambda N),
  dF/dt_2 = 0:  t_2 = -s g_2 / (lambda N),       so  ||h_2|| = s g_2 / (lambda N),
  dF/ds  = 0:  lambda^2 N a_eff = pi_1 g_1^2 + pi_2 g_2^2.                        (12)

Hence the two norm ratios:

  ||u_1|| / ||u_2|| = a_2 / a_1        (from (11)),
  ||h_1|| / ||h_2|| = g_1 / g_2.                                                  (13)

Closing the system: writing rho := s^2 / (lambda N),

  z_1 = rho g_1 + beta,   z_2 = rho g_2 - beta,   g_k = sigma(-z_k),
  pi_1 g_1^2 + pi_2 g_2^2 = lambda^2 N a_eff.                                     (14)

Reading off the orderings from (14):

(a) Decay. Only (11) carries a_k: the classifier norms split as 1/a_1 : 1/a_2, exactly, at
    all lambda, regardless of pi and b. Smaller decay gives larger classifier norm.

(b) Offsets and features. Given rho, the equations z_1 = rho g_1 + beta and z_2 = rho g_2 - beta
    determine z_1, z_2 (hence g_1, g_2) independent of the priors. With g_k approx e^{-z_k}
    (small lambda) each equation reads rho = (z_1 - beta) e^{z_1} = (z_2 + beta) e^{z_2}.
    For beta > 0 the map z -> (z - beta)e^z lies below z -> (z + beta)e^z, so equal RHS forces
    z_1 > z_2, hence g_1 < g_2 and ||h_1|| < ||h_2||. The class with the LARGER offset gets
    the SMALLER feature norm. Magnitude: subtracting the two log-equations,
    z_1 - z_2 approx 2 beta / log rho, so ||h_1||/||h_2|| = e^{-(z_1 - z_2)} -> 1 as
    lambda -> 0 (rho -> infinity). Offsets order features only at finite lambda, and
    logarithmically weakly.

(c) Offsets zero. beta = 0 gives z_1 = z_2, g_1 = g_2, so ||h_1|| = ||h_2|| for ANY priors.
    Features are balanced. Combined with a_1 = a_2 this reproduces SELI's statement that at
    K=2 the norms are equal (their "equality only when balanced or K=2").

(d) Priors. pi enters (14) only through the scale equation, fixing rho (hence s) at a given
    lambda. It cancels from the leading ratios. Numerically it touches the feature ratio at
    second order: as pi_1 rises from 0.5 to 0.99 (with beta = 1, a_1 = a_2), ||h_1||/||h_2||
    drifts 0.7138 -> 0.7056, i.e. the majority feature shrinks slightly more. This is the
    SELI mass effect (majority -> smaller feature) present but tiny at K=2, and it acts on
    features, never on the classifier (which stays exactly a_2/a_1 = 1 across all pi).

Numerical confirmation (full d = 6 optimization, Section 7): (11) holds to machine
precision (ratios 0.3333 for a = [3,1], 0.5 for a = [2,1], invariant to pi and b); the
feature ratio equals g_1/g_2 to 4 digits; with beta > 0 the ratio is < 1 and rises toward 1
as lambda falls (0.66 at lambda = 3e-2, 0.81 at lambda = 3e-4); the reduced system (14)
reproduces the full-d optimum (for pi = [.7,.3], a = [2,1], b = [.7,0], lambda = 1e-2 it
gives g_1 = 7.49e-3, g_2 = 9.55e-3, s = 2.364, so ||u|| = [0.788, 1.576],
||h|| = [1.771, 2.259], matching the optimizer).

### The single most useful sentence

In K=2 the norms are ordered by category type-count, not frequency mass: the classifier
norm is exactly proportional to 1/a_k, and the feature norm is ordered by the offset b_k (at
finite lambda), both decreasing in category size when a_k proportional to |S_k| and
b_k = log|S_k|. Frequency mass n_k only sets the scale and nudges the feature ratio at
second order. The guess "governed by n_k / a_k" is not what happens at K=2.

## 5. General K numerics: what orders the norms

Direct optimization of (2), d = 8, small lambda.

Equal decay and offset, imbalanced priors (this is plain SELI): pi = [.6,.3,.1],
a = b = equal. Classifier norms [1.87, 1.66, 1.45] decrease with mass; feature norms
[2.73, 3.05, 3.32] increase with mass. Mass-ordering, as SELI predicts. Good.

Conflicting mass and decay (the discriminating test): pi = [.5,.3,.2], a = [3,2,1] (so 1/a is
increasing while mass is decreasing). Classifier norms come out [1.08, 1.42, 1.89], strictly
INCREASING, i.e. they follow 1/a_k, not mass. Here n_k/a_k = [.167, .150, .200] is not even
monotone (it dips at class 2), while the classifier norms are monotone. So the single scalar
n_k/a_k does not order the classifier norms; 1/a_k sets the order and mass modulates the
magnitude. The logit matrix at this optimum has an unequal diagonal [3.57, 4.71, 6.04]
ordered by 1/a_k and only approximately centered columns, so it is a decay-twisted SEL, not
the exact SEL matrix Zhat.

Summary of the general-K empirical picture:
  - Classifier norm increases with 1/a_k (strong, prefactor) and with n_k (weak, secondary).
  - When the two conflict, 1/a_k wins the ordering in the tested small-lambda regime.
  - Feature norm decreases with a_k and with the offset b_k, and increases with... its own
    residual pressure; mass acts in the SELI direction (majority -> smaller feature).
  - The exact SEL logit identity is lost under heterogeneous a_k; a generalized (twisted)
    SEL survives.

## 6. Verdict

Restating the conjecture: "the optimum lies in the SELI Gram family, with mass-ordered norms
(larger n_k: larger classifier norm, smaller feature norm)."

- The SELI Gram FAMILY, read as "two-block low-rank structure with Gram matrices given by
  the singular factors of an effective label matrix": SURVIVES, with the effective label
  matrix twisted to R A^{-1/2} (Section 3, eq. 8). PROVABLE WITH EFFORT (path in Section 6.1).

- "Optimum equals the vanilla imbalanced-NC / SEL geometry": FALSE with heterogeneous a_k.
  The logit matrix is decay-twisted (diagonal ordered by 1/a_k), not the SEL matrix.

- "Mass-ordered norms": FALSE as the primary law. The primary orderer is the decay 1/a_k for
  the classifier (proved exactly at K=2), plus the offsets b_k for the features (finite
  lambda). Frequency mass n_k is a secondary orderer, invisible at K=2 (SELI degeneracy) and
  dominated by decay at K=3 when the two conflict. The naive n_k/a_k scalar is falsified.

- Fix that makes a TRUE statement: "the optimum lies in a decay-generalized SELI family; the
  norms are ordered by category type-count |S_k| through the induced decay a_k proportional
  to |S_k| and offset b_k = log|S_k|, with both classifier and feature norms decreasing in
  |S_k| in the small-lambda regime, and frequency mass n_k a secondary orderer in the SELI
  direction." In the application this is OPPOSITE to SELI's majority-larger-classifier
  direction and it matches the paper's measured negative rho(norm, log mass).

Provability status:
  - PROVABLE NOW: the full K=2 characterization (Section 4), including the exact 1/a_k
    classifier split, the offset-driven feature ordering with its log(1/lambda) decay rate,
    and the SELI-degeneracy reproduction. This is airtight and numerically confirmed.
  - PROVABLE WITH EFFORT (path X = redo SELI's SVD/duality argument on the twisted system):
    the generalized Gram-family membership for general K. Estimated 2 to 3 days for a
    careful author. Endpoint is a generalized SEL geometry, not vanilla SELI.
  - LIKELY FALSE AS STATED with fix Y: the mass-ordering claim. Fix Y is the type-count
    restatement above.

### 6.1 Proof sketch for the general-K Gram-family membership

1. Reparameterize v_k = a_k^{1/2} u_k to get the uniform-decay problem (4).
2. Invoke implicit bias (SELI Prop 2 / Ji-Telgarsky) to pass to the weighted-norm UF-SVM
   (6). Track the offsets as the O(1) per-pair margin shifts mu_{c,k} = 1 - (b_c - b_k) and
   argue (Section 2.2) they vanish from the limit, leaving margins 1.
3. Run SELI's Lagrangian argument on the twisted two-block stationarity (8). The dual gives
   Gram matrices H^T H and V^T V as the singular factors of the effective label matrix
   Rtilde = R A^{-1/2}. The only new element versus SELI is the column scaling A^{-1/2};
   carry it through the SVD.
4. The norm ordering then follows from the a_k-scaling of the classifier block: v_k inherits
   a_k^{1/2}, so u_k = a_k^{-1/2} v_k inherits 1/a_k, recovering (11) as the K=2 special case
   and giving the 1/a_k prefactor plus the mass-weighted competitor term of (9) in general.

The honest gap is step 3: SELI's global-optimality proof is nontrivial and must be redone
with the twist; the twist breaks the invariance that makes their Zhat clean, so the theorem
one can actually prove is "generalized SEL", i.e. Gram matrices are the singular factors of a
twisted, offset-perturbed label matrix, with norms ordered by 1/a_k (primary) and mass
(secondary). Whether the twisted problem has a UNIQUE global minimizer in this family (SELI
needs this) is the part most likely to need real work or an extra assumption (for instance a
small-imbalance or small-heterogeneity regime).

## 7. Reproducing the numbers

Collapsed UFM objective (2) optimized with LBFGS over U (K x d) and per-class H (K x d);
pi weights the loss, a weights the classifier reg, n_c = pi_c N weights the feature reg.
Key checks and outputs:

- K=2, offsets zero, a = [3,1], pi = [.8,.2]: ||u||=[0.713, 2.140] ratio 0.3333 = a_2/a_1;
  ||h|| ratio 1.0000; error probs equal. Same ratio at pi = [.5,.5], confirming prior- and
  offset-independence of (11).
- K=2, a = [1,1], b = [1,0]: ||u|| ratio 1.0; ||h|| ratio = g_1/g_2 = 0.714 at lambda 1e-2,
  rising 0.66 -> 0.81 as lambda 3e-2 -> 3e-4. Prior sweep pi 0.5 -> 0.99 moves the feature
  ratio only 0.7138 -> 0.7056.
- Reduced scalar system (14) solved on the physical branch reproduces the full-d optimum to
  3 to 4 digits (worked example in Section 4).
- K=3, pi = [.6,.3,.1], equal a,b: classifier [1.87,1.66,1.45] (mass-ordered), features
  [2.73,3.05,3.32]. K=3, pi = [.5,.3,.2], a = [3,2,1]: classifier [1.08,1.42,1.89]
  (1/a-ordered, against mass), n_k/a_k non-monotone, logit diagonal [3.57,4.71,6.04].

These confirm every analytic claim in Sections 2 to 4 and the falsification in Section 5.


==> anc/a2prime-proof-2026-07-03.md <==
> UPDATE (2026-07-04): the "one certified gap" referenced throughout this note (Lemma 5,
> the sign condition on the polar factor) is now PROVED unconditionally; see
> signlemma-2026-07-04.md in this directory for the closed-form proof
> (orthogonal-projection factorization plus resolvent integral). All gap language below
> is superseded by that proof.

# Conjecture A2' (twisted SELI): proof with closed form, one certified gap

Date: 2026-07-03. Author working notes. Companion to
`notes/a2prime-attempt-2026-07-03.md` (which set up the reduction and did K=2 in
closed form) and to the numerical certificate `src/v2_twisted_seli_check.py`
(output `results/v2/twisted_seli_check.json`). Env
`/home/bd58/miniconda3/envs/bootood/bin/python`.

> UPDATE 2026-07-04: the sign lemma (Lemma 5 / the Section 8 GAP) is now PROVED
> unconditionally, for all a, n in (0, infinity)^K, with an explicit closed form. See
> `notes/signlemma-2026-07-04.md`. Sketch: the optimal weighted logit factors as an
> orthogonal projection times a positive diagonal, Z_w* = (I - shat shat^T) D; its Gram is
> a rank-one downdate D^2 - g g^T; a resolvent integral for the polar factor plus one
> Sherman-Morrison step makes every off-diagonal a strictly negative closed form,
> [Z_w*(B+tI)^{-1}]_kc = -shat_k g_c t / [(d_k^2+t)(d_c^2+t)(1-phi(t))] < 0. The
> "modulo Lemma 5" / "one certified gap" / "one open analytic step" language below (title,
> this Section 0, Theorem 2, Section 8) is SUPERSEDED: there is no remaining gap. An
> adversarial stress suite (`src/v2_signlemma_stress.py`, `results/v2/signlemma_stress.json`)
> finds zero true violations out to cond(D^2) ~ 1e22.

## 0. Verdict

PROVED, with an explicit closed form, modulo a single sign lemma that is verified
numerically over 400+ instances (K=3,4) with a comfortable margin.

The global minimizers of the K-class UFM with per-class classifier decay a_k > 0,
priors pi_k, and offsets b_k have joint Gram matrices in the twisted SELI family.
Concretely, in the lambda -> 0 (max-margin) limit:

1. Membership (fully rigorous, Section 2). The optimum is a balanced factorization
   of its own weighted logit matrix Z_w = A^{1/2} barZ D_n^{1/2}: the joint Gram is
   the two-block SVD-factor structure of SELI, built on Z_w, with the classifier
   block conjugated by A^{-1/2}. This rides on SELI's two generic steps (the
   nuclear-norm variational identity M1 and relaxation tightness M2), both of which
   transfer verbatim because in the reparameterized variables the objective is plain
   Frobenius; only the constraints carry the twist.

2. Closed form (NEW; Section 3). The optimal u-variable logit matrix is the oblique
   projection
        barZ* = I_K - 1_K a^T / tr(A),        a = (a_1, ..., a_K)^T,
   onto a^perp along span(1). It is idempotent, kills 1, has every simplex margin
   exactly 1, rows summing to zero and columns NOT (the twist breaks column
   centering). It reduces to SELI's centering matrix I - 1 1^T / K exactly when
   a = 1. Priors do not enter barZ*; they enter only the count-weighting D_n in the
   SVD that builds the Gram, exactly as in plain SELI.

3. Certificate (Section 4). barZ* is the global minimizer of the convex relaxation
   by an explicit KKT/duality certificate: primal feasibility with all margins
   active (exact), dual multipliers beta_kc read off the polar factor of Z_w, the
   dual-structure (column-centering) lemma PROVED analytically, the zero-duality-gap
   identity PROVED by exact algebra, and dual feasibility beta >= 0 (the sign lemma)
   verified numerically over 45,000 instances (K up to 8, a spanning [0.01,100]) with
   zero sign crossings. The sign lemma is the only open analytic step.

The paper's Conjecture `conj:seli` should be upgraded from [STATED] to [PROVED]
(modulo the sign lemma) and its wording corrected: the optimal logit is not the SEL
matrix "right-multiplied by A^{-1/2}"; it is the oblique projection above, and the
literal A^{-1/2} twist lives on the Gram (U^T U = A^{-1/2} (V^T V) A^{-1/2}) and on
the residual stationarity (Rtilde = R A^{-1/2}). See Section 7.

## 1. Setup and the convex relaxation

Notation. A = diag(a_k), D_n = diag(n_k) with n_k = pi_k N, T = tr(A) = sum_k a_k.
Classifier U = [u_1 ... u_K] in R^{d x K}, class-mean features M = [mu_1 ... mu_K]
in R^{d x K} (within-class collapse is exact at the optimum). Reparameterized
classifier V = U A^{1/2} (v_k = a_k^{1/2} u_k) and count-weighted features
Hhat = M D_n^{1/2}. Two logit matrices:

   barZ  = U^T M            (u-variable logit,  barZ_{kc} = u_k^T mu_c),
   Z_w   = V^T Hhat = A^{1/2} barZ D_n^{1/2}   (weighted logit).

From `a2prime-attempt` Sections 2-3: reparameterizing by A^{1/2} turns the
per-class decay into a uniform regularizer, so the objective in (V, Hhat) is plain
Frobenius; the lambda -> 0 limit is the weighted-norm unconstrained-features SVM;
and offsets b_k enter only as O(1) per-pair margin shifts mu_{c,k} = 1 - (b_c - b_k)
that wash out of the strict limit (Soudry et al. reasoning; confirmed numerically in
Section 6, the UFM with b != 0 converges to the same barZ* as lambda -> 0). The
limit problem is therefore

   min_{U,M}  (1/2) sum_k a_k ||u_k||^2 + (1/2) sum_c n_c ||mu_c||^2
   s.t.       (u_c - u_k)^T mu_c >= 1   for all c and all k != c.          (SVM)

Writing it in (V, Hhat) and eliminating the features by the nuclear-norm identity
(Lemma M1 below) gives the convex relaxation in the single matrix variable barZ:

   min_{barZ in R^{KxK}}  || A^{1/2} barZ D_n^{1/2} ||_*
   s.t.                   barZ_{cc} - barZ_{kc} >= 1   for all c, k != c.   (P)

(P) is SELI's program with the objective row-scaled by A^{1/2} (equivalently, the
plain-margin problem under a weighted nuclear norm). This is exactly the case SELI
Appendix C.3 excludes (they permit only a global rescaling, all a_k equal).

## 2. Membership: the two SELI steps that transfer verbatim

Lemma M1 (nuclear variational identity; standard). For any Z_w in R^{K x K} and any
factorization Z_w = V^T Hhat with V, Hhat in R^{d x K},
   (1/2)||V||_F^2 + (1/2)||Hhat||_F^2 >= ||Z_w||_* ,
with equality iff there is a common partial isometry Xi in R^{d x r}
(Xi^T Xi = I_r) with V = Xi Sigma^{1/2} P^T and Hhat = Xi Sigma^{1/2} Q^T, where
Z_w = P Sigma Q^T is a thin SVD and r = rank(Z_w). Proof: apply
(1/2)(x^2 + y^2) >= xy to singular values via von Neumann's trace inequality.

This transfers because the objective of (SVM) in (V, Hhat) is plain Frobenius: the
twist sits entirely in the constraints, which M1 never touches.

Lemma M2 (relaxation tightness). If d >= rank(Z_w*), where Z_w* solves (P), then
val(SVM) = val(P), and every minimizer of (SVM) is a balanced factorization (in the
sense of M1's equality case) of Z_w* = A^{1/2} barZ* D_n^{1/2}. Proof: M1 lower
bounds (SVM) by (P); conversely, given the optimal barZ*, factor Z_w* = P Sigma Q^T
and set V = Xi Sigma^{1/2} P^T, Hhat = Xi Sigma^{1/2} Q^T with any Xi in R^{d x r},
r <= d; this is feasible for (SVM) and attains ||Z_w*||_*, so the bound is tight and
the equality case of M1 forces every optimum to have this balanced form.

Theorem 1 (twisted-SELI membership). Under d >= rank(Z_w*), the minimizers
(U*, M*) of (SVM) satisfy, with Z_w* = P Sigma Q^T,

   [ V*^T V*    V*^T Hhat* ]   [ P ]        [ P^T  Q^T ]
   [ Hhat*^T V* Hhat*^T Hhat* ] = [ Q ] Sigma [           ] ,

a rank-r PSD matrix whose two diagonal blocks share the singular values Sigma of
Z_w*. In the original variables the classifier Gram is
U*^T U* = A^{-1/2} (V*^T V*) A^{-1/2}, the feature Gram is
M*^T M* = D_n^{-1/2} (Hhat*^T Hhat*) D_n^{-1/2}, and the logit is barZ* = U*^T M*.
When A = I this is SELI (Thrampoulidis et al. Theorem 1) with arbitrary D_n. QED
given M1, M2.

Remark. rank(Z_w*) = K - 1 here (Section 3), so the hypothesis is d >= K - 1, the
same dimension count SELI needs. Theorem 1 is thus a complete, rigorous proof of
Gram-family MEMBERSHIP. It does not by itself identify Z_w*; that is Section 3.

## 3. The closed form

Proposition 2 (closed form). The solution of (P) is
   barZ* = I_K - (1_K a^T) / T ,        T = tr(A).                       (CF)
Equivalently the optimal weighted logit is Z_w* = A^{1/2} barZ* D_n^{1/2}
= diag(sqrt(a_c n_c)) - (1/T) s w^T with s = A^{1/2} 1 = (sqrt(a_c)) and
w = D_n^{1/2} a = (a_c sqrt(n_c)).

Elementary properties (all by direct computation):
 - Feasible with all margins active: barZ*_{cc} - barZ*_{kc} = (1 - a_c/T) -
   (-a_c/T) = 1 for every k != c.
 - Idempotent: (barZ*)^2 = barZ* (uses a^T 1 = T). Hence barZ* is a projection.
 - barZ* 1 = 0 and barZ* y = y for a^T y = 0: it is the OBLIQUE projection onto
   a^perp along span(1). Range = a^perp, rank = K - 1, so rank(Z_w*) = K - 1.
 - Rows sum to zero (sum_c barZ*_{kc} = 1 - a^T 1 / T = 0); columns do not
   (sum_k barZ*_{kc} = 1 - K a_c / T). This broken column-centering is the twist's
   fingerprint and is why the optimal logit's diagonal 1 - a_c/T is unequal and
   ordered by 1/a_c, contradicting the naive "SEL matrix twisted by A^{-1/2}".
 - a = 1: T = K, barZ* = I - 1 1^T / K, the plain SEL matrix. SELI recovered.

Application form. In the paper's reduction (thm:reduction) the decay is the category
type count, a_k = |S_k|, so T = tr(A) = sum_k |S_k| = C (vocabulary size) and

   barZ*_{kc} = delta_{kc} - |S_c| / C .

The optimal between-category logit for predicting category c has diagonal
1 - |S_c|/C and a constant off-diagonal -|S_c|/C: each column is shifted by the
category's vocabulary fraction. Classifier norms obey ||u_k||^2 = (P Sigma P^T)_{kk}
/ |S_k|, so larger categories take smaller classifier rows at first order, which is
the paper's measured "norm decreases with category size" now derived in closed form.

Optimality is Section 4.

## 4. The dual certificate

The Lagrangian of (P), multipliers beta_kc >= 0 on barZ_{cc} - barZ_{kc} >= 1:
   L = || A^{1/2} barZ D_n^{1/2} ||_* - sum_{c, k != c} beta_kc (barZ_{cc}
       - barZ_{kc} - 1).
Collecting the linear term defines the dual matrix G(beta) in R^{K x K} with
   G_{cc} = sum_{k != c} beta_kc ,   G_{kc} = -beta_kc  (k != c),
so every COLUMN of G sums to zero. Stationarity reads
   0 in A^{1/2} d||.||_*(Z_w*) D_n^{1/2} - G(beta),
i.e. some subgradient of the weighted nuclear norm equals G(beta). Take the
minimal-norm subgradient, the polar factor P Q^T (Z_w* = P Sigma Q^T, thin), and set
   G := A^{1/2} (P Q^T) D_n^{1/2}.
It remains to check three things.

Lemma 3 (dual structure / column-centering; PROVED). 1^T G = 0, so G = G(beta) for
beta_kc = -G_{kc}.
Proof. range(Z_w*) = range(P). Since D_n^{1/2} is invertible and barZ* projects onto
a^perp, range(Z_w*) = A^{1/2} range(barZ* D_n^{1/2}) = A^{1/2} a^perp. Let
s = A^{1/2} 1. For any y in a^perp,
   <s, A^{1/2} y> = 1^T A y = a^T y = 0,
so s is orthogonal to A^{1/2} a^perp = range(P), giving s^T P = 0. Therefore
1^T G = s^T (P Q^T) D_n^{1/2} = 0. QED. (The A-metric makes A^{1/2}1 perpendicular to
A^{1/2} a^perp; this is exactly the twisted replacement for SELI's fact that the
all-ones vector is orthogonal to the centered range.)

Lemma 4 (zero duality gap; PROVED). With G column-centered and barZ* as in (CF),
   <G, barZ*> = sum_{c, k != c} beta_kc = ||Z_w*||_* .
Proof. Two evaluations of <G, barZ*>. First, using G = A^{1/2}(P Q^T)D_n^{1/2},
   <G, barZ*> = <P Q^T, A^{1/2} barZ* D_n^{1/2}> = <P Q^T, Z_w*> = ||Z_w*||_* .
Second, using the entries of G and barZ*_{cc} = 1 - a_c/T, barZ*_{kc} = -a_c/T:
   <G, barZ*> = sum_c G_{cc}(1 - a_c/T) + sum_{k != c} G_{kc}(-a_c/T)
              = sum_{k != c} beta_kc (1 - a_c/T) + sum_{k != c} beta_kc (a_c/T)
              = sum_{k != c} beta_kc .
Equate. QED.

Lemma 5 (sign / dual feasibility; NUMERICALLY CERTIFIED, analytic proof open).
   beta_kc = -[A^{1/2} (P Q^T) D_n^{1/2}]_{kc} = -sqrt(a_k n_c) [P Q^T]_{kc} >= 0
for all k != c, i.e. the polar factor of Z_w* has nonpositive off-diagonal entries.
Evidence and structure:
 - Verified over 45,000 random instances (K = 3, 4, 5, 6, 8; a_k log-uniform on
   ranges up to [0.01, 100]; pi ~ Dirichlet with concentration in [0.3, 3]): beta >= 0
   in EVERY instance (fraction negative = 0.000), op-norm exactly 1, duality gap
   ~1e-13. min beta stays positive but shrinks toward 0 only in degenerate limits
   (some a_k -> 0 or infinity, or a near-empty class): ~5e-3 on the paper's box
   K=3, a in [0.5,4]; ~1e-4 at K=8 with a spanning four decades. No sign crossing
   anywhere.
 - Z_w* = diag(sqrt(a_c n_c)) - (1/T) s w^T has strictly positive diagonal
   (entry sqrt(a_c n_c)(T - a_c)/T > 0) and strictly negative off-diagonal
   (entry -sqrt(a_k) a_c sqrt(n_c)/T < 0): a Z-matrix sign pattern.
 - At a = 1, Z_w* is SELI's own weighted logit, whose polar has nonpositive
   off-diagonal by SELI's proved sign lemma. The off-diagonals are strictly negative
   there; by continuity of the polar factor in a they remain <= 0 on the compact box,
   and the 400-instance sweep shows no sign crossing. A crossing-free proof is the
   single missing analytic step.

Theorem 2 (global optimality of the closed form; PROVED modulo Lemma 5). If Lemma 5
holds, barZ* in (CF) is a global minimizer of the convex program (P). Proof. Primal
feasibility with all margins active (Prop 2), dual feasibility beta >= 0 (Lemma 5),
stationarity via the subgradient identity A^{-1/2} G D_n^{-1/2} = P Q^T in
d||.||_*(Z_w*) with G = G(beta) (Lemma 3), and complementary slackness (all margins
equal 1, so any beta is admissible) constitute the KKT conditions of the convex
program (P); KKT is sufficient for a convex problem. Independently, Lemma 4 exhibits
zero duality gap between the feasible primal barZ* and the feasible dual beta, which
alone certifies both as optimal. QED.

Corollary (numerical uniqueness). The relaxation solver from random initializations
always returns barZ* to 1e-5 (Section 6), and the certificate has strictly positive
beta (all constraints strictly active), so Z_w* and hence the joint Gram of
Theorem 1 are the unique minimizer in all tested instances. A general strict-
convexity/uniqueness argument is not pursued.

## 5. Joint Gram and the norm ordering

Combining Theorems 1 and 2: the optimal joint Gram is the two-block SVD factorization
of the explicit Z_w* = A^{1/2}(I - 1 a^T/T)D_n^{1/2}, with

   U*^T U* = A^{-1/2} (P Sigma P^T) A^{-1/2} ,   so   ||u_k*||^2 = (P Sigma P^T)_{kk} / a_k .

Consequences for norms:
 - K = 2. (P Sigma P^T)_{kk} combines so that ||u_k|| is proportional to 1/a_k
   exactly, reproducing Proposition `prop:k2` (and its priors/offsets independence).
 - K >= 3. 1/a_k is an EXACT multiplicative (conjugation) factor on the classifier
   Gram, and is the primary orderer; the factor (P Sigma P^T)_{kk} carries a
   secondary, mass-dependent modulation. Empirically (exact limit, 2000 instances):
   Spearman(||u||, 1/a) has median +1.00 (K=3) and +0.80 (K=4) and is positive in
   97-98 percent of instances; Spearman(||u||, mass) median +0.50/+0.40 (the SELI
   mass effect, secondary and also positive). Strict ranking by 1/a_k holds in 74
   percent (K=3) and 40 percent (K=4) of instances, failing only by adjacent
   transpositions where mass overrides. So "decay primary, mass secondary" is correct
   as a tendency; the strict law ||u_k|| ~ 1/a_k is exact only at K = 2.
 - This is the exact general-K content behind the paper's directional claim
   (classifier norms decrease in category type count via a_k proportional to |S_k|):
   the type-count/decay channel is first-order (an exact Gram conjugation), mass is
   second-order, matching the measured negative rho(norm, log mass).

## 6. Numerical certificate (src/v2_twisted_seli_check.py)

Per random instance (K=3,4; d=8; N=400; a_k~U[0.5,4]; pi~Dirichlet; b_k~U[-1,1]):
solve the collapsed UFM to high precision (LBFGS, multi-restart, grad < 1e-8) at
small lambda; independently solve (P) by a smoothed-nuclear-norm penalty homotopy;
and evaluate the closed form and its certificate. Tests and typical results:
 - M1 balanced-factorization equality 0.5||V||^2 + 0.5||Hhat||^2 = ||Z_w||_*:
   holds to 1e-14 at every lambda (the known UFM balance property), so the joint
   Gram is always the SVD-factor family; gram-reconstruction error ~1e-8.
 - Empirical joint Gram vs the CONSTRUCTED twisted-SEL Gram (built from the closed
   form barZ*), normalized, up to rotation: eigenvalue distance and subspace distance
   (top-(K-1) eigenprojector, spectral norm) are both small and shrink as lambda -> 0
   (b=0, K=3: eig 0.012 -> 0.007, subspace 0.014 -> 0.009 across lambda = 1e-3 ..
   3e-5). This is the direct test (a) requested: the trained Gram lies in the
   predicted twisted family, converging to it.
 - Closed form vs relaxation: ||barZ_relax - barZ*||_F ~ 1.5e-5 (solver tol).
 - Closed form vs trained UFM (margin-normalized): converges as lambda -> 0
   (K=3 b=0: 0.057, 0.037, 0.031 at lambda = 1e-3, 1e-4, 3e-5; b != 0 converges too,
   confirming offsets wash out); slow, logarithmic, matching SELI Prop 1 (no finite
   lambda exactly realizes the geometry).
 - Dual certificate (per instance): G column sums ~1e-14 (Lemma 3), beta > 0 in
   every instance (Lemma 5; see min_cert_beta_min in the JSON), subgradient op-norm
   exactly 1, duality gap ~1e-15 (Lemma 4). Independent wide stress test: beta >= 0
   across 45,000 instances (K up to 8, a in [0.01,100]), no crossings.
 - rank(Z_w) = K - 1 in every instance.
 - Relaxation solver validated: at a = 1 it returns the plain SEL matrix
   (diagonal 1 - 1/K, off-diagonal -1/K, ETF singular values when balanced,
   imbalance entering only through D_n), i.e. SELI Theorem 1.

Final aggregate pass rates are written to results/v2/twisted_seli_check.json.

## 7. Correction to the paper (conj:seli, and a note on prop:k2)

Conjecture `conj:seli` currently reads [STATED; proof path identified] and says the
optimum "lies in a generalized SELI Gram family in which the simplex-encoded label
matrix ... is twisted by A^{-1/2} = diag(a_k^{-1/2})." Two corrections:

(1) Upgrade to [PROVED] (modulo Lemma 5, a numerically certified sign condition).
    Theorem 1 (membership) is unconditional given d >= K-1; Theorem 2 identifies the
    optimum in closed form. The attempt-note estimate ("provable with 2-3 days
    effort; endpoint a messy generalized SEL, not a clean form") was too pessimistic:
    there IS a clean closed form.

(2) Fix the wording. The optimal logit is NOT the SEL matrix right-multiplied by
    A^{-1/2} (that would be A^{-1/2} - 1 (a^{-1/2})^T / K, which is neither idempotent
    nor unit-margin). It is the oblique projection barZ* = I - 1 a^T / tr(A). The
    literal A^{-1/2} twist appears in two other places: the classifier Gram
    conjugation U^T U = A^{-1/2} (V^T V) A^{-1/2}, and the finite-lambda residual
    stationarity Rtilde = R A^{-1/2} (attempt-note eq. 8). Suggested phrasing: "the
    optimal between-category logit matrix is the oblique projection I - 1 a^T/tr(A)
    onto a^perp along span(1), reducing to the SEL matrix I - 1 1^T/K at a = 1; the
    joint Gram is the SELI two-block SVD factorization of the decay-and-count-weighted
    logit A^{1/2}(I - 1 a^T/tr(A))D_n^{1/2}, with the classifier block conjugated by
    A^{-1/2}."

Proposition `prop:k2` is correct as stated (K=2 exact). Its extrapolation in the
`conj:seli` paragraph ("classifier norms ordered by 1/a_k") should be softened for
K >= 3 to the exact statement (1/a_k is an exact Gram-conjugation factor and the
primary, but not sole, orderer; mass is a positive second-order effect), per
Section 5. The existing hedge in `conj:seli` ("mass entering at second order") is
consistent with this; only the strict "ordered by 1/a_k, not n_k/a_k" reading needs
the K=2 caveat.

## 8. The one remaining gap, labeled

GAP (Lemma 5, sign of the polar off-diagonal). Analytic proof that the polar factor
of Z_w* = diag(sqrt(a_c n_c)) - (1/T) s w^T has nonpositive off-diagonal entries for
all a in (0, infinity)^K, n in (0, infinity)^K. Certified numerically over 45,000
instances (K up to 8, a spanning [0.01, 100]) with zero sign crossings; reduces to
SELI's proved sign lemma at a = 1; supported by the Z-matrix structure of Z_w*.
Everything else in Sections 2-4 is rigorous. A LaTeX write-up can present Theorems 1-2 with Lemma 5 flagged as
"verified numerically; analytic proof of the polar sign pattern deferred," which is
the honest status.


==> anc/coupling_estimate.json <==
{
 "gpt2": {
  "g_norm2": 3.374884704594258e-05,
  "proj_mean": 1.0,
  "proj_cv": 0.067,
  "partitions": {
   "km10": {
    "K": 10,
    "sum_beta_tilde_sq_nats2": 372.2,
    "C_hat": 0.0126,
    "actual_residual_budget": 3568.9,
    "decay_term_category_means": 1667.2,
    "C_over_actual_residual": 4e-06,
    "C_over_decay_term": 8e-06
   },
   "km20": {
    "K": 20,
    "sum_beta_tilde_sq_nats2": 338.1,
    "C_hat": 0.0114,
    "actual_residual_budget": 3375.2,
    "decay_term_category_means": 1861.0,
    "C_over_actual_residual": 3e-06,
    "C_over_decay_term": 6e-06
   },
   "km50": {
    "K": 50,
    "sum_beta_tilde_sq_nats2": 314.0,
    "C_hat": 0.0106,
    "actual_residual_budget": 2960.0,
    "decay_term_category_means": 2069.6,
    "C_over_actual_residual": 4e-06,
    "C_over_decay_term": 5e-06
   },
   "pos": {
    "K": 11,
    "sum_beta_tilde_sq_nats2": 334.0,
    "C_hat": 0.0113,
    "actual_residual_budget": 3669.4,
    "decay_term_category_means": 1560.4,
    "C_over_actual_residual": 3e-06,
    "C_over_decay_term": 7e-06
   }
  }
 },
 "pythia-410m": {
  "g_norm2": 0.0007934496203659755,
  "proj_mean": 1.0,
  "proj_cv": 0.191,
  "partitions": {
   "km10": {
    "K": 10,
    "sum_beta_tilde_sq_nats2": 386.6,
    "C_hat": 0.3067,
    "actual_residual_budget": 287.8,
    "decay_term_category_means": 38.5,
    "C_over_actual_residual": 0.001066,
    "C_over_decay_term": 0.007965
   },
   "km20": {
    "K": 20,
    "sum_beta_tilde_sq_nats2": 370.5,
    "C_hat": 0.294,
    "actual_residual_budget": 271.9,
    "decay_term_category_means": 54.4,
    "C_over_actual_residual": 0.001081,
    "C_over_decay_term": 0.005406
   },
   "km50": {
    "K": 50,
    "sum_beta_tilde_sq_nats2": 349.6,
    "C_hat": 0.2774,
    "actual_residual_budget": 247.9,
    "decay_term_category_means": 75.9,
    "C_over_actual_residual": 0.001119,
    "C_over_decay_term": 0.003656
   },
   "pos": {
    "K": 11,
    "sum_beta_tilde_sq_nats2": 351.5,
    "C_hat": 0.2789,
    "actual_residual_budget": 290.3,
    "decay_term_category_means": 35.4,
    "C_over_actual_residual": 0.000961,
    "C_over_decay_term": 0.007888
   }
  }
 },
 "pythia-1.4b": {
  "g_norm2": 4.198047972848942e-05,
  "proj_mean": 1.0,
  "proj_cv": 0.136,
  "partitions": {
   "km10": {
    "K": 10,
    "sum_beta_tilde_sq_nats2": 380.7,
    "C_hat": 0.016,
    "actual_residual_budget": 439.2,
    "decay_term_category_means": 42.7,
    "C_over_actual_residual": 3.6e-05,
    "C_over_decay_term": 0.000375
   },
   "km20": {
    "K": 20,
    "sum_beta_tilde_sq_nats2": 354.9,
    "C_hat": 0.0149,
    "actual_residual_budget": 421.5,
    "decay_term_category_means": 59.4,
    "C_over_actual_residual": 3.5e-05,
    "C_over_decay_term": 0.000251
   },
   "km50": {
    "K": 50,
    "sum_beta_tilde_sq_nats2": 317.2,
    "C_hat": 0.0133,
    "actual_residual_budget": 382.6,
    "decay_term_category_means": 95.7,
    "C_over_actual_residual": 3.5e-05,
    "C_over_decay_term": 0.000139
   },
   "pos": {
    "K": 11,
    "sum_beta_tilde_sq_nats2": 351.5,
    "C_hat": 0.0148,
    "actual_residual_budget": 440.5,
    "decay_term_category_means": 40.6,
    "C_over_actual_residual": 3.4e-05,
    "C_over_decay_term": 0.000364
   }
  }
 },
 "qwen2.5-1.5b": {
  "g_norm2": 1.945588459750619e-05,
  "proj_mean": 1.0,
  "proj_cv": 0.08,
  "partitions": {
   "km10": {
    "K": 10,
    "sum_beta_tilde_sq_nats2": 374.3,
    "C_hat": 0.0073,
    "actual_residual_budget": 441.2,
    "decay_term_category_means": 40.3,
    "C_over_actual_residual": 1.7e-05,
    "C_over_decay_term": 0.000181
   },
   "km20": {
    "K": 20,
    "sum_beta_tilde_sq_nats2": 359.5,
    "C_hat": 0.007,
    "actual_residual_budget": 418.3,
    "decay_term_category_means": 58.8,
    "C_over_actual_residual": 1.7e-05,
    "C_over_decay_term": 0.000119
   },
   "km50": {
    "K": 50,
    "sum_beta_tilde_sq_nats2": 327.6,
    "C_hat": 0.0064,
    "actual_residual_budget": 378.3,
    "decay_term_category_means": 86.0,
    "C_over_actual_residual": 1.7e-05,
    "C_over_decay_term": 7.4e-05
   },
   "pos": {
    "K": 11,
    "sum_beta_tilde_sq_nats2": 356.2,
    "C_hat": 0.0069,
    "actual_residual_budget": 443.4,
    "decay_term_category_means": 37.4,
    "C_over_actual_residual": 1.6e-05,
    "C_over_decay_term": 0.000185
   }
  }
 }
}

==> anc/dynamics_shares.json <==
{
 "EleutherAI_pythia-1.4b": {
  "layer": 23,
  "n_common_tokens": 1028,
  "trajectory": [
   {
    "step": 0,
    "km": {
     "share_within_token": 0.8932276770167944,
     "share_token_in_cluster": 0.07791548336939881,
     "share_between_cluster": 0.028856839613806924,
     "cdnv_a0": 37.61478796649566
    },
    "pos": {
     "share_within_token": 0.8908146491515714,
     "share_token_in_cluster": 0.09581883198277742,
     "share_between_cluster": 0.013366518865651182
    }
   },
   {
    "step": 32,
    "km": {
     "share_within_token": 0.8065580213710092,
     "share_token_in_cluster": 0.10936824766535773,
     "share_between_cluster": 0.08407373096363308,
     "cdnv_a0": 13.803091581199958
    },
    "pos": {
     "share_within_token": 0.8040918665824839,
     "share_token_in_cluster": 0.14159209568157358,
     "share_between_cluster": 0.054316037735942534
    }
   },
   {
    "step": 64,
    "km": {
     "share_within_token": 0.6841626712929237,
     "share_token_in_cluster": 0.13286216314518406,
     "share_between_cluster": 0.1829751655618923,
     "cdnv_a0": 6.1876854129097545
    },
    "pos": {
     "share_within_token": 0.6834152884817172,
     "share_token_in_cluster": 0.2118763150710468,
     "share_between_cluster": 0.10470839644723606
    }
   },
   {
    "step": 512,
    "km": {
     "share_within_token": 0.7496584289785866,
     "share_token_in_cluster": 0.12245872224548791,
     "share_between_cluster": 0.12788284877592537,
     "cdnv_a0": 4.236377697444015
    },
    "pos": {
     "share_within_token": 0.74709093410778,
     "share_token_in_cluster": 0.18337623632879624,
     "share_between_cluster": 0.06953282956342373
    }
   },
   {
    "step": 4000,
    "km": {
     "share_within_token": 0.8501917054307918,
     "share_token_in_cluster": 0.09249720454932166,
     "share_between_cluster": 0.05731109001988659,
     "cdnv_a0": 7.2256468551200745
    },
    "pos": {
     "share_within_token": 0.8485194148664758,
     "share_token_in_cluster": 0.11651702506019682,
     "share_between_cluster": 0.034963560073327446
    }
   },
   {
    "step": 32000,
    "km": {
     "share_within_token": 0.8595888610858576,
     "share_token_in_cluster": 0.08077129941600521,
     "share_between_cluster": 0.059639839498137205,
     "cdnv_a0": 7.026630799101144
    },
    "pos": {
     "share_within_token": 0.8579515814241054,
     "share_token_in_cluster": 0.11114354921920006,
     "share_between_cluster": 0.030904869356694644
    }
   },
   {
    "step": 128000,
    "km": {
     "share_within_token": 0.8440762630561898,
     "share_token_in_cluster": 0.07115542741630762,
     "share_between_cluster": 0.08476830952750267,
     "cdnv_a0": 5.231008315313343
    },
    "pos": {
     "share_within_token": 0.8432154963733797,
     "share_token_in_cluster": 0.11540219067193358,
     "share_between_cluster": 0.04138231295468677
    }
   },
   {
    "step": 143000,
    "km": {
     "share_within_token": 0.8439514945950503,
     "share_token_in_cluster": 0.0701277317529545,
     "share_between_cluster": 0.08592077365199527,
     "cdnv_a0": 5.201962894610818
    },
    "pos": {
     "share_within_token": 0.8431103872835976,
     "share_token_in_cluster": 0.11459476649746309,
     "share_between_cluster": 0.042294846218939336
    }
   }
  ]
 },
 "EleutherAI_pythia-160m": {
  "layer": 11,
  "n_common_tokens": 1028,
  "trajectory": [
   {
    "step": 0,
    "km": {
     "share_within_token": 0.8897369817315561,
     "share_token_in_cluster": 0.0790576053748494,
     "share_between_cluster": 0.031205412893594523,
     "cdnv_a0": 36.699764484420356
    },
    "pos": {
     "share_within_token": 0.8872287049392096,
     "share_token_in_cluster": 0.09919039389205694,
     "share_between_cluster": 0.013580901168733514
    }
   },
   {
    "step": 1,
    "km": {
     "share_within_token": 0.8897369817315561,
     "share_token_in_cluster": 0.0790576053748494,
     "share_between_cluster": 0.031205412893594523,
     "cdnv_a0": 36.699764484420356
    },
    "pos": {
     "share_within_token": 0.8872287049392096,
     "share_token_in_cluster": 0.09919039389205694,
     "share_between_cluster": 0.013580901168733514
    }
   },
   {
    "step": 2,
    "km": {
     "share_within_token": 0.8897368952741455,
     "share_token_in_cluster": 0.07905846231743326,
     "share_between_cluster": 0.031204642408421253,
     "cdnv_a0": 36.69955128936226
    },
    "pos": {
     "share_within_token": 0.887228595346342,
     "share_token_in_cluster": 0.09919050550989554,
     "share_between_cluster": 0.013580899143762521
    }
   },
   {
    "step": 4,
    "km": {
     "share_within_token": 0.889739847085348,
     "share_token_in_cluster": 0.07908981781396947,
     "share_between_cluster": 0.031170335100682504,
     "cdnv_a0": 36.695702723698936
    },
    "pos": {
     "share_within_token": 0.8872307262584295,
     "share_token_in_cluster": 0.09919072983100323,
     "share_between_cluster": 0.013578543910567372
    }
   },
   {
    "step": 8,
    "km": {
     "share_within_token": 0.8896323756532608,
     "share_token_in_cluster": 0.07935906179538448,
     "share_between_cluster": 0.031008562551354677,
     "cdnv_a0": 36.5924997269591
    },
    "pos": {
     "share_within_token": 0.8871186176755614,
     "share_token_in_cluster": 0.09929347114936539,
     "share_between_cluster": 0.013587911175073256
    }
   },
   {
    "step": 16,
    "km": {
     "share_within_token": 0.8874838734216877,
     "share_token_in_cluster": 0.0808042028804647,
     "share_between_cluster": 0.0317119236978476,
     "cdnv_a0": 35.08139658309543
    },
    "pos": {
     "share_within_token": 0.8849349723044881,
     "share_token_in_cluster": 0.10075232802979386,
     "share_between_cluster": 0.014312699665717889
    }
   },
   {
    "step": 32,
    "km": {
     "share_within_token": 0.8544702924899392,
     "share_token_in_cluster": 0.08612994745023372,
     "share_between_cluster": 0.05939976005982701,
     "cdnv_a0": 24.731805177137065
    },
    "pos": {
     "share_within_token": 0.8518452103578715,
     "share_token_in_cluster": 0.1129687748236015,
     "share_between_cluster": 0.03518601481852691
    }
   },
   {
    "step": 64,
    "km": {
     "share_within_token": 0.7091150478157897,
     "share_token_in_cluster": 0.11354578510987222,
     "share_between_cluster": 0.17733916707433814,
     "cdnv_a0": 10.830994138888741
    },
    "pos": {
     "share_within_token": 0.7066283981135502,
     "share_token_in_cluster": 0.18595081249447706,
     "share_between_cluster": 0.10742078939197287
    }
   },
   {
    "step": 128,
    "km": {
     "share_within_token": 0.6710086644958557,
     "share_token_in_cluster": 0.12575719650854472,
     "share_between_cluster": 0.20323413899559958,
     "cdnv_a0": 6.101941066583406
    },
    "pos": {
     "share_within_token": 0.6690356299673469,
     "share_token_in_cluster": 0.2135939844081649,
     "share_between_cluster": 0.11737038562448818
    }
   },
   {
    "step": 256,
    "km": {
     "share_within_token": 0.6942793794503656,
     "share_token_in_cluster": 0.1192222316086621,
     "share_between_cluster": 0.18649838894097223,
     "cdnv_a0": 4.368384240873352
    },
    "pos": {
     "share_within_token": 0.691724160323692,
     "share_token_in_cluster": 0.2121150881322895,
     "share_between_cluster": 0.09616075154401844
    }
   },
   {
    "step": 512,
    "km": {
     "share_within_token": 0.7671003183759456,
     "share_token_in_cluster": 0.11184443210627269,
     "share_between_cluster": 0.12105524951778177,
     "cdnv_a0": 4.915593082674511
    },
    "pos": {
     "share_within_token": 0.7644289984844223,
     "share_token_in_cluster": 0.17080197636399094,
     "share_between_cluster": 0.06476902515158685
    }
   },
   {
    "step": 1000,
    "km": {
     "share_within_token": 0.795857676536199,
     "share_token_in_cluster": 0.11335256917769009,
     "share_between_cluster": 0.09078975428611089,
     "cdnv_a0": 5.360082708532736
    },
    "pos": {
     "share_within_token": 0.7934504908387655,
     "share_token_in_cluster": 0.15363186162331274,
     "share_between_cluster": 0.052917647537921685
    }
   },
   {
    "step": 2000,
    "km": {
     "share_within_token": 0.8194671097695222,
     "share_token_in_cluster": 0.10528445381345705,
     "share_between_cluster": 0.07524843641702071,
     "cdnv_a0": 6.397157139269867
    },
    "pos": {
     "share_within_token": 0.8172476365759549,
     "share_token_in_cluster": 0.13994154623885696,
     "share_between_cluster": 0.04281081718518821
    }
   },
   {
    "step": 4000,
    "km": {
     "share_within_token": 0.8354167549680188,
     "share_token_in_cluster": 0.0996710716625276,
     "share_between_cluster": 0.06491217336945357,
     "cdnv_a0": 7.124029880324973
    },
    "pos": {
     "share_within_token": 0.8333525299968296,
     "share_token_in_cluster": 0.1302534134796427,
     "share_between_cluster": 0.036394056523527625
    }
   },
   {
    "step": 8000,
    "km": {
     "share_within_token": 0.8348692283735258,
     "share_token_in_cluster": 0.09672993591178537,
     "share_between_cluster": 0.06840083571468886,
     "cdnv_a0": 6.9570289202425055
    },
    "pos": {
     "share_within_token": 0.8327297207373097,
     "share_token_in_cluster": 0.13206126839045562,
     "share_between_cluster": 0.03520901087223483
    }
   },
   {
    "step": 16000,
    "km": {
     "share_within_token": 0.8296037411055978,
     "share_token_in_cluster": 0.08754093003511457,
     "share_between_cluster": 0.08285532885928774,
     "cdnv_a0": 6.368121157968859
    },
    "pos": {
     "share_within_token": 0.8279027938075884,
     "share_token_in_cluster": 0.13437523887426786,
     "share_between_cluster": 0.0377219673181438
    }
   },
   {
    "step": 32000,
    "km": {
     "share_within_token": 0.8186970615751195,
     "share_token_in_cluster": 0.08532787845409921,
     "share_between_cluster": 0.09597505997078126,
     "cdnv_a0": 5.740065374486177
    },
    "pos": {
     "share_within_token": 0.8169179563252994,
     "share_token_in_cluster": 0.13974483669456808,
     "share_between_cluster": 0.04333720698013242
    }
   },
   {
    "step": 64000,
    "km": {
     "share_within_token": 0.8111377920038496,
     "share_token_in_cluster": 0.08438876575558411,
     "share_between_cluster": 0.10447344224056618,
     "cdnv_a0": 5.169914195675923
    },
    "pos": {
     "share_within_token": 0.8096260659576888,
     "share_token_in_cluster": 0.14054176734396714,
     "share_between_cluster": 0.049832166698344164
    }
   },
   {
    "step": 128000,
    "km": {
     "share_within_token": 0.798089489790357,
     "share_token_in_cluster": 0.09479363605860104,
     "share_between_cluster": 0.107116874151042,
     "cdnv_a0": 4.970664403484215
    },
    "pos": {
     "share_within_token": 0.7968055066332191,
     "share_token_in_cluster": 0.14917784972620796,
     "share_between_cluster": 0.0540166436405729
    }
   },
   {
    "step": 143000,
    "km": {
     "share_within_token": 0.786816307255321,
     "share_token_in_cluster": 0.09905042277359158,
     "share_between_cluster": 0.11413326997108744,
     "cdnv_a0": 4.753533748457577
    },
    "pos": {
     "share_within_token": 0.7864172812260516,
     "share_token_in_cluster": 0.1519573540406979,
     "share_between_cluster": 0.06162536473325054
    }
   }
  ]
 },
 "EleutherAI_pythia-1b": {
  "layer": 15,
  "n_common_tokens": 1028,
  "trajectory": [
   {
    "step": 0,
    "km": {
     "share_within_token": 0.8901498464416034,
     "share_token_in_cluster": 0.0825150523822503,
     "share_between_cluster": 0.02733510117614618,
     "cdnv_a0": 30.93598000627837
    },
    "pos": {
     "share_within_token": 0.8876639587194085,
     "share_token_in_cluster": 0.09854820400703491,
     "share_between_cluster": 0.01378783727355654
    }
   },
   {
    "step": 1,
    "km": {
     "share_within_token": 0.8901498464416034,
     "share_token_in_cluster": 0.0825150523822503,
     "share_between_cluster": 0.02733510117614618,
     "cdnv_a0": 30.93598000627837
    },
    "pos": {
     "share_within_token": 0.8876639587194085,
     "share_token_in_cluster": 0.09854820400703491,
     "share_between_cluster": 0.01378783727355654
    }
   },
   {
    "step": 2,
    "km": {
     "share_within_token": 0.8901498715544713,
     "share_token_in_cluster": 0.08251544808021762,
     "share_between_cluster": 0.02733468036531114,
     "cdnv_a0": 30.935714556758658
    },
    "pos": {
     "share_within_token": 0.8876639967760739,
     "share_token_in_cluster": 0.09854830294397163,
     "share_between_cluster": 0.013787700279954466
    }
   },
   {
    "step": 4,
    "km": {
     "share_within_token": 0.8901499873302974,
     "share_token_in_cluster": 0.08251714897754399,
     "share_between_cluster": 0.027332863692158586,
     "cdnv_a0": 30.93088596022437
    },
    "pos": {
     "share_within_token": 0.8876640763890307,
     "share_token_in_cluster": 0.09854757054577251,
     "share_between_cluster": 0.013788353065196898
    }
   },
   {
    "step": 8,
    "km": {
     "share_within_token": 0.8896804017319815,
     "share_token_in_cluster": 0.08286441977979722,
     "share_between_cluster": 0.027455178488221217,
     "cdnv_a0": 30.629254539579374
    },
    "pos": {
     "share_within_token": 0.8871836653994043,
     "share_token_in_cluster": 0.09891466721349328,
     "share_between_cluster": 0.013901667387102364
    }
   },
   {
    "step": 16,
    "km": {
     "share_within_token": 0.8841946317984704,
     "share_token_in_cluster": 0.08645405200044526,
     "share_between_cluster": 0.02935131620108433,
     "cdnv_a0": 29.29101019763061
    },
    "pos": {
     "share_within_token": 0.8815913296983354,
     "share_token_in_cluster": 0.10315677947510855,
     "share_between_cluster": 0.015251890826556074
    }
   },
   {
    "step": 32,
    "km": {
     "share_within_token": 0.8491608930544705,
     "share_token_in_cluster": 0.11292117757808336,
     "share_between_cluster": 0.037917929367446104,
     "cdnv_a0": 18.667960363191945
    },
    "pos": {
     "share_within_token": 0.8464948231044714,
     "share_token_in_cluster": 0.11973861239026205,
     "share_between_cluster": 0.03376656450526647
    }
   },
   {
    "step": 64,
    "km": {
     "share_within_token": 0.7095689987783059,
     "share_token_in_cluster": 0.19705250670682328,
     "share_between_cluster": 0.09337849451487083,
     "cdnv_a0": 8.232026545540274
    },
    "pos": {
     "share_within_token": 0.7083112977938641,
     "share_token_in_cluster": 0.19192620800926963,
     "share_between_cluster": 0.09976249419686617
    }
   },
   {
    "step": 128,
    "km": {
     "share_within_token": 0.6683549655133286,
     "share_token_in_cluster": 0.18071458339732366,
     "share_between_cluster": 0.15093045108934772,
     "cdnv_a0": 5.64501305598044
    },
    "pos": {
     "share_within_token": 0.6667162556545478,
     "share_token_in_cluster": 0.22075903704483224,
     "share_between_cluster": 0.11252470730061996
    }
   },
   {
    "step": 256,
    "km": {
     "share_within_token": 0.7154132349376432,
     "share_token_in_cluster": 0.16500565608727596,
     "share_between_cluster": 0.11958110897508084,
     "cdnv_a0": 5.022680664710607
    },
    "pos": {
     "share_within_token": 0.7127054232109747,
     "share_token_in_cluster": 0.19908637163211507,
     "share_between_cluster": 0.08820820515691015
    }
   },
   {
    "step": 512,
    "km": {
     "share_within_token": 0.7637748809449223,
     "share_token_in_cluster": 0.14505773468237726,
     "share_between_cluster": 0.09116738437270056,
     "cdnv_a0": 5.229668830084378
    },
    "pos": {
     "share_within_token": 0.7611126630541082,
     "share_token_in_cluster": 0.16917464021851286,
     "share_between_cluster": 0.06971269672737897
    }
   },
   {
    "step": 1000,
    "km": {
     "share_within_token": 0.8064165450499278,
     "share_token_in_cluster": 0.1292031431435581,
     "share_between_cluster": 0.0643803118065141,
     "cdnv_a0": 4.74346924137023
    },
    "pos": {
     "share_within_token": 0.8039776554559153,
     "share_token_in_cluster": 0.14997561858599465,
     "share_between_cluster": 0.0460467259580902
    }
   },
   {
    "step": 2000,
    "km": {
     "share_within_token": 0.8473436749683876,
     "share_token_in_cluster": 0.10587786031360892,
     "share_between_cluster": 0.04677846471800344,
     "cdnv_a0": 6.430248927090044
    },
    "pos": {
     "share_within_token": 0.8453458729890778,
     "share_token_in_cluster": 0.12209387485814203,
     "share_between_cluster": 0.03256025215278007
    }
   },
   {
    "step": 4000,
    "km": {
     "share_within_token": 0.86122656003995,
     "share_token_in_cluster": 0.09760276705161103,
     "share_between_cluster": 0.0411706729084389,
     "cdnv_a0": 7.326653781583838
    },
    "pos": {
     "share_within_token": 0.8593589445220912,
     "share_token_in_cluster": 0.11158655568263631,
     "share_between_cluster": 0.029054499795272616
    }
   },
   {
    "step": 8000,
    "km": {
     "share_within_token": 0.8637203006869613,
     "share_token_in_cluster": 0.09267656015732667,
     "share_between_cluster": 0.043603139155712164,
     "cdnv_a0": 7.384111262542547
    },
    "pos": {
     "share_within_token": 0.8617728951975081,
     "share_token_in_cluster": 0.10988109998363475,
     "share_between_cluster": 0.028346004818857167
    }
   },
   {
    "step": 16000,
    "km": {
     "share_within_token": 0.8650347456411541,
     "share_token_in_cluster": 0.08533419687633947,
     "share_between_cluster": 0.04963105748250646,
     "cdnv_a0": 7.19214440785647
    },
    "pos": {
     "share_within_token": 0.863172653379172,
     "share_token_in_cluster": 0.10829276007362587,
     "share_between_cluster": 0.028534586547202225
    }
   },
   {
    "step": 32000,
    "km": {
     "share_within_token": 0.87950789215267,
     "share_token_in_cluster": 0.06859179434463275,
     "share_between_cluster": 0.05190031350269741,
     "cdnv_a0": 7.8212956205673665
    },
    "pos": {
     "share_within_token": 0.8782350913257947,
     "share_token_in_cluster": 0.09614221679808302,
     "share_between_cluster": 0.02562269187612227
    }
   },
   {
    "step": 64000,
    "km": {
     "share_within_token": 0.8891017835186037,
     "share_token_in_cluster": 0.058585108246289305,
     "share_between_cluster": 0.05231310823510708,
     "cdnv_a0": 8.327798209595036
    },
    "pos": {
     "share_within_token": 0.8881854209569044,
     "share_token_in_cluster": 0.08764269810502863,
     "share_between_cluster": 0.024171880938066895
    }
   },
   {
    "step": 128000,
    "km": {
     "share_within_token": 0.9055685890909535,
     "share_token_in_cluster": 0.048472005838217834,
     "share_between_cluster": 0.04595940507082868,
     "cdnv_a0": 9.080912117584733
    },
    "pos": {
     "share_within_token": 0.9050061648819622,
     "share_token_in_cluster": 0.0756175848014104,
     "share_between_cluster": 0.01937625031662745
    }
   },
   {
    "step": 143000,
    "km": {
     "share_within_token": 0.9060090956751816,
     "share_token_in_cluster": 0.04838279211319196,
     "share_between_cluster": 0.04560811221162644,
     "cdnv_a0": 9.01948270346599
    },
    "pos": {
     "share_within_token": 0.905456426002259,
     "share_token_in_cluster": 0.07543360314312475,
     "share_between_cluster": 0.019109970854616087
    }
   }
  ]
 },
 "EleutherAI_pythia-2.8b": {
  "layer": 31,
  "n_common_tokens": 1028,
  "trajectory": [
   {
    "step": 0,
    "km": {
     "share_within_token": 0.8201577638141578,
     "share_token_in_cluster": 0.10138202118128457,
     "share_between_cluster": 0.07846021500455747,
     "cdnv_a0": 4.822378139671841
    },
    "pos": {
     "share_within_token": 0.8181133315591935,
     "share_token_in_cluster": 0.13386632579937152,
     "share_between_cluster": 0.04802034264143489
    }
   },
   {
    "step": 32,
    "km": {
     "share_within_token": 0.8201577638141578,
     "share_token_in_cluster": 0.10138202118128457,
     "share_between_cluster": 0.07846021500455747,
     "cdnv_a0": 4.822378139671841
    },
    "pos": {
     "share_within_token": 0.8181133315591935,
     "share_token_in_cluster": 0.13386632579937152,
     "share_between_cluster": 0.04802034264143489
    }
   },
   {
    "step": 64,
    "km": {
     "share_within_token": 0.8201577638141578,
     "share_token_in_cluster": 0.10138202118128457,
     "share_between_cluster": 0.07846021500455747,
     "cdnv_a0": 4.822378139671841
    },
    "pos": {
     "share_within_token": 0.8181133315591935,
     "share_token_in_cluster": 0.13386632579937152,
     "share_between_cluster": 0.04802034264143489
    }
   },
   {
    "step": 512,
    "km": {
     "share_within_token": 0.8201577638141578,
     "share_token_in_cluster": 0.10138202118128457,
     "share_between_cluster": 0.07846021500455747,
     "cdnv_a0": 4.822378139671841
    },
    "pos": {
     "share_within_token": 0.8181133315591935,
     "share_token_in_cluster": 0.13386632579937152,
     "share_between_cluster": 0.04802034264143489
    }
   },
   {
    "step": 4000,
    "km": {
     "share_within_token": 0.8201577638141578,
     "share_token_in_cluster": 0.10138202118128457,
     "share_between_cluster": 0.07846021500455747,
     "cdnv_a0": 4.822378139671841
    },
    "pos": {
     "share_within_token": 0.8181133315591935,
     "share_token_in_cluster": 0.13386632579937152,
     "share_between_cluster": 0.04802034264143489
    }
   },
   {
    "step": 32000,
    "km": {
     "share_within_token": 0.8201577638141578,
     "share_token_in_cluster": 0.10138202118128457,
     "share_between_cluster": 0.07846021500455747,
     "cdnv_a0": 4.822378139671841
    },
    "pos": {
     "share_within_token": 0.8181133315591935,
     "share_token_in_cluster": 0.13386632579937152,
     "share_between_cluster": 0.04802034264143489
    }
   },
   {
    "step": 128000,
    "km": {
     "share_within_token": 0.8199758910580169,
     "share_token_in_cluster": 0.1010096521502109,
     "share_between_cluster": 0.07901445679177221,
     "cdnv_a0": 4.822884978400448
    },
    "pos": {
     "share_within_token": 0.8179039319043317,
     "share_token_in_cluster": 0.13425695680901223,
     "share_between_cluster": 0.04783911128665592
    }
   },
   {
    "step": 143000,
    "km": {
     "share_within_token": 0.8201577638141578,
     "share_token_in_cluster": 0.10138202118128457,
     "share_between_cluster": 0.07846021500455747,
     "cdnv_a0": 4.822378139671841
    },
    "pos": {
     "share_within_token": 0.8181133315591935,
     "share_token_in_cluster": 0.13386632579937152,
     "share_between_cluster": 0.04802034264143489
    }
   }
  ]
 },
 "EleutherAI_pythia-410m": {
  "layer": 23,
  "n_common_tokens": 1028,
  "trajectory": [
   {
    "step": 0,
    "km": {
     "share_within_token": 0.895092413189729,
     "share_token_in_cluster": 0.076256043796632,
     "share_between_cluster": 0.028651543013639105,
     "cdnv_a0": 39.01559716252849
    },
    "pos": {
     "share_within_token": 0.8927177114371757,
     "share_token_in_cluster": 0.094599890368913,
     "share_between_cluster": 0.012682398193911284
    }
   },
   {
    "step": 1,
    "km": {
     "share_within_token": 0.895092413189729,
     "share_token_in_cluster": 0.076256043796632,
     "share_between_cluster": 0.028651543013639105,
     "cdnv_a0": 39.01559716252849
    },
    "pos": {
     "share_within_token": 0.8927177114371757,
     "share_token_in_cluster": 0.094599890368913,
     "share_between_cluster": 0.012682398193911284
    }
   },
   {
    "step": 2,
    "km": {
     "share_within_token": 0.8950835134873324,
     "share_token_in_cluster": 0.07625810993778322,
     "share_between_cluster": 0.028658376574884497,
     "cdnv_a0": 39.014382233293986
    },
    "pos": {
     "share_within_token": 0.8927086095818465,
     "share_token_in_cluster": 0.09460764555983543,
     "share_between_cluster": 0.012683744858318238
    }
   },
   {
    "step": 4,
    "km": {
     "share_within_token": 0.8946663013714128,
     "share_token_in_cluster": 0.07637438723123911,
     "share_between_cluster": 0.02895931139734817,
     "cdnv_a0": 39.00821226981587
    },
    "pos": {
     "share_within_token": 0.8922817757053955,
     "share_token_in_cluster": 0.09498429502845247,
     "share_between_cluster": 0.012733929266152026
    }
   },
   {
    "step": 8,
    "km": {
     "share_within_token": 0.8925168761665375,
     "share_token_in_cluster": 0.07725881700886109,
     "share_between_cluster": 0.030224306824601373,
     "cdnv_a0": 38.54500555214224
    },
    "pos": {
     "share_within_token": 0.8900812797542603,
     "share_token_in_cluster": 0.09683630754670439,
     "share_between_cluster": 0.013082412699035453
    }
   },
   {
    "step": 16,
    "km": {
     "share_within_token": 0.8863213362795156,
     "share_token_in_cluster": 0.08074230695009135,
     "share_between_cluster": 0.03293635677039292,
     "cdnv_a0": 35.457332554042985
    },
    "pos": {
     "share_within_token": 0.8837744984936138,
     "share_token_in_cluster": 0.10127760683747293,
     "share_between_cluster": 0.014947894668913315
    }
   },
   {
    "step": 32,
    "km": {
     "share_within_token": 0.8199923888522175,
     "share_token_in_cluster": 0.09817295478349598,
     "share_between_cluster": 0.08183465636428654,
     "cdnv_a0": 19.58051194886132
    },
    "pos": {
     "share_within_token": 0.8176690042327525,
     "share_token_in_cluster": 0.12251157889695355,
     "share_between_cluster": 0.05981941687029413
    }
   },
   {
    "step": 64,
    "km": {
     "share_within_token": 0.6965239734112625,
     "share_token_in_cluster": 0.13774297497459004,
     "share_between_cluster": 0.16573305161414745,
     "cdnv_a0": 7.85932922789136
    },
    "pos": {
     "share_within_token": 0.694476480569941,
     "share_token_in_cluster": 0.19551999207952195,
     "share_between_cluster": 0.11000352735053705
    }
   },
   {
    "step": 128,
    "km": {
     "share_within_token": 0.664078234062173,
     "share_token_in_cluster": 0.1586336416118302,
     "share_between_cluster": 0.17728812432599667,
     "cdnv_a0": 6.8986592827915185
    },
    "pos": {
     "share_within_token": 0.6620076196751138,
     "share_token_in_cluster": 0.2142871919340348,
     "share_between_cluster": 0.1237051883908515
    }
   },
   {
    "step": 256,
    "km": {
     "share_within_token": 0.6641325079688701,
     "share_token_in_cluster": 0.1539820721305477,
     "share_between_cluster": 0.18188541990058213,
     "cdnv_a0": 5.053992630338171
    },
    "pos": {
     "share_within_token": 0.6617335750708594,
     "share_token_in_cluster": 0.22805065389224316,
     "share_between_cluster": 0.11021577103689745
    }
   },
   {
    "step": 512,
    "km": {
     "share_within_token": 0.7234668152924433,
     "share_token_in_cluster": 0.13763818084641327,
     "share_between_cluster": 0.1388950038611434,
     "cdnv_a0": 4.481301008392914
    },
    "pos": {
     "share_within_token": 0.7206589995086714,
     "share_token_in_cluster": 0.1964477905058818,
     "share_between_cluster": 0.08289320998544694
    }
   },
   {
    "step": 1000,
    "km": {
     "share_within_token": 0.7841945593356866,
     "share_token_in_cluster": 0.12284331907285671,
     "share_between_cluster": 0.09296212159145667,
     "cdnv_a0": 5.0453567989100465
    },
    "pos": {
     "share_within_token": 0.782092913065781,
     "share_token_in_cluster": 0.1581133997447068,
     "share_between_cluster": 0.05979368718951221
    }
   },
   {
    "step": 2000,
    "km": {
     "share_within_token": 0.8187722443099504,
     "share_token_in_cluster": 0.1062271916979828,
     "share_between_cluster": 0.07500056399206682,
     "cdnv_a0": 6.026523596302318
    },
    "pos": {
     "share_within_token": 0.8168122399339854,
     "share_token_in_cluster": 0.13710058092916247,
     "share_between_cluster": 0.04608717913685205
    }
   },
   {
    "step": 4000,
    "km": {
     "share_within_token": 0.8362425624982629,
     "share_token_in_cluster": 0.09930207939211814,
     "share_between_cluster": 0.06445535810961903,
     "cdnv_a0": 6.8704639372422145
    },
    "pos": {
     "share_within_token": 0.8343454866056481,
     "share_token_in_cluster": 0.12731347046753447,
     "share_between_cluster": 0.03834104292681752
    }
   },
   {
    "step": 8000,
    "km": {
     "share_within_token": 0.8409702441368121,
     "share_token_in_cluster": 0.09733056307442566,
     "share_between_cluster": 0.061699192788762264,
     "cdnv_a0": 7.277331211436616
    },
    "pos": {
     "share_within_token": 0.8390908518414547,
     "share_token_in_cluster": 0.12448828713182605,
     "share_between_cluster": 0.03642086102671908
    }
   },
   {
    "step": 16000,
    "km": {
     "share_within_token": 0.8441323844432163,
     "share_token_in_cluster": 0.09537924343088147,
     "share_between_cluster": 0.060488372125902204,
     "cdnv_a0": 7.500561557263397
    },
    "pos": {
     "share_within_token": 0.8421388953468276,
     "share_token_in_cluster": 0.12346089938558809,
     "share_between_cluster": 0.03440020526758421
    }
   },
   {
    "step": 32000,
    "km": {
     "share_within_token": 0.8430219378671567,
     "share_token_in_cluster": 0.0881083304351517,
     "share_between_cluster": 0.06886973169769169,
     "cdnv_a0": 7.008817501765762
    },
    "pos": {
     "share_within_token": 0.8414049662226941,
     "share_token_in_cluster": 0.12229350426419451,
     "share_between_cluster": 0.03630152951311141
    }
   },
   {
    "step": 64000,
    "km": {
     "share_within_token": 0.8441763698390163,
     "share_token_in_cluster": 0.08064973691508896,
     "share_between_cluster": 0.07517389324589473,
     "cdnv_a0": 6.369928833733405
    },
    "pos": {
     "share_within_token": 0.8429417909749785,
     "share_token_in_cluster": 0.11750092628903816,
     "share_between_cluster": 0.039557282735983405
    }
   },
   {
    "step": 128000,
    "km": {
     "share_within_token": 0.8261991271632294,
     "share_token_in_cluster": 0.07370523250844381,
     "share_between_cluster": 0.10009564032832678,
     "cdnv_a0": 4.905301620343814
    },
    "pos": {
     "share_within_token": 0.8246293654209984,
     "share_token_in_cluster": 0.11956553928500487,
     "share_between_cluster": 0.055805095293996805
    }
   },
   {
    "step": 143000,
    "km": {
     "share_within_token": 0.8284886484324252,
     "share_token_in_cluster": 0.07297878779116526,
     "share_between_cluster": 0.09853256377640959,
     "cdnv_a0": 4.9467369012783475
    },
    "pos": {
     "share_within_token": 0.8268197222818443,
     "share_token_in_cluster": 0.11670032621394988,
     "share_between_cluster": 0.05647995150420569
    }
   }
  ]
 },
 "EleutherAI_pythia-6.9b": {
  "layer": 31,
  "n_common_tokens": 559,
  "trajectory": [
   {
    "step": 0,
    "km": {
     "share_within_token": 0.9068251075786906,
     "share_token_in_cluster": 0.06601946275766697,
     "share_between_cluster": 0.027155429663642445,
     "cdnv_a0": 37.15262697320155
    },
    "pos": {
     "share_within_token": 0.9044206637021713,
     "share_token_in_cluster": 0.08289578456756155,
     "share_between_cluster": 0.012683551730267103
    }
   },
   {
    "step": 32,
    "km": {
     "share_within_token": 0.8944181642182719,
     "share_token_in_cluster": 0.07330842167893972,
     "share_between_cluster": 0.032273414102788264,
     "cdnv_a0": 31.290997057723946
    },
    "pos": {
     "share_within_token": 0.8917871199164371,
     "share_token_in_cluster": 0.09223811182983849,
     "share_between_cluster": 0.015974768253724392
    }
   },
   {
    "step": 64,
    "km": {
     "share_within_token": 0.849237765304761,
     "share_token_in_cluster": 0.091898903186166,
     "share_between_cluster": 0.05886333150907297,
     "cdnv_a0": 18.661735854946105
    },
    "pos": {
     "share_within_token": 0.8466547156891783,
     "share_token_in_cluster": 0.11639837700668136,
     "share_between_cluster": 0.03694690730414054
    }
   },
   {
    "step": 512,
    "km": {
     "share_within_token": 0.6735293124653784,
     "share_token_in_cluster": 0.1315820082515146,
     "share_between_cluster": 0.19488867928310694,
     "cdnv_a0": 4.895115614128335
    },
    "pos": {
     "share_within_token": 0.6697615170166862,
     "share_token_in_cluster": 0.2149529128188655,
     "share_between_cluster": 0.11528557016444836
    }
   },
   {
    "step": 4000,
    "km": {
     "share_within_token": 0.8517920897646671,
     "share_token_in_cluster": 0.07956269685934562,
     "share_between_cluster": 0.06864521337598731,
     "cdnv_a0": 6.6932578729685375
    },
    "pos": {
     "share_within_token": 0.8496651412344407,
     "share_token_in_cluster": 0.10867302323484498,
     "share_between_cluster": 0.04166183553071438
    }
   },
   {
    "step": 32000,
    "km": {
     "share_within_token": 0.8829687596647486,
     "share_token_in_cluster": 0.05982403384155882,
     "share_between_cluster": 0.057207206493692785,
     "cdnv_a0": 8.584855369258324
    },
    "pos": {
     "share_within_token": 0.8815623142503334,
     "share_token_in_cluster": 0.09036736110469056,
     "share_between_cluster": 0.02807032464497608
    }
   },
   {
    "step": 128000,
    "km": {
     "share_within_token": 0.8840547721571508,
     "share_token_in_cluster": 0.05193578823908227,
     "share_between_cluster": 0.06400943960376698,
     "cdnv_a0": 8.04875008480573
    },
    "pos": {
     "share_within_token": 0.8831100763095511,
     "share_token_in_cluster": 0.08819517868590866,
     "share_between_cluster": 0.028694745004540303
    }
   },
   {
    "step": 143000,
    "km": {
     "share_within_token": 0.88449480166752,
     "share_token_in_cluster": 0.051384012234261756,
     "share_between_cluster": 0.06412118609821817,
     "cdnv_a0": 8.054624925817789
    },
    "pos": {
     "share_within_token": 0.8836086708035024,
     "share_token_in_cluster": 0.08785153582730028,
     "share_between_cluster": 0.028539793369197358
    }
   }
  ]
 },
 "EleutherAI_pythia-70m": {
  "layer": 5,
  "n_common_tokens": 1028,
  "trajectory": [
   {
    "step": 0,
    "km": {
     "share_within_token": 0.8822313689073964,
     "share_token_in_cluster": 0.0840465702381037,
     "share_between_cluster": 0.03372206085449994,
     "cdnv_a0": 34.472438279884905
    },
    "pos": {
     "share_within_token": 0.8795364206231674,
     "share_token_in_cluster": 0.10583888223257173,
     "share_between_cluster": 0.014624697144260745
    }
   },
   {
    "step": 1,
    "km": {
     "share_within_token": 0.8822313689073964,
     "share_token_in_cluster": 0.0840465702381037,
     "share_between_cluster": 0.03372206085449994,
     "cdnv_a0": 34.472438279884905
    },
    "pos": {
     "share_within_token": 0.8795364206231674,
     "share_token_in_cluster": 0.10583888223257173,
     "share_between_cluster": 0.014624697144260745
    }
   },
   {
    "step": 2,
    "km": {
     "share_within_token": 0.8822315013108872,
     "share_token_in_cluster": 0.08404718418327835,
     "share_between_cluster": 0.03372131450583434,
     "cdnv_a0": 34.472391679900824
    },
    "pos": {
     "share_within_token": 0.8795365495347599,
     "share_token_in_cluster": 0.10583905210757805,
     "share_between_cluster": 0.014624398357661992
    }
   },
   {
    "step": 4,
    "km": {
     "share_within_token": 0.8822337431485544,
     "share_token_in_cluster": 0.08405021737374659,
     "share_between_cluster": 0.033716039477698946,
     "cdnv_a0": 34.47993406964891
    },
    "pos": {
     "share_within_token": 0.87953897815219,
     "share_token_in_cluster": 0.10583949192789151,
     "share_between_cluster": 0.014621529919918655
    }
   },
   {
    "step": 8,
    "km": {
     "share_within_token": 0.8822293364494106,
     "share_token_in_cluster": 0.08409552312293003,
     "share_between_cluster": 0.033675140427659414,
     "cdnv_a0": 34.55181772352276
    },
    "pos": {
     "share_within_token": 0.8795359162869227,
     "share_token_in_cluster": 0.10586946943488271,
     "share_between_cluster": 0.014594614278194522
    }
   },
   {
    "step": 16,
    "km": {
     "share_within_token": 0.8819180493936781,
     "share_token_in_cluster": 0.0844152806992755,
     "share_between_cluster": 0.03366666990704641,
     "cdnv_a0": 34.547438056311904
    },
    "pos": {
     "share_within_token": 0.879220386295132,
     "share_token_in_cluster": 0.10616166745935755,
     "share_between_cluster": 0.014617946245510365
    }
   },
   {
    "step": 32,
    "km": {
     "share_within_token": 0.8774793842215628,
     "share_token_in_cluster": 0.0855575018779362,
     "share_between_cluster": 0.03696311390050103,
     "cdnv_a0": 32.01176536641431
    },
    "pos": {
     "share_within_token": 0.874724661543951,
     "share_token_in_cluster": 0.10839894736524908,
     "share_between_cluster": 0.01687639109079987
    }
   },
   {
    "step": 64,
    "km": {
     "share_within_token": 0.7787275244333608,
     "share_token_in_cluster": 0.0945050197954034,
     "share_between_cluster": 0.12676745577123588,
     "cdnv_a0": 19.007114385062042
    },
    "pos": {
     "share_within_token": 0.7759000783965363,
     "share_token_in_cluster": 0.1411829888021373,
     "share_between_cluster": 0.0829169328013263
    }
   },
   {
    "step": 128,
    "km": {
     "share_within_token": 0.6683468166498011,
     "share_token_in_cluster": 0.12223746405494065,
     "share_between_cluster": 0.20941571929525823,
     "cdnv_a0": 6.1557345970753365
    },
    "pos": {
     "share_within_token": 0.6662170468212781,
     "share_token_in_cluster": 0.21074071784419973,
     "share_between_cluster": 0.12304223533452216
    }
   },
   {
    "step": 256,
    "km": {
     "share_within_token": 0.7141022353273656,
     "share_token_in_cluster": 0.11868181895047057,
     "share_between_cluster": 0.16721594572216372,
     "cdnv_a0": 3.0775678517852203
    },
    "pos": {
     "share_within_token": 0.7119646304068273,
     "share_token_in_cluster": 0.1996392626074327,
     "share_between_cluster": 0.08839610698573998
    }
   },
   {
    "step": 512,
    "km": {
     "share_within_token": 0.7895623116720232,
     "share_token_in_cluster": 0.10850858603343087,
     "share_between_cluster": 0.10192910229454592,
     "cdnv_a0": 4.576676466763345
    },
    "pos": {
     "share_within_token": 0.7871493614381871,
     "share_token_in_cluster": 0.15773607197912032,
     "share_between_cluster": 0.05511456658269254
    }
   },
   {
    "step": 1000,
    "km": {
     "share_within_token": 0.8120191758875865,
     "share_token_in_cluster": 0.109156931321175,
     "share_between_cluster": 0.07882389279123846,
     "cdnv_a0": 5.604321294183127
    },
    "pos": {
     "share_within_token": 0.8095698074876697,
     "share_token_in_cluster": 0.14550241438720635,
     "share_between_cluster": 0.04492777812512397
    }
   },
   {
    "step": 2000,
    "km": {
     "share_within_token": 0.825386845852673,
     "share_token_in_cluster": 0.1055473990500556,
     "share_between_cluster": 0.06906575509727136,
     "cdnv_a0": 6.446771750164977
    },
    "pos": {
     "share_within_token": 0.8229337965134899,
     "share_token_in_cluster": 0.13844744182885843,
     "share_between_cluster": 0.038618761657651664
    }
   },
   {
    "step": 4000,
    "km": {
     "share_within_token": 0.8378081280242262,
     "share_token_in_cluster": 0.10141136203579357,
     "share_between_cluster": 0.06078050993998019,
     "cdnv_a0": 7.151876972454157
    },
    "pos": {
     "share_within_token": 0.8355681536424666,
     "share_token_in_cluster": 0.12952376090264836,
     "share_between_cluster": 0.03490808545488498
    }
   },
   {
    "step": 8000,
    "km": {
     "share_within_token": 0.8390157532640696,
     "share_token_in_cluster": 0.10108302213893108,
     "share_between_cluster": 0.05990122459699918,
     "cdnv_a0": 7.176765000816095
    },
    "pos": {
     "share_within_token": 0.8367338196165995,
     "share_token_in_cluster": 0.12900902896462502,
     "share_between_cluster": 0.03425715141877538
    }
   },
   {
    "step": 16000,
    "km": {
     "share_within_token": 0.8364825795211331,
     "share_token_in_cluster": 0.09870902041418345,
     "share_between_cluster": 0.06480840006468346,
     "cdnv_a0": 6.968316142081391
    },
    "pos": {
     "share_within_token": 0.8344327041460261,
     "share_token_in_cluster": 0.13026217754723357,
     "share_between_cluster": 0.035305118306740296
    }
   },
   {
    "step": 32000,
    "km": {
     "share_within_token": 0.8220602076135329,
     "share_token_in_cluster": 0.09803638349942898,
     "share_between_cluster": 0.07990340888703813,
     "cdnv_a0": 5.9337951080433555
    },
    "pos": {
     "share_within_token": 0.8201987651607492,
     "share_token_in_cluster": 0.13679120130943687,
     "share_between_cluster": 0.04301003352981397
    }
   },
   {
    "step": 64000,
    "km": {
     "share_within_token": 0.8361656835797296,
     "share_token_in_cluster": 0.09366500309005368,
     "share_between_cluster": 0.0701693133302166,
     "cdnv_a0": 6.34342499945626
    },
    "pos": {
     "share_within_token": 0.8344537563089863,
     "share_token_in_cluster": 0.1272547971720033,
     "share_between_cluster": 0.0382914465190104
    }
   },
   {
    "step": 128000,
    "km": {
     "share_within_token": 0.817094997435462,
     "share_token_in_cluster": 0.0950461288601648,
     "share_between_cluster": 0.08785887370437319,
     "cdnv_a0": 5.218339903945184
    },
    "pos": {
     "share_within_token": 0.8149040367849045,
     "share_token_in_cluster": 0.13973602033599639,
     "share_between_cluster": 0.04535994287909912
    }
   },
   {
    "step": 143000,
    "km": {
     "share_within_token": 0.8141320362976909,
     "share_token_in_cluster": 0.09448523387142228,
     "share_between_cluster": 0.09138272983088688,
     "cdnv_a0": 4.974859601314209
    },
    "pos": {
     "share_within_token": 0.8124207117632719,
     "share_token_in_cluster": 0.14045854110605627,
     "share_between_cluster": 0.047120747130671915
    }
   }
  ]
 }
}

==> anc/floor_direct.json <==
{
 "summary": {
  "n_pairs": 286,
  "models": [
   "gpt2",
   "pythia-1.4b",
   "pythia-410m",
   "qwen2.5-1.5b"
  ],
  "floor_holds_fraction": 1.0,
  "median_tightness_ratio": 21.376,
  "q25_q75_ratio": [
   12.321,
   32.98
  ],
  "pooled_spearman_varmargin_vs_I": 0.939,
  "per_model_spearman": {
   "gpt2": 0.949,
   "pythia-1.4b": 0.95,
   "pythia-410m": 0.954,
   "qwen2.5-1.5b": 0.894
  },
  "permutation_p_one_sided": 9.999000099990002e-05
 },
 "pairs": [
  {
   "model": "gpt2",
   "partition": "km20",
   "k": 0,
   "n": 5026,
   "qbar": 0.5388,
   "I_ab": 0.35358,
   "var_margin": 9.6406,
   "floor_rhs": 1.40581,
   "ratio_var_over_floor": 6.858
  },
  {
   "model": "gpt2",
   "partition": "km20",
   "k": 1,
   "n": 425,
   "qbar": 0.5219,
   "I_ab": 0.47179,
   "var_margin": 21.0118,
   "floor_rhs": 1.88354,
   "ratio_var_over_floor": 11.156
  },
  {
   "model": "gpt2",
   "partition": "km20",
   "k": 2,
   "n": 577,
   "qbar": 0.5749,
   "I_ab": 0.56923,
   "var_margin": 44.8865,
   "floor_rhs": 2.22578,
   "ratio_var_over_floor": 20.167
  },
  {
   "model": "gpt2",
   "partition": "km20",
   "k": 3,
   "n": 233,
   "qbar": 0.5934,
   "I_ab": 0.52152,
   "var_margin": 33.1548,
   "floor_rhs": 2.01326,
   "ratio_var_over_floor": 16.468
  },
  {
   "model": "gpt2",
   "partition": "km20",
   "k": 4,
   "n": 962,
   "qbar": 0.5864,
   "I_ab": 0.34653,
   "var_margin": 16.5833,
   "floor_rhs": 1.34478,
   "ratio_var_over_floor": 12.332
  },
  {
   "model": "gpt2",
   "partition": "km20",
   "k": 5,
   "n": 16042,
   "qbar": 0.7683,
   "I_ab": 0.20153,
   "var_margin": 4.595,
   "floor_rhs": 0.57397,
   "ratio_var_over_floor": 8.006
  },
  {
   "model": "gpt2",
   "partition": "km20",
   "k": 6,
   "n": 507,
   "qbar": 0.562,
   "I_ab": 0.45111,
   "var_margin": 23.297,
   "floor_rhs": 1.7767,
   "ratio_var_over_floor": 13.112
  },
  {
   "model": "gpt2",
   "partition": "km20",
   "k": 7,
   "n": 341,
   "qbar": 0.5092,
   "I_ab": 0.61682,
   "var_margin": 77.244,
   "floor_rhs": 2.46643,
   "ratio_var_over_floor": 31.318
  },
  {
   "model": "gpt2",
   "partition": "km20",
   "k": 8,
   "n": 254,
   "qbar": 0.4957,
   "I_ab": 0.25473,
   "var_margin": 12.1362,
   "floor_rhs": 1.01884,
   "ratio_var_over_floor": 11.912
  },
  {
   "model": "gpt2",
   "partition": "km20",
   "k": 9,
   "n": 151,
   "qbar": 0.655,
   "I_ab": 0.63543,
   "var_margin": 303.9334,
   "floor_rhs": 2.29759,
   "ratio_var_over_floor": 132.284
  },
  {
   "model": "gpt2",
   "partition": "km20",
   "k": 10,
   "n": 5441,
   "qbar": 0.3805,
   "I_ab": 0.5206,
   "var_margin": 44.3755,
   "floor_rhs": 1.9635,
   "ratio_var_over_floor": 22.6
  },
  {
   "model": "gpt2",
   "partition": "km20",
   "k": 11,
   "n": 569,
   "qbar": 0.4838,
   "I_ab": 0.11111,
   "var_margin": 1.7676,
   "floor_rhs": 0.44398,
   "ratio_var_over_floor": 3.981
  },
  {
   "model": "gpt2",
   "partition": "km20",
   "k": 12,
   "n": 4896,
   "qbar": 0.2341,
   "I_ab": 0.1828,
   "var_margin": 3.8575,
   "floor_rhs": 0.52436,
   "ratio_var_over_floor": 7.357
  },
  {
   "model": "gpt2",
   "partition": "km20",
   "k": 13,
   "n": 2018,
   "qbar": 0.833,
   "I_ab": 0.44265,
   "var_margin": 54.9101,
   "floor_rhs": 0.98536,
   "ratio_var_over_floor": 55.726
  },
  {
   "model": "gpt2",
   "partition": "km20",
   "k": 14,
   "n": 212,
   "qbar": 0.5083,
   "I_ab": 0.68998,
   "var_margin": 141.5011,
   "floor_rhs": 2.75915,
   "ratio_var_over_floor": 51.284
  },
  {
   "model": "gpt2",
   "partition": "km20",
   "k": 15,
   "n": 470,
   "qbar": 0.6351,
   "I_ab": 0.57851,
   "var_margin": 79.0836,
   "floor_rhs": 2.1451,
   "ratio_var_over_floor": 36.867
  },
  {
   "model": "gpt2",
   "partition": "km20",
   "k": 16,
   "n": 17774,
   "qbar": 0.5191,
   "I_ab": 0.26584,
   "var_margin": 5.821,
   "floor_rhs": 1.06182,
   "ratio_var_over_floor": 5.482
  },
  {
   "model": "gpt2",
   "partition": "km20",
   "k": 17,
   "n": 814,
   "qbar": 0.5237,
   "I_ab": 0.56795,
   "var_margin": 34.3223,
   "floor_rhs": 2.26671,
   "ratio_var_over_floor": 15.142
  },
  {
   "model": "gpt2",
   "partition": "km20",
   "k": 18,
   "n": 3280,
   "qbar": 0.6638,
   "I_ab": 0.30592,
   "var_margin": 6.8634,
   "floor_rhs": 1.09241,
   "ratio_var_over_floor": 6.283
  },
  {
   "model": "gpt2",
   "partition": "km20",
   "k": 19,
   "n": 367,
   "qbar": 0.5862,
   "I_ab": 0.5006,
   "var_margin": 28.0209,
   "floor_rhs": 1.94285,
   "ratio_var_over_floor": 14.423
  },
  {
   "model": "gpt2",
   "partition": "km50",
   "k": 0,
   "n": 121,
   "qbar": 0.5923,
   "I_ab": 0.50114,
   "var_margin": 25.7226,
   "floor_rhs": 1.93618,
   "ratio_var_over_floor": 13.285
  },
  {
   "model": "gpt2",
   "partition": "km50",
   "k": 1,
   "n": 2822,
   "qbar": 0.9075,
   "I_ab": 0.22715,
   "var_margin": 15.2401,
   "floor_rhs": 0.30506,
   "ratio_var_over_floor": 49.957
  },
  {
   "model": "gpt2",
   "partition": "km50",
   "k": 2,
   "n": 1354,
   "qbar": 0.7132,
   "I_ab": 0.58056,
   "var_margin": 60.4898,
   "floor_rhs": 1.9,
   "ratio_var_over_floor": 31.837
  },
  {
   "model": "gpt2",
   "partition": "km50",
   "k": 3,
   "n": 186,
   "qbar": 0.5264,
   "I_ab": 0.59145,
   "var_margin": 50.7152,
   "floor_rhs": 2.35922,
   "ratio_var_over_floor": 21.497
  },
  {
   "model": "gpt2",
   "partition": "km50",
   "k": 4,
   "n": 5343,
   "qbar": 0.4388,
   "I_ab": 0.44739,
   "var_margin": 20.0346,
   "floor_rhs": 1.76271,
   "ratio_var_over_floor": 11.366
  },
  {
   "model": "gpt2",
   "partition": "km50",
   "k": 5,
   "n": 401,
   "qbar": 0.5605,
   "I_ab": 0.57765,
   "var_margin": 46.7195,
   "floor_rhs": 2.27678,
   "ratio_var_over_floor": 20.52
  },
  {
   "model": "gpt2",
   "partition": "km50",
   "k": 6,
   "n": 563,
   "qbar": 0.5213,
   "I_ab": 0.43046,
   "var_margin": 19.8159,
   "floor_rhs": 1.71869,
   "ratio_var_over_floor": 11.53
  },
  {
   "model": "gpt2",
   "partition": "km50",
   "k": 7,
   "n": 254,
   "qbar": 0.4957,
   "I_ab": 0.25473,
   "var_margin": 12.1362,
   "floor_rhs": 1.01884,
   "ratio_var_over_floor": 11.912
  },
  {
   "model": "gpt2",
   "partition": "km50",
   "k": 9,
   "n": 2259,
   "qbar": 0.7547,
   "I_ab": 0.34747,
   "var_margin": 15.8702,
   "floor_rhs": 1.02922,
   "ratio_var_over_floor": 15.42
  },
  {
   "model": "gpt2",
   "partition": "km50",
   "k": 10,
   "n": 569,
   "qbar": 0.4838,
   "I_ab": 0.11111,
   "var_margin": 1.7676,
   "floor_rhs": 0.44398,
   "ratio_var_over_floor": 3.981
  },
  {
   "model": "gpt2",
   "partition": "km50",
   "k": 11,
   "n": 328,
   "qbar": 0.5024,
   "I_ab": 0.63831,
   "var_margin": 58.6273,
   "floor_rhs": 2.55316,
   "ratio_var_over_floor": 22.963
  },
  {
   "model": "gpt2",
   "partition": "km50",
   "k": 12,
   "n": 200,
   "qbar": 0.5796,
   "I_ab": 0.42959,
   "var_margin": 16.4702,
   "floor_rhs": 1.67478,
   "ratio_var_over_floor": 9.834
  },
  {
   "model": "gpt2",
   "partition": "km50",
   "k": 13,
   "n": 363,
   "qbar": 0.474,
   "I_ab": 0.40344,
   "var_margin": 11.8428,
   "floor_rhs": 1.60937,
   "ratio_var_over_floor": 7.359
  },
  {
   "model": "gpt2",
   "partition": "km50",
   "k": 14,
   "n": 3202,
   "qbar": 0.7259,
   "I_ab": 0.48376,
   "var_margin": 18.1981,
   "floor_rhs": 1.54016,
   "ratio_var_over_floor": 11.816
  },
  {
   "model": "gpt2",
   "partition": "km50",
   "k": 15,
   "n": 201,
   "qbar": 0.5658,
   "I_ab": 0.60813,
   "var_margin": 60.9376,
   "floor_rhs": 2.3904,
   "ratio_var_over_floor": 25.493
  },
  {
   "model": "gpt2",
   "partition": "km50",
   "k": 16,
   "n": 1262,
   "qbar": 0.5564,
   "I_ab": 0.47261,
   "var_margin": 16.1424,
   "floor_rhs": 1.8664,
   "ratio_var_over_floor": 8.649
  },
  {
   "model": "gpt2",
   "partition": "km50",
   "k": 17,
   "n": 16042,
   "qbar": 0.7683,
   "I_ab": 0.20153,
   "var_margin": 4.595,
   "floor_rhs": 0.57397,
   "ratio_var_over_floor": 8.006
  },
  {
   "model": "gpt2",
   "partition": "km50",
   "k": 18,
   "n": 122,
   "qbar": 0.4771,
   "I_ab": 0.08399,
   "var_margin": 1.0426,
   "floor_rhs": 0.33524,
   "ratio_var_over_floor": 3.11
  },
  {
   "model": "gpt2",
   "partition": "km50",
   "k": 19,
   "n": 273,
   "qbar": 0.6265,
   "I_ab": 0.64054,
   "var_margin": 187.76,
   "floor_rhs": 2.39811,
   "ratio_var_over_floor": 78.295
  },
  {
   "model": "gpt2",
   "partition": "km50",
   "k": 20,
   "n": 212,
   "qbar": 0.5083,
   "I_ab": 0.68998,
   "var_margin": 141.5011,
   "floor_rhs": 2.75915,
   "ratio_var_over_floor": 51.284
  },
  {
   "model": "gpt2",
   "partition": "km50",
   "k": 21,
   "n": 307,
   "qbar": 0.7018,
   "I_ab": 0.41602,
   "var_margin": 16.405,
   "floor_rhs": 1.3929,
   "ratio_var_over_floor": 11.778
  },
  {
   "model": "gpt2",
   "partition": "km50",
   "k": 22,
   "n": 123,
   "qbar": 0.4869,
   "I_ab": 0.52431,
   "var_margin": 49.877,
   "floor_rhs": 2.09581,
   "ratio_var_over_floor": 23.798
  },
  {
   "model": "gpt2",
   "partition": "km50",
   "k": 24,
   "n": 116,
   "qbar": 0.532,
   "I_ab": 0.65294,
   "var_margin": 186.5693,
   "floor_rhs": 2.60102,
   "ratio_var_over_floor": 71.729
  },
  {
   "model": "gpt2",
   "partition": "km50",
   "k": 25,
   "n": 470,
   "qbar": 0.6351,
   "I_ab": 0.57851,
   "var_margin": 79.0836,
   "floor_rhs": 2.1451,
   "ratio_var_over_floor": 36.867
  },
  {
   "model": "gpt2",
   "partition": "km50",
   "k": 29,
   "n": 269,
   "qbar": 0.4745,
   "I_ab": 0.49147,
   "var_margin": 25.2429,
   "floor_rhs": 1.96078,
   "ratio_var_over_floor": 12.874
  },
  {
   "model": "gpt2",
   "partition": "km50",
   "k": 30,
   "n": 123,
   "qbar": 0.5602,
   "I_ab": 0.60333,
   "var_margin": 30.919,
   "floor_rhs": 2.37834,
   "ratio_var_over_floor": 13.0
  },
  {
   "model": "gpt2",
   "partition": "km50",
   "k": 31,
   "n": 577,
   "qbar": 0.5749,
   "I_ab": 0.56923,
   "var_margin": 44.8865,
   "floor_rhs": 2.22578,
   "ratio_var_over_floor": 20.167
  },
  {
   "model": "gpt2",
   "partition": "km50",
   "k": 33,
   "n": 17774,
   "qbar": 0.5191,
   "I_ab": 0.26584,
   "var_margin": 5.821,
   "floor_rhs": 1.06182,
   "ratio_var_over_floor": 5.482
  },
  {
   "model": "gpt2",
   "partition": "km50",
   "k": 34,
   "n": 233,
   "qbar": 0.5934,
   "I_ab": 0.52152,
   "var_margin": 33.1548,
   "floor_rhs": 2.01326,
   "ratio_var_over_floor": 16.468
  },
  {
   "model": "gpt2",
   "partition": "km50",
   "k": 36,
   "n": 274,
   "qbar": 0.6824,
   "I_ab": 0.46641,
   "var_margin": 28.3172,
   "floor_rhs": 1.61728,
   "ratio_var_over_floor": 17.509
  },
  {
   "model": "gpt2",
   "partition": "km50",
   "k": 37,
   "n": 456,
   "qbar": 0.5158,
   "I_ab": 0.56751,
   "var_margin": 38.987,
   "floor_rhs": 2.26778,
   "ratio_var_over_floor": 17.192
  },
  {
   "model": "gpt2",
   "partition": "km50",
   "k": 38,
   "n": 120,
   "qbar": 0.6457,
   "I_ab": 0.32782,
   "var_margin": 13.9608,
   "floor_rhs": 1.19989,
   "ratio_var_over_floor": 11.635
  },
  {
   "model": "gpt2",
   "partition": "km50",
   "k": 39,
   "n": 251,
   "qbar": 0.4964,
   "I_ab": 0.03606,
   "var_margin": 0.5168,
   "floor_rhs": 0.14425,
   "ratio_var_over_floor": 3.582
  },
  {
   "model": "gpt2",
   "partition": "km50",
   "k": 40,
   "n": 962,
   "qbar": 0.5864,
   "I_ab": 0.34653,
   "var_margin": 16.5833,
   "floor_rhs": 1.34478,
   "ratio_var_over_floor": 12.332
  },
  {
   "model": "gpt2",
   "partition": "km50",
   "k": 42,
   "n": 799,
   "qbar": 0.5089,
   "I_ab": 0.59266,
   "var_margin": 48.1442,
   "floor_rhs": 2.3699,
   "ratio_var_over_floor": 20.315
  },
  {
   "model": "gpt2",
   "partition": "km50",
   "k": 45,
   "n": 296,
   "qbar": 0.6274,
   "I_ab": 0.48582,
   "var_margin": 45.4413,
   "floor_rhs": 1.81704,
   "ratio_var_over_floor": 25.008
  },
  {
   "model": "gpt2",
   "partition": "km50",
   "k": 46,
   "n": 5026,
   "qbar": 0.5388,
   "I_ab": 0.35358,
   "var_margin": 9.6406,
   "floor_rhs": 1.40581,
   "ratio_var_over_floor": 6.858
  },
  {
   "model": "gpt2",
   "partition": "km50",
   "k": 47,
   "n": 240,
   "qbar": 0.7174,
   "I_ab": 0.28699,
   "var_margin": 7.4895,
   "floor_rhs": 0.93092,
   "ratio_var_over_floor": 8.045
  },
  {
   "model": "gpt2",
   "partition": "pos",
   "k": 0,
   "n": 429,
   "qbar": 0.521,
   "I_ab": 0.59717,
   "var_margin": 50.1366,
   "floor_rhs": 2.38448,
   "ratio_var_over_floor": 21.026
  },
  {
   "model": "gpt2",
   "partition": "pos",
   "k": 1,
   "n": 10139,
   "qbar": 0.5927,
   "I_ab": 0.50198,
   "var_margin": 25.2004,
   "floor_rhs": 1.93887,
   "ratio_var_over_floor": 12.997
  },
  {
   "model": "gpt2",
   "partition": "pos",
   "k": 2,
   "n": 783,
   "qbar": 0.5296,
   "I_ab": 0.45982,
   "var_margin": 23.6769,
   "floor_rhs": 1.83282,
   "ratio_var_over_floor": 12.918
  },
  {
   "model": "gpt2",
   "partition": "pos",
   "k": 3,
   "n": 5711,
   "qbar": 0.9157,
   "I_ab": 0.12067,
   "var_margin": 6.1061,
   "floor_rhs": 0.1491,
   "ratio_var_over_floor": 40.953
  },
  {
   "model": "gpt2",
   "partition": "pos",
   "k": 4,
   "n": 16042,
   "qbar": 0.7683,
   "I_ab": 0.20153,
   "var_margin": 4.595,
   "floor_rhs": 0.57397,
   "ratio_var_over_floor": 8.006
  },
  {
   "model": "gpt2",
   "partition": "pos",
   "k": 5,
   "n": 5441,
   "qbar": 0.3805,
   "I_ab": 0.5206,
   "var_margin": 44.3755,
   "floor_rhs": 1.9635,
   "ratio_var_over_floor": 22.6
  },
  {
   "model": "gpt2",
   "partition": "pos",
   "k": 6,
   "n": 721,
   "qbar": 0.5357,
   "I_ab": 0.259,
   "var_margin": 6.9749,
   "floor_rhs": 1.03073,
   "ratio_var_over_floor": 6.767
  },
  {
   "model": "gpt2",
   "partition": "pos",
   "k": 7,
   "n": 1281,
   "qbar": 0.5399,
   "I_ab": 0.53037,
   "var_margin": 26.5916,
   "floor_rhs": 2.108,
   "ratio_var_over_floor": 12.615
  },
  {
   "model": "gpt2",
   "partition": "pos",
   "k": 8,
   "n": 17774,
   "qbar": 0.5191,
   "I_ab": 0.26584,
   "var_margin": 5.821,
   "floor_rhs": 1.06182,
   "ratio_var_over_floor": 5.482
  },
  {
   "model": "gpt2",
   "partition": "pos",
   "k": 9,
   "n": 3280,
   "qbar": 0.6638,
   "I_ab": 0.30592,
   "var_margin": 6.8634,
   "floor_rhs": 1.09241,
   "ratio_var_over_floor": 6.283
  },
  {
   "model": "gpt2",
   "partition": "pos",
   "k": 10,
   "n": 4896,
   "qbar": 0.2341,
   "I_ab": 0.1828,
   "var_margin": 3.8575,
   "floor_rhs": 0.52436,
   "ratio_var_over_floor": 7.357
  },
  {
   "model": "pythia-410m",
   "partition": "km20",
   "k": 0,
   "n": 882,
   "qbar": 0.6435,
   "I_ab": 0.61561,
   "var_margin": 62.8159,
   "floor_rhs": 2.25964,
   "ratio_var_over_floor": 27.799
  },
  {
   "model": "pythia-410m",
   "partition": "km20",
   "k": 1,
   "n": 8414,
   "qbar": 0.8366,
   "I_ab": 0.38772,
   "var_margin": 52.2248,
   "floor_rhs": 0.84797,
   "ratio_var_over_floor": 61.588
  },
  {
   "model": "pythia-410m",
   "partition": "km20",
   "k": 2,
   "n": 366,
   "qbar": 0.5948,
   "I_ab": 0.56869,
   "var_margin": 50.5436,
   "floor_rhs": 2.19295,
   "ratio_var_over_floor": 23.048
  },
  {
   "model": "pythia-410m",
   "partition": "km20",
   "k": 3,
   "n": 1938,
   "qbar": 0.7056,
   "I_ab": 0.44493,
   "var_margin": 33.6315,
   "floor_rhs": 1.47888,
   "ratio_var_over_floor": 22.741
  },
  {
   "model": "pythia-410m",
   "partition": "km20",
   "k": 4,
   "n": 177,
   "qbar": 0.5593,
   "I_ab": 0.68594,
   "var_margin": 388.5032,
   "floor_rhs": 2.70514,
   "ratio_var_over_floor": 143.617
  },
  {
   "model": "pythia-410m",
   "partition": "km20",
   "k": 5,
   "n": 17809,
   "qbar": 0.5296,
   "I_ab": 0.30426,
   "var_margin": 7.6255,
   "floor_rhs": 1.21275,
   "ratio_var_over_floor": 6.288
  },
  {
   "model": "pythia-410m",
   "partition": "km20",
   "k": 6,
   "n": 2604,
   "qbar": 0.7882,
   "I_ab": 0.09866,
   "var_margin": 2.1751,
   "floor_rhs": 0.26352,
   "ratio_var_over_floor": 8.254
  },
  {
   "model": "pythia-410m",
   "partition": "km20",
   "k": 7,
   "n": 2729,
   "qbar": 0.6661,
   "I_ab": 0.34582,
   "var_margin": 15.4567,
   "floor_rhs": 1.23067,
   "ratio_var_over_floor": 12.56
  },
  {
   "model": "pythia-410m",
   "partition": "km20",
   "k": 8,
   "n": 16046,
   "qbar": 0.7769,
   "I_ab": 0.22459,
   "var_margin": 6.5263,
   "floor_rhs": 0.62287,
   "ratio_var_over_floor": 10.478
  },
  {
   "model": "pythia-410m",
   "partition": "km20",
   "k": 9,
   "n": 270,
   "qbar": 0.5122,
   "I_ab": 0.66762,
   "var_margin": 146.0957,
   "floor_rhs": 2.66887,
   "ratio_var_over_floor": 54.741
  },
  {
   "model": "pythia-410m",
   "partition": "km20",
   "k": 10,
   "n": 287,
   "qbar": 0.5321,
   "I_ab": 0.68279,
   "var_margin": 293.4528,
   "floor_rhs": 2.71991,
   "ratio_var_over_floor": 107.891
  },
  {
   "model": "pythia-410m",
   "partition": "km20",
   "k": 11,
   "n": 3644,
   "qbar": 0.6069,
   "I_ab": 0.60299,
   "var_margin": 149.0894,
   "floor_rhs": 2.30174,
   "ratio_var_over_floor": 64.772
  },
  {
   "model": "pythia-410m",
   "partition": "km20",
   "k": 12,
   "n": 5466,
   "qbar": 0.4376,
   "I_ab": 0.61254,
   "var_margin": 62.9696,
   "floor_rhs": 2.412,
   "ratio_var_over_floor": 26.107
  },
  {
   "model": "pythia-410m",
   "partition": "km20",
   "k": 13,
   "n": 260,
   "qbar": 0.8246,
   "I_ab": 0.24644,
   "var_margin": 10.4288,
   "floor_rhs": 0.57025,
   "ratio_var_over_floor": 18.288
  },
  {
   "model": "pythia-410m",
   "partition": "km20",
   "k": 14,
   "n": 3281,
   "qbar": 0.6834,
   "I_ab": 0.33571,
   "var_margin": 10.2602,
   "floor_rhs": 1.16223,
   "ratio_var_over_floor": 8.828
  },
  {
   "model": "pythia-410m",
   "partition": "km20",
   "k": 15,
   "n": 812,
   "qbar": 0.5161,
   "I_ab": 0.59751,
   "var_margin": 55.1319,
   "floor_rhs": 2.38754,
   "ratio_var_over_floor": 23.091
  },
  {
   "model": "pythia-410m",
   "partition": "km20",
   "k": 16,
   "n": 393,
   "qbar": 0.532,
   "I_ab": 0.61423,
   "var_margin": 53.5072,
   "floor_rhs": 2.44685,
   "ratio_var_over_floor": 21.868
  },
  {
   "model": "pythia-410m",
   "partition": "km20",
   "k": 17,
   "n": 589,
   "qbar": 0.5773,
   "I_ab": 0.66367,
   "var_margin": 226.0514,
   "floor_rhs": 2.59119,
   "ratio_var_over_floor": 87.238
  },
  {
   "model": "pythia-410m",
   "partition": "km20",
   "k": 18,
   "n": 581,
   "qbar": 0.5688,
   "I_ab": 0.60714,
   "var_margin": 63.6274,
   "floor_rhs": 2.38256,
   "ratio_var_over_floor": 26.705
  },
  {
   "model": "pythia-410m",
   "partition": "km20",
   "k": 19,
   "n": 425,
   "qbar": 0.5029,
   "I_ab": 0.50264,
   "var_margin": 27.097,
   "floor_rhs": 2.01048,
   "ratio_var_over_floor": 13.478
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 0,
   "n": 568,
   "qbar": 0.6473,
   "I_ab": 0.08418,
   "var_margin": 1.673,
   "floor_rhs": 0.3075,
   "ratio_var_over_floor": 5.441
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 1,
   "n": 589,
   "qbar": 0.5773,
   "I_ab": 0.66367,
   "var_margin": 226.0514,
   "floor_rhs": 2.59119,
   "ratio_var_over_floor": 87.238
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 2,
   "n": 564,
   "qbar": 0.6901,
   "I_ab": 0.59178,
   "var_margin": 69.4264,
   "floor_rhs": 2.0248,
   "ratio_var_over_floor": 34.288
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 3,
   "n": 4433,
   "qbar": 0.9331,
   "I_ab": 0.16312,
   "var_margin": 20.0044,
   "floor_rhs": 0.16291,
   "ratio_var_over_floor": 122.797
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 4,
   "n": 2729,
   "qbar": 0.6661,
   "I_ab": 0.34582,
   "var_margin": 15.4567,
   "floor_rhs": 1.23067,
   "ratio_var_over_floor": 12.56
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 5,
   "n": 251,
   "qbar": 0.643,
   "I_ab": 0.57853,
   "var_margin": 68.0909,
   "floor_rhs": 2.12481,
   "ratio_var_over_floor": 32.046
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 6,
   "n": 565,
   "qbar": 0.4996,
   "I_ab": 0.18942,
   "var_margin": 4.815,
   "floor_rhs": 0.75769,
   "ratio_var_over_floor": 6.355
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 7,
   "n": 964,
   "qbar": 0.5916,
   "I_ab": 0.38379,
   "var_margin": 25.7305,
   "floor_rhs": 1.48364,
   "ratio_var_over_floor": 17.343
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 8,
   "n": 1294,
   "qbar": 0.7644,
   "I_ab": 0.50148,
   "var_margin": 60.006,
   "floor_rhs": 1.44496,
   "ratio_var_over_floor": 41.528
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 9,
   "n": 3203,
   "qbar": 0.7304,
   "I_ab": 0.50293,
   "var_margin": 29.6624,
   "floor_rhs": 1.58442,
   "ratio_var_over_floor": 18.721
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 11,
   "n": 141,
   "qbar": 0.4562,
   "I_ab": 0.34612,
   "var_margin": 14.6258,
   "floor_rhs": 1.37385,
   "ratio_var_over_floor": 10.646
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 12,
   "n": 16046,
   "qbar": 0.7769,
   "I_ab": 0.22459,
   "var_margin": 6.5263,
   "floor_rhs": 0.62287,
   "ratio_var_over_floor": 10.478
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 13,
   "n": 251,
   "qbar": 0.5254,
   "I_ab": 0.06773,
   "var_margin": 1.4059,
   "floor_rhs": 0.27021,
   "ratio_var_over_floor": 5.203
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 14,
   "n": 348,
   "qbar": 0.5625,
   "I_ab": 0.62853,
   "var_margin": 93.988,
   "floor_rhs": 2.47485,
   "ratio_var_over_floor": 37.977
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 16,
   "n": 277,
   "qbar": 0.4924,
   "I_ab": 0.53387,
   "var_margin": 40.2477,
   "floor_rhs": 2.135,
   "ratio_var_over_floor": 18.851
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 17,
   "n": 228,
   "qbar": 0.598,
   "I_ab": 0.55356,
   "var_margin": 50.0689,
   "floor_rhs": 2.12911,
   "ratio_var_over_floor": 23.516
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 18,
   "n": 2604,
   "qbar": 0.7882,
   "I_ab": 0.09866,
   "var_margin": 2.1751,
   "floor_rhs": 0.26352,
   "ratio_var_over_floor": 8.254
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 19,
   "n": 410,
   "qbar": 0.5113,
   "I_ab": 0.39113,
   "var_margin": 16.6061,
   "floor_rhs": 1.56372,
   "ratio_var_over_floor": 10.62
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 20,
   "n": 239,
   "qbar": 0.6736,
   "I_ab": 0.63156,
   "var_margin": 492.8157,
   "floor_rhs": 2.22156,
   "ratio_var_over_floor": 221.833
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 21,
   "n": 218,
   "qbar": 0.6043,
   "I_ab": 0.61344,
   "var_margin": 71.3798,
   "floor_rhs": 2.34697,
   "ratio_var_over_floor": 30.414
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 22,
   "n": 661,
   "qbar": 0.5428,
   "I_ab": 0.39688,
   "var_margin": 20.5922,
   "floor_rhs": 1.57591,
   "ratio_var_over_floor": 13.067
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 24,
   "n": 170,
   "qbar": 0.5828,
   "I_ab": 0.67704,
   "var_margin": 352.8214,
   "floor_rhs": 2.63397,
   "ratio_var_over_floor": 133.95
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 25,
   "n": 8465,
   "qbar": 0.7012,
   "I_ab": 0.55672,
   "var_margin": 55.3065,
   "floor_rhs": 1.86621,
   "ratio_var_over_floor": 29.636
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 26,
   "n": 275,
   "qbar": 0.5787,
   "I_ab": 0.55015,
   "var_margin": 39.278,
   "floor_rhs": 2.14605,
   "ratio_var_over_floor": 18.302
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 27,
   "n": 307,
   "qbar": 0.6985,
   "I_ab": 0.45251,
   "var_margin": 25.6845,
   "floor_rhs": 1.52465,
   "ratio_var_over_floor": 16.846
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 28,
   "n": 258,
   "qbar": 0.4875,
   "I_ab": 0.29915,
   "var_margin": 23.2729,
   "floor_rhs": 1.19584,
   "ratio_var_over_floor": 19.461
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 29,
   "n": 1303,
   "qbar": 0.7663,
   "I_ab": 0.15065,
   "var_margin": 3.2404,
   "floor_rhs": 0.43165,
   "ratio_var_over_floor": 7.507
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 30,
   "n": 299,
   "qbar": 0.5839,
   "I_ab": 0.66301,
   "var_margin": 227.0225,
   "floor_rhs": 2.57734,
   "ratio_var_over_floor": 88.084
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 31,
   "n": 17809,
   "qbar": 0.5296,
   "I_ab": 0.30426,
   "var_margin": 7.6255,
   "floor_rhs": 1.21275,
   "ratio_var_over_floor": 6.288
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 32,
   "n": 224,
   "qbar": 0.6262,
   "I_ab": 0.58563,
   "var_margin": 89.1058,
   "floor_rhs": 2.19332,
   "ratio_var_over_floor": 40.626
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 33,
   "n": 224,
   "qbar": 0.5986,
   "I_ab": 0.37009,
   "var_margin": 14.5949,
   "floor_rhs": 1.42278,
   "ratio_var_over_floor": 10.258
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 34,
   "n": 2263,
   "qbar": 0.7867,
   "I_ab": 0.3468,
   "var_margin": 18.8542,
   "floor_rhs": 0.93113,
   "ratio_var_over_floor": 20.249
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 35,
   "n": 213,
   "qbar": 0.5497,
   "I_ab": 0.67472,
   "var_margin": 197.041,
   "floor_rhs": 2.67224,
   "ratio_var_over_floor": 73.736
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 36,
   "n": 260,
   "qbar": 0.8246,
   "I_ab": 0.24644,
   "var_margin": 10.4288,
   "floor_rhs": 0.57025,
   "ratio_var_over_floor": 18.288
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 37,
   "n": 460,
   "qbar": 0.743,
   "I_ab": 0.238,
   "var_margin": 7.2971,
   "floor_rhs": 0.72708,
   "ratio_var_over_floor": 10.036
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 38,
   "n": 182,
   "qbar": 0.4181,
   "I_ab": 0.42008,
   "var_margin": 23.6635,
   "floor_rhs": 1.63529,
   "ratio_var_over_floor": 14.471
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 39,
   "n": 5026,
   "qbar": 0.4981,
   "I_ab": 0.48097,
   "var_margin": 17.5919,
   "floor_rhs": 1.92387,
   "ratio_var_over_floor": 9.144
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 40,
   "n": 3213,
   "qbar": 0.7415,
   "I_ab": 0.45254,
   "var_margin": 29.972,
   "floor_rhs": 1.3879,
   "ratio_var_over_floor": 21.595
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 41,
   "n": 123,
   "qbar": 0.5673,
   "I_ab": 0.62004,
   "var_margin": 51.3363,
   "floor_rhs": 2.43523,
   "ratio_var_over_floor": 21.081
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 42,
   "n": 345,
   "qbar": 0.6238,
   "I_ab": 0.43707,
   "var_margin": 18.823,
   "floor_rhs": 1.64107,
   "ratio_var_over_floor": 11.47
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 43,
   "n": 380,
   "qbar": 0.6467,
   "I_ab": 0.56094,
   "var_margin": 51.7022,
   "floor_rhs": 2.05066,
   "ratio_var_over_floor": 25.213
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 44,
   "n": 305,
   "qbar": 0.587,
   "I_ab": 0.58678,
   "var_margin": 49.1968,
   "floor_rhs": 2.27606,
   "ratio_var_over_floor": 21.615
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 45,
   "n": 801,
   "qbar": 0.5126,
   "I_ab": 0.61026,
   "var_margin": 66.2857,
   "floor_rhs": 2.43948,
   "ratio_var_over_floor": 27.172
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 46,
   "n": 397,
   "qbar": 0.559,
   "I_ab": 0.611,
   "var_margin": 84.0777,
   "floor_rhs": 2.41001,
   "ratio_var_over_floor": 34.887
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 48,
   "n": 290,
   "qbar": 0.6341,
   "I_ab": 0.52709,
   "var_margin": 39.5593,
   "floor_rhs": 1.95675,
   "ratio_var_over_floor": 20.217
  },
  {
   "model": "pythia-410m",
   "partition": "km50",
   "k": 49,
   "n": 376,
   "qbar": 0.539,
   "I_ab": 0.53511,
   "var_margin": 45.076,
   "floor_rhs": 2.1274,
   "ratio_var_over_floor": 21.188
  },
  {
   "model": "pythia-410m",
   "partition": "pos",
   "k": 0,
   "n": 431,
   "qbar": 0.5218,
   "I_ab": 0.62104,
   "var_margin": 72.6428,
   "floor_rhs": 2.47946,
   "ratio_var_over_floor": 29.298
  },
  {
   "model": "pythia-410m",
   "partition": "pos",
   "k": 1,
   "n": 10173,
   "qbar": 0.5877,
   "I_ab": 0.5369,
   "var_margin": 33.8751,
   "floor_rhs": 2.08156,
   "ratio_var_over_floor": 16.274
  },
  {
   "model": "pythia-410m",
   "partition": "pos",
   "k": 2,
   "n": 784,
   "qbar": 0.531,
   "I_ab": 0.49461,
   "var_margin": 29.235,
   "floor_rhs": 1.97085,
   "ratio_var_over_floor": 14.834
  },
  {
   "model": "pythia-410m",
   "partition": "pos",
   "k": 3,
   "n": 5715,
   "qbar": 0.9281,
   "I_ab": 0.12176,
   "var_margin": 10.4211,
   "floor_rhs": 0.12993,
   "ratio_var_over_floor": 80.207
  },
  {
   "model": "pythia-410m",
   "partition": "pos",
   "k": 4,
   "n": 16046,
   "qbar": 0.7769,
   "I_ab": 0.22459,
   "var_margin": 6.5263,
   "floor_rhs": 0.62287,
   "ratio_var_over_floor": 10.478
  },
  {
   "model": "pythia-410m",
   "partition": "pos",
   "k": 5,
   "n": 5466,
   "qbar": 0.4376,
   "I_ab": 0.61254,
   "var_margin": 62.9696,
   "floor_rhs": 2.412,
   "ratio_var_over_floor": 26.107
  },
  {
   "model": "pythia-410m",
   "partition": "pos",
   "k": 6,
   "n": 718,
   "qbar": 0.5035,
   "I_ab": 0.32013,
   "var_margin": 11.3071,
   "floor_rhs": 1.28045,
   "ratio_var_over_floor": 8.831
  },
  {
   "model": "pythia-410m",
   "partition": "pos",
   "k": 7,
   "n": 1283,
   "qbar": 0.5366,
   "I_ab": 0.57476,
   "var_margin": 42.3103,
   "floor_rhs": 2.28675,
   "ratio_var_over_floor": 18.502
  },
  {
   "model": "pythia-410m",
   "partition": "pos",
   "k": 8,
   "n": 17809,
   "qbar": 0.5296,
   "I_ab": 0.30426,
   "var_margin": 7.6255,
   "floor_rhs": 1.21275,
   "ratio_var_over_floor": 6.288
  },
  {
   "model": "pythia-410m",
   "partition": "pos",
   "k": 9,
   "n": 3281,
   "qbar": 0.6834,
   "I_ab": 0.33571,
   "var_margin": 10.2602,
   "floor_rhs": 1.16223,
   "ratio_var_over_floor": 8.828
  },
  {
   "model": "pythia-410m",
   "partition": "pos",
   "k": 10,
   "n": 3584,
   "qbar": 0.5204,
   "I_ab": 0.46433,
   "var_margin": 26.8605,
   "floor_rhs": 1.85422,
   "ratio_var_over_floor": 14.486
  },
  {
   "model": "pythia-1.4b",
   "partition": "km20",
   "k": 0,
   "n": 4232,
   "qbar": 0.5323,
   "I_ab": 0.63067,
   "var_margin": 172.692,
   "floor_rhs": 2.51214,
   "ratio_var_over_floor": 68.743
  },
  {
   "model": "pythia-1.4b",
   "partition": "km20",
   "k": 1,
   "n": 444,
   "qbar": 0.5191,
   "I_ab": 0.64631,
   "var_margin": 124.3516,
   "floor_rhs": 2.58147,
   "ratio_var_over_floor": 48.171
  },
  {
   "model": "pythia-1.4b",
   "partition": "km20",
   "k": 2,
   "n": 4384,
   "qbar": 0.2271,
   "I_ab": 0.41465,
   "var_margin": 42.8734,
   "floor_rhs": 1.16454,
   "ratio_var_over_floor": 36.816
  },
  {
   "model": "pythia-1.4b",
   "partition": "km20",
   "k": 3,
   "n": 4541,
   "qbar": 0.2851,
   "I_ab": 0.31898,
   "var_margin": 15.9929,
   "floor_rhs": 1.04013,
   "ratio_var_over_floor": 15.376
  },
  {
   "model": "pythia-1.4b",
   "partition": "km20",
   "k": 4,
   "n": 9586,
   "qbar": 0.5687,
   "I_ab": 0.42282,
   "var_margin": 18.1727,
   "floor_rhs": 1.65932,
   "ratio_var_over_floor": 10.952
  },
  {
   "model": "pythia-1.4b",
   "partition": "km20",
   "k": 5,
   "n": 581,
   "qbar": 0.5636,
   "I_ab": 0.63002,
   "var_margin": 73.6398,
   "floor_rhs": 2.47932,
   "ratio_var_over_floor": 29.702
  },
  {
   "model": "pythia-1.4b",
   "partition": "km20",
   "k": 6,
   "n": 589,
   "qbar": 0.5768,
   "I_ab": 0.66873,
   "var_margin": 281.3603,
   "floor_rhs": 2.61184,
   "ratio_var_over_floor": 107.725
  },
  {
   "model": "pythia-1.4b",
   "partition": "km20",
   "k": 7,
   "n": 3213,
   "qbar": 0.7308,
   "I_ab": 0.47274,
   "var_margin": 42.6175,
   "floor_rhs": 1.48818,
   "ratio_var_over_floor": 28.637
  },
  {
   "model": "pythia-1.4b",
   "partition": "km20",
   "k": 8,
   "n": 536,
   "qbar": 0.6926,
   "I_ab": 0.41022,
   "var_margin": 39.4768,
   "floor_rhs": 1.39741,
   "ratio_var_over_floor": 28.25
  },
  {
   "model": "pythia-1.4b",
   "partition": "km20",
   "k": 9,
   "n": 3281,
   "qbar": 0.6826,
   "I_ab": 0.35478,
   "var_margin": 12.9052,
   "floor_rhs": 1.2298,
   "ratio_var_over_floor": 10.494
  },
  {
   "model": "pythia-1.4b",
   "partition": "km20",
   "k": 10,
   "n": 1216,
   "qbar": 0.8095,
   "I_ab": 0.47592,
   "var_margin": 87.9664,
   "floor_rhs": 1.17438,
   "ratio_var_over_floor": 74.905
  },
  {
   "model": "pythia-1.4b",
   "partition": "km20",
   "k": 11,
   "n": 426,
   "qbar": 0.5242,
   "I_ab": 0.63177,
   "var_margin": 75.6058,
   "floor_rhs": 2.5212,
   "ratio_var_over_floor": 29.988
  },
  {
   "model": "pythia-1.4b",
   "partition": "km20",
   "k": 12,
   "n": 672,
   "qbar": 0.5416,
   "I_ab": 0.44538,
   "var_margin": 28.3442,
   "floor_rhs": 1.76922,
   "ratio_var_over_floor": 16.021
  },
  {
   "model": "pythia-1.4b",
   "partition": "km20",
   "k": 13,
   "n": 136,
   "qbar": 0.5291,
   "I_ab": 0.64996,
   "var_margin": 201.6293,
   "floor_rhs": 2.59101,
   "ratio_var_over_floor": 77.819
  },
  {
   "model": "pythia-1.4b",
   "partition": "km20",
   "k": 14,
   "n": 17809,
   "qbar": 0.5332,
   "I_ab": 0.33249,
   "var_margin": 10.378,
   "floor_rhs": 1.32407,
   "ratio_var_over_floor": 7.838
  },
  {
   "model": "pythia-1.4b",
   "partition": "km20",
   "k": 15,
   "n": 16046,
   "qbar": 0.7858,
   "I_ab": 0.23976,
   "var_margin": 7.9563,
   "floor_rhs": 0.64574,
   "ratio_var_over_floor": 12.321
  },
  {
   "model": "pythia-1.4b",
   "partition": "km20",
   "k": 16,
   "n": 228,
   "qbar": 0.5494,
   "I_ab": 0.62072,
   "var_margin": 71.5112,
   "floor_rhs": 2.45866,
   "ratio_var_over_floor": 29.085
  },
  {
   "model": "pythia-1.4b",
   "partition": "km20",
   "k": 17,
   "n": 425,
   "qbar": 0.5047,
   "I_ab": 0.53209,
   "var_margin": 37.1936,
   "floor_rhs": 2.12817,
   "ratio_var_over_floor": 17.477
  },
  {
   "model": "pythia-1.4b",
   "partition": "km20",
   "k": 18,
   "n": 393,
   "qbar": 0.5487,
   "I_ab": 0.63195,
   "var_margin": 70.9137,
   "floor_rhs": 2.50384,
   "ratio_var_over_floor": 28.322
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 0,
   "n": 393,
   "qbar": 0.5487,
   "I_ab": 0.63195,
   "var_margin": 70.9137,
   "floor_rhs": 2.50384,
   "ratio_var_over_floor": 28.322
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 1,
   "n": 565,
   "qbar": 0.4967,
   "I_ab": 0.22556,
   "var_margin": 7.7616,
   "floor_rhs": 0.9022,
   "ratio_var_over_floor": 8.603
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 2,
   "n": 964,
   "qbar": 0.5689,
   "I_ab": 0.43236,
   "var_margin": 29.8718,
   "floor_rhs": 1.69659,
   "ratio_var_over_floor": 17.607
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 3,
   "n": 245,
   "qbar": 0.5112,
   "I_ab": 0.68207,
   "var_margin": 247.0075,
   "floor_rhs": 2.72691,
   "ratio_var_over_floor": 90.582
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 4,
   "n": 666,
   "qbar": 0.787,
   "I_ab": 0.14006,
   "var_margin": 4.0666,
   "floor_rhs": 0.37565,
   "ratio_var_over_floor": 10.826
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 5,
   "n": 345,
   "qbar": 0.6215,
   "I_ab": 0.47691,
   "var_margin": 25.1009,
   "floor_rhs": 1.79493,
   "ratio_var_over_floor": 13.984
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 6,
   "n": 568,
   "qbar": 0.6229,
   "I_ab": 0.09891,
   "var_margin": 2.3684,
   "floor_rhs": 0.37173,
   "ratio_var_over_floor": 6.371
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 7,
   "n": 148,
   "qbar": 0.5197,
   "I_ab": 0.6873,
   "var_margin": 266.0577,
   "floor_rhs": 2.74494,
   "ratio_var_over_floor": 96.927
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 8,
   "n": 536,
   "qbar": 0.6926,
   "I_ab": 0.41022,
   "var_margin": 39.4768,
   "floor_rhs": 1.39741,
   "ratio_var_over_floor": 28.25
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 9,
   "n": 376,
   "qbar": 0.5596,
   "I_ab": 0.52688,
   "var_margin": 46.9848,
   "floor_rhs": 2.07759,
   "ratio_var_over_floor": 22.615
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 10,
   "n": 3939,
   "qbar": 0.6396,
   "I_ab": 0.56707,
   "var_margin": 46.5233,
   "floor_rhs": 2.09151,
   "ratio_var_over_floor": 22.244
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 11,
   "n": 4232,
   "qbar": 0.5323,
   "I_ab": 0.63067,
   "var_margin": 172.692,
   "floor_rhs": 2.51214,
   "ratio_var_over_floor": 68.743
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 12,
   "n": 2759,
   "qbar": 0.6135,
   "I_ab": 0.35565,
   "var_margin": 17.2651,
   "floor_rhs": 1.34935,
   "ratio_var_over_floor": 12.795
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 13,
   "n": 167,
   "qbar": 0.657,
   "I_ab": 0.52385,
   "var_margin": 40.5658,
   "floor_rhs": 1.88891,
   "ratio_var_over_floor": 21.476
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 15,
   "n": 127,
   "qbar": 0.5553,
   "I_ab": 0.54652,
   "var_margin": 50.9912,
   "floor_rhs": 2.1593,
   "ratio_var_over_floor": 23.615
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 16,
   "n": 410,
   "qbar": 0.5495,
   "I_ab": 0.44483,
   "var_margin": 25.3746,
   "floor_rhs": 1.76191,
   "ratio_var_over_floor": 14.402
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 17,
   "n": 17809,
   "qbar": 0.5332,
   "I_ab": 0.33249,
   "var_margin": 10.378,
   "floor_rhs": 1.32407,
   "ratio_var_over_floor": 7.838
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 18,
   "n": 326,
   "qbar": 0.5252,
   "I_ab": 0.67056,
   "var_margin": 252.5012,
   "floor_rhs": 2.67541,
   "ratio_var_over_floor": 94.378
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 19,
   "n": 583,
   "qbar": 0.5184,
   "I_ab": 0.43621,
   "var_margin": 26.5836,
   "floor_rhs": 1.74251,
   "ratio_var_over_floor": 15.256
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 20,
   "n": 356,
   "qbar": 0.6563,
   "I_ab": 0.44992,
   "var_margin": 48.8855,
   "floor_rhs": 1.62394,
   "ratio_var_over_floor": 30.103
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 21,
   "n": 1543,
   "qbar": 0.5682,
   "I_ab": 0.42021,
   "var_margin": 20.3019,
   "floor_rhs": 1.64959,
   "ratio_var_over_floor": 12.307
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 22,
   "n": 690,
   "qbar": 0.8336,
   "I_ab": 0.37043,
   "var_margin": 24.0774,
   "floor_rhs": 0.82225,
   "ratio_var_over_floor": 29.282
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 23,
   "n": 395,
   "qbar": 0.5257,
   "I_ab": 0.49974,
   "var_margin": 32.0131,
   "floor_rhs": 1.99369,
   "ratio_var_over_floor": 16.057
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 25,
   "n": 16046,
   "qbar": 0.7858,
   "I_ab": 0.23976,
   "var_margin": 7.9563,
   "floor_rhs": 0.64574,
   "ratio_var_over_floor": 12.321
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 26,
   "n": 123,
   "qbar": 0.4972,
   "I_ab": 0.63063,
   "var_margin": 99.4179,
   "floor_rhs": 2.52246,
   "ratio_var_over_floor": 39.413
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 27,
   "n": 2259,
   "qbar": 0.919,
   "I_ab": 0.07126,
   "var_margin": 2.9914,
   "floor_rhs": 0.08486,
   "ratio_var_over_floor": 35.252
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 28,
   "n": 260,
   "qbar": 0.807,
   "I_ab": 0.2618,
   "var_margin": 11.7128,
   "floor_rhs": 0.65241,
   "ratio_var_over_floor": 17.953
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 29,
   "n": 581,
   "qbar": 0.5636,
   "I_ab": 0.63002,
   "var_margin": 73.6398,
   "floor_rhs": 2.47932,
   "ratio_var_over_floor": 29.702
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 30,
   "n": 122,
   "qbar": 0.494,
   "I_ab": 0.14037,
   "var_margin": 3.1886,
   "floor_rhs": 0.56139,
   "ratio_var_over_floor": 5.68
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 31,
   "n": 192,
   "qbar": 0.6263,
   "I_ab": 0.53561,
   "var_margin": 54.4475,
   "floor_rhs": 2.00567,
   "ratio_var_over_floor": 27.147
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 32,
   "n": 258,
   "qbar": 0.4907,
   "I_ab": 0.34009,
   "var_margin": 29.1867,
   "floor_rhs": 1.35987,
   "ratio_var_over_floor": 21.463
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 33,
   "n": 323,
   "qbar": 0.5814,
   "I_ab": 0.61484,
   "var_margin": 65.4189,
   "floor_rhs": 2.39424,
   "ratio_var_over_floor": 27.323
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 34,
   "n": 141,
   "qbar": 0.5593,
   "I_ab": 0.67354,
   "var_margin": 269.1428,
   "floor_rhs": 2.65625,
   "ratio_var_over_floor": 101.324
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 35,
   "n": 589,
   "qbar": 0.5768,
   "I_ab": 0.66873,
   "var_margin": 281.3603,
   "floor_rhs": 2.61184,
   "ratio_var_over_floor": 107.725
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 37,
   "n": 3281,
   "qbar": 0.6826,
   "I_ab": 0.35478,
   "var_margin": 12.9052,
   "floor_rhs": 1.2298,
   "ratio_var_over_floor": 10.494
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 38,
   "n": 267,
   "qbar": 0.5633,
   "I_ab": 0.62913,
   "var_margin": 91.4359,
   "floor_rhs": 2.47612,
   "ratio_var_over_floor": 36.927
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 39,
   "n": 251,
   "qbar": 0.511,
   "I_ab": 0.09985,
   "var_margin": 2.3086,
   "floor_rhs": 0.3992,
   "ratio_var_over_floor": 5.783
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 40,
   "n": 200,
   "qbar": 0.6848,
   "I_ab": 0.49131,
   "var_margin": 36.9722,
   "floor_rhs": 1.69687,
   "ratio_var_over_floor": 21.789
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 41,
   "n": 306,
   "qbar": 0.5894,
   "I_ab": 0.62086,
   "var_margin": 90.5848,
   "floor_rhs": 2.40412,
   "ratio_var_over_floor": 37.679
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 42,
   "n": 4413,
   "qbar": 0.3428,
   "I_ab": 0.51857,
   "var_margin": 53.3362,
   "floor_rhs": 1.86919,
   "ratio_var_over_floor": 28.534
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 43,
   "n": 182,
   "qbar": 0.4806,
   "I_ab": 0.41972,
   "var_margin": 24.5101,
   "floor_rhs": 1.67635,
   "ratio_var_over_floor": 14.621
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 44,
   "n": 224,
   "qbar": 0.5951,
   "I_ab": 0.40199,
   "var_margin": 19.3169,
   "floor_rhs": 1.54982,
   "ratio_var_over_floor": 12.464
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 45,
   "n": 801,
   "qbar": 0.5114,
   "I_ab": 0.61874,
   "var_margin": 74.7028,
   "floor_rhs": 2.47369,
   "ratio_var_over_floor": 30.199
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 46,
   "n": 2958,
   "qbar": 0.8352,
   "I_ab": 0.3733,
   "var_margin": 31.8816,
   "floor_rhs": 0.82211,
   "ratio_var_over_floor": 38.78
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 47,
   "n": 547,
   "qbar": 0.6387,
   "I_ab": 0.36155,
   "var_margin": 18.9801,
   "floor_rhs": 1.33489,
   "ratio_var_over_floor": 14.218
  },
  {
   "model": "pythia-1.4b",
   "partition": "km50",
   "k": 48,
   "n": 546,
   "qbar": 0.5672,
   "I_ab": 0.50199,
   "var_margin": 35.332,
   "floor_rhs": 1.97163,
   "ratio_var_over_floor": 17.92
  },
  {
   "model": "pythia-1.4b",
   "partition": "pos",
   "k": 0,
   "n": 431,
   "qbar": 0.524,
   "I_ab": 0.63183,
   "var_margin": 83.5508,
   "floor_rhs": 2.52149,
   "ratio_var_over_floor": 33.135
  },
  {
   "model": "pythia-1.4b",
   "partition": "pos",
   "k": 1,
   "n": 10173,
   "qbar": 0.5859,
   "I_ab": 0.55423,
   "var_margin": 39.9411,
   "floor_rhs": 2.15143,
   "ratio_var_over_floor": 18.565
  },
  {
   "model": "pythia-1.4b",
   "partition": "pos",
   "k": 2,
   "n": 784,
   "qbar": 0.5171,
   "I_ab": 0.52517,
   "var_margin": 36.0643,
   "floor_rhs": 2.09824,
   "ratio_var_over_floor": 17.188
  },
  {
   "model": "pythia-1.4b",
   "partition": "pos",
   "k": 3,
   "n": 5715,
   "qbar": 0.9228,
   "I_ab": 0.13649,
   "var_margin": 12.0315,
   "floor_rhs": 0.15559,
   "ratio_var_over_floor": 77.33
  },
  {
   "model": "pythia-1.4b",
   "partition": "pos",
   "k": 4,
   "n": 16046,
   "qbar": 0.7858,
   "I_ab": 0.23976,
   "var_margin": 7.9563,
   "floor_rhs": 0.64574,
   "ratio_var_over_floor": 12.321
  },
  {
   "model": "pythia-1.4b",
   "partition": "pos",
   "k": 5,
   "n": 5466,
   "qbar": 0.4308,
   "I_ab": 0.61956,
   "var_margin": 81.1693,
   "floor_rhs": 2.43073,
   "ratio_var_over_floor": 33.393
  },
  {
   "model": "pythia-1.4b",
   "partition": "pos",
   "k": 6,
   "n": 718,
   "qbar": 0.503,
   "I_ab": 0.33244,
   "var_margin": 13.5366,
   "floor_rhs": 1.3297,
   "ratio_var_over_floor": 10.18
  },
  {
   "model": "pythia-1.4b",
   "partition": "pos",
   "k": 7,
   "n": 1283,
   "qbar": 0.5371,
   "I_ab": 0.59092,
   "var_margin": 51.8447,
   "floor_rhs": 2.35065,
   "ratio_var_over_floor": 22.055
  },
  {
   "model": "pythia-1.4b",
   "partition": "pos",
   "k": 8,
   "n": 17809,
   "qbar": 0.5332,
   "I_ab": 0.33249,
   "var_margin": 10.378,
   "floor_rhs": 1.32407,
   "ratio_var_over_floor": 7.838
  },
  {
   "model": "pythia-1.4b",
   "partition": "pos",
   "k": 9,
   "n": 3281,
   "qbar": 0.6826,
   "I_ab": 0.35478,
   "var_margin": 12.9052,
   "floor_rhs": 1.2298,
   "ratio_var_over_floor": 10.494
  },
  {
   "model": "pythia-1.4b",
   "partition": "pos",
   "k": 10,
   "n": 3584,
   "qbar": 0.5441,
   "I_ab": 0.4871,
   "var_margin": 28.8169,
   "floor_rhs": 1.93322,
   "ratio_var_over_floor": 14.906
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km20",
   "k": 0,
   "n": 3731,
   "qbar": 0.4821,
   "I_ab": 0.65235,
   "var_margin": 176.3982,
   "floor_rhs": 2.60607,
   "ratio_var_over_floor": 67.687
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km20",
   "k": 1,
   "n": 456,
   "qbar": 0.5121,
   "I_ab": 0.63405,
   "var_margin": 81.276,
   "floor_rhs": 2.53472,
   "ratio_var_over_floor": 32.065
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km20",
   "k": 2,
   "n": 503,
   "qbar": 0.5985,
   "I_ab": 0.54158,
   "var_margin": 54.1796,
   "floor_rhs": 2.08223,
   "ratio_var_over_floor": 26.02
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km20",
   "k": 3,
   "n": 811,
   "qbar": 0.5232,
   "I_ab": 0.61718,
   "var_margin": 74.7735,
   "floor_rhs": 2.46343,
   "ratio_var_over_floor": 30.353
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km20",
   "k": 4,
   "n": 841,
   "qbar": 0.6339,
   "I_ab": 0.65101,
   "var_margin": 212.6049,
   "floor_rhs": 2.41725,
   "ratio_var_over_floor": 87.953
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km20",
   "k": 5,
   "n": 546,
   "qbar": 0.6277,
   "I_ab": 0.60245,
   "var_margin": 82.0988,
   "floor_rhs": 2.25274,
   "ratio_var_over_floor": 36.444
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km20",
   "k": 6,
   "n": 5346,
   "qbar": 0.4593,
   "I_ab": 0.50605,
   "var_margin": 38.6458,
   "floor_rhs": 2.01078,
   "ratio_var_over_floor": 19.219
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km20",
   "k": 7,
   "n": 17820,
   "qbar": 0.5652,
   "I_ab": 0.32653,
   "var_margin": 12.065,
   "floor_rhs": 1.28393,
   "ratio_var_over_floor": 9.397
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km20",
   "k": 8,
   "n": 3281,
   "qbar": 0.6809,
   "I_ab": 0.36486,
   "var_margin": 13.5318,
   "floor_rhs": 1.26833,
   "ratio_var_over_floor": 10.669
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km20",
   "k": 9,
   "n": 2650,
   "qbar": 0.8619,
   "I_ab": 0.34028,
   "var_margin": 74.5543,
   "floor_rhs": 0.64802,
   "ratio_var_over_floor": 115.049
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km20",
   "k": 10,
   "n": 259,
   "qbar": 0.4856,
   "I_ab": 0.34167,
   "var_margin": 34.7091,
   "floor_rhs": 1.36554,
   "ratio_var_over_floor": 25.418
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km20",
   "k": 12,
   "n": 222,
   "qbar": 0.5285,
   "I_ab": 0.65728,
   "var_margin": 82.7479,
   "floor_rhs": 2.62056,
   "ratio_var_over_floor": 31.576
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km20",
   "k": 13,
   "n": 7403,
   "qbar": 0.5334,
   "I_ab": 0.51748,
   "var_margin": 53.9302,
   "floor_rhs": 2.06066,
   "ratio_var_over_floor": 26.171
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km20",
   "k": 14,
   "n": 9036,
   "qbar": 0.8165,
   "I_ab": 0.47327,
   "var_margin": 114.2067,
   "floor_rhs": 1.13441,
   "ratio_var_over_floor": 100.675
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km20",
   "k": 16,
   "n": 16056,
   "qbar": 0.7847,
   "I_ab": 0.25707,
   "var_margin": 9.6996,
   "floor_rhs": 0.69497,
   "ratio_var_over_floor": 13.957
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km20",
   "k": 17,
   "n": 425,
   "qbar": 0.5101,
   "I_ab": 0.57987,
   "var_margin": 61.3762,
   "floor_rhs": 2.31853,
   "ratio_var_over_floor": 26.472
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km20",
   "k": 19,
   "n": 123,
   "qbar": 0.5738,
   "I_ab": 0.63385,
   "var_margin": 72.4787,
   "floor_rhs": 2.48009,
   "ratio_var_over_floor": 29.224
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km50",
   "k": 0,
   "n": 145,
   "qbar": 0.5771,
   "I_ab": 0.36166,
   "var_margin": 19.1382,
   "floor_rhs": 1.41223,
   "ratio_var_over_floor": 13.552
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km50",
   "k": 1,
   "n": 503,
   "qbar": 0.5985,
   "I_ab": 0.54158,
   "var_margin": 54.1796,
   "floor_rhs": 2.08223,
   "ratio_var_over_floor": 26.02
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km50",
   "k": 2,
   "n": 830,
   "qbar": 0.6828,
   "I_ab": 0.578,
   "var_margin": 65.1308,
   "floor_rhs": 2.00302,
   "ratio_var_over_floor": 32.516
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km50",
   "k": 3,
   "n": 7657,
   "qbar": 0.9678,
   "I_ab": 0.12051,
   "var_margin": 17.353,
   "floor_rhs": 0.06018,
   "ratio_var_over_floor": 288.37
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km50",
   "k": 4,
   "n": 203,
   "qbar": 0.5672,
   "I_ab": 0.60988,
   "var_margin": 99.6445,
   "floor_rhs": 2.39543,
   "ratio_var_over_floor": 41.598
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km50",
   "k": 5,
   "n": 383,
   "qbar": 0.5582,
   "I_ab": 0.63955,
   "var_margin": 126.5864,
   "floor_rhs": 2.52351,
   "ratio_var_over_floor": 50.163
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km50",
   "k": 6,
   "n": 203,
   "qbar": 0.5649,
   "I_ab": 0.66169,
   "var_margin": 286.9966,
   "floor_rhs": 2.6022,
   "ratio_var_over_floor": 110.29
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km50",
   "k": 7,
   "n": 5346,
   "qbar": 0.4593,
   "I_ab": 0.50605,
   "var_margin": 38.6458,
   "floor_rhs": 2.01078,
   "ratio_var_over_floor": 19.219
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km50",
   "k": 8,
   "n": 427,
   "qbar": 0.5259,
   "I_ab": 0.63274,
   "var_margin": 77.9081,
   "floor_rhs": 2.52417,
   "ratio_var_over_floor": 30.865
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km50",
   "k": 9,
   "n": 186,
   "qbar": 0.6468,
   "I_ab": 0.57987,
   "var_margin": 80.9323,
   "floor_rhs": 2.11957,
   "ratio_var_over_floor": 38.183
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km50",
   "k": 10,
   "n": 811,
   "qbar": 0.5232,
   "I_ab": 0.61718,
   "var_margin": 74.7735,
   "floor_rhs": 2.46343,
   "ratio_var_over_floor": 30.353
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km50",
   "k": 11,
   "n": 7403,
   "qbar": 0.5334,
   "I_ab": 0.51748,
   "var_margin": 53.9302,
   "floor_rhs": 2.06066,
   "ratio_var_over_floor": 26.171
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km50",
   "k": 12,
   "n": 453,
   "qbar": 0.6812,
   "I_ab": 0.61219,
   "var_margin": 164.4241,
   "floor_rhs": 2.12732,
   "ratio_var_over_floor": 77.292
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km50",
   "k": 13,
   "n": 255,
   "qbar": 0.5755,
   "I_ab": 0.61311,
   "var_margin": 92.4589,
   "floor_rhs": 2.39648,
   "ratio_var_over_floor": 38.581
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km50",
   "k": 15,
   "n": 3731,
   "qbar": 0.4821,
   "I_ab": 0.65235,
   "var_margin": 176.3982,
   "floor_rhs": 2.60607,
   "ratio_var_over_floor": 67.687
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km50",
   "k": 16,
   "n": 284,
   "qbar": 0.5111,
   "I_ab": 0.68872,
   "var_margin": 398.0213,
   "floor_rhs": 2.75351,
   "ratio_var_over_floor": 144.551
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km50",
   "k": 17,
   "n": 3201,
   "qbar": 0.7294,
   "I_ab": 0.52385,
   "var_margin": 41.8682,
   "floor_rhs": 1.6543,
   "ratio_var_over_floor": 25.309
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km50",
   "k": 18,
   "n": 251,
   "qbar": 0.5099,
   "I_ab": 0.65767,
   "var_margin": 217.2795,
   "floor_rhs": 2.62965,
   "ratio_var_over_floor": 82.627
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km50",
   "k": 20,
   "n": 167,
   "qbar": 0.6832,
   "I_ab": 0.56258,
   "var_margin": 65.1009,
   "floor_rhs": 1.94835,
   "ratio_var_over_floor": 33.413
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km50",
   "k": 22,
   "n": 259,
   "qbar": 0.4856,
   "I_ab": 0.34167,
   "var_margin": 34.7091,
   "floor_rhs": 1.36554,
   "ratio_var_over_floor": 25.418
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km50",
   "k": 23,
   "n": 17820,
   "qbar": 0.5652,
   "I_ab": 0.32653,
   "var_margin": 12.065,
   "floor_rhs": 1.28393,
   "ratio_var_over_floor": 9.397
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km50",
   "k": 24,
   "n": 581,
   "qbar": 0.5672,
   "I_ab": 0.64028,
   "var_margin": 89.5233,
   "floor_rhs": 2.5149,
   "ratio_var_over_floor": 35.597
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km50",
   "k": 25,
   "n": 123,
   "qbar": 0.5738,
   "I_ab": 0.63385,
   "var_margin": 72.4787,
   "floor_rhs": 2.48009,
   "ratio_var_over_floor": 29.224
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km50",
   "k": 27,
   "n": 444,
   "qbar": 0.6456,
   "I_ab": 0.45597,
   "var_margin": 39.7583,
   "floor_rhs": 1.66914,
   "ratio_var_over_floor": 23.82
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km50",
   "k": 28,
   "n": 386,
   "qbar": 0.5478,
   "I_ab": 0.65084,
   "var_margin": 87.5443,
   "floor_rhs": 2.57959,
   "ratio_var_over_floor": 33.937
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km50",
   "k": 30,
   "n": 16056,
   "qbar": 0.7847,
   "I_ab": 0.25707,
   "var_margin": 9.6996,
   "floor_rhs": 0.69497,
   "ratio_var_over_floor": 13.957
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km50",
   "k": 31,
   "n": 1305,
   "qbar": 0.7779,
   "I_ab": 0.18451,
   "var_margin": 5.3953,
   "floor_rhs": 0.51008,
   "ratio_var_over_floor": 10.577
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km50",
   "k": 32,
   "n": 4461,
   "qbar": 0.5291,
   "I_ab": 0.56744,
   "var_margin": 39.0072,
   "floor_rhs": 2.26207,
   "ratio_var_over_floor": 17.244
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km50",
   "k": 35,
   "n": 256,
   "qbar": 0.6295,
   "I_ab": 0.46134,
   "var_margin": 36.6534,
   "floor_rhs": 1.72167,
   "ratio_var_over_floor": 21.289
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km50",
   "k": 38,
   "n": 924,
   "qbar": 0.6219,
   "I_ab": 0.57262,
   "var_margin": 51.6974,
   "floor_rhs": 2.15432,
   "ratio_var_over_floor": 23.997
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km50",
   "k": 39,
   "n": 425,
   "qbar": 0.5101,
   "I_ab": 0.57987,
   "var_margin": 61.3762,
   "floor_rhs": 2.31853,
   "ratio_var_over_floor": 26.472
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km50",
   "k": 41,
   "n": 224,
   "qbar": 0.5937,
   "I_ab": 0.42608,
   "var_margin": 22.5867,
   "floor_rhs": 1.6445,
   "ratio_var_over_floor": 13.735
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km50",
   "k": 42,
   "n": 737,
   "qbar": 0.5035,
   "I_ab": 0.61107,
   "var_margin": 62.0206,
   "floor_rhs": 2.44416,
   "ratio_var_over_floor": 25.375
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km50",
   "k": 44,
   "n": 312,
   "qbar": 0.5619,
   "I_ab": 0.62397,
   "var_margin": 177.0291,
   "floor_rhs": 2.45764,
   "ratio_var_over_floor": 72.032
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km50",
   "k": 46,
   "n": 3644,
   "qbar": 0.5356,
   "I_ab": 0.60468,
   "var_margin": 76.279,
   "floor_rhs": 2.40646,
   "ratio_var_over_floor": 31.698
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "km50",
   "k": 47,
   "n": 395,
   "qbar": 0.8665,
   "I_ab": 0.38951,
   "var_margin": 57.0626,
   "floor_rhs": 0.72104,
   "ratio_var_over_floor": 79.14
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "pos",
   "k": 0,
   "n": 432,
   "qbar": 0.5324,
   "I_ab": 0.63952,
   "var_margin": 98.4886,
   "floor_rhs": 2.54731,
   "ratio_var_over_floor": 38.664
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "pos",
   "k": 1,
   "n": 10164,
   "qbar": 0.5847,
   "I_ab": 0.56726,
   "var_margin": 45.2683,
   "floor_rhs": 2.20386,
   "ratio_var_over_floor": 20.54
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "pos",
   "k": 2,
   "n": 786,
   "qbar": 0.5225,
   "I_ab": 0.54114,
   "var_margin": 42.5622,
   "floor_rhs": 2.16016,
   "ratio_var_over_floor": 19.703
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "pos",
   "k": 3,
   "n": 5730,
   "qbar": 0.93,
   "I_ab": 0.13688,
   "var_margin": 14.1147,
   "floor_rhs": 0.14256,
   "ratio_var_over_floor": 99.012
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "pos",
   "k": 4,
   "n": 16056,
   "qbar": 0.7847,
   "I_ab": 0.25707,
   "var_margin": 9.6996,
   "floor_rhs": 0.69497,
   "ratio_var_over_floor": 13.957
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "pos",
   "k": 5,
   "n": 5455,
   "qbar": 0.438,
   "I_ab": 0.62996,
   "var_margin": 94.8231,
   "floor_rhs": 2.48112,
   "ratio_var_over_floor": 38.218
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "pos",
   "k": 6,
   "n": 7403,
   "qbar": 0.5334,
   "I_ab": 0.51748,
   "var_margin": 53.9302,
   "floor_rhs": 2.06066,
   "ratio_var_over_floor": 26.171
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "pos",
   "k": 7,
   "n": 1282,
   "qbar": 0.5379,
   "I_ab": 0.59817,
   "var_margin": 60.4653,
   "floor_rhs": 2.37891,
   "ratio_var_over_floor": 25.417
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "pos",
   "k": 8,
   "n": 17820,
   "qbar": 0.5652,
   "I_ab": 0.32653,
   "var_margin": 12.065,
   "floor_rhs": 1.28393,
   "ratio_var_over_floor": 9.397
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "pos",
   "k": 9,
   "n": 3281,
   "qbar": 0.6809,
   "I_ab": 0.36486,
   "var_margin": 13.5318,
   "floor_rhs": 1.26833,
   "ratio_var_over_floor": 10.669
  },
  {
   "model": "qwen2.5-1.5b",
   "partition": "pos",
   "k": 10,
   "n": 9832,
   "qbar": 0.815,
   "I_ab": 0.41356,
   "var_margin": 40.4604,
   "floor_rhs": 0.99765,
   "ratio_var_over_floor": 40.556
  }
 ]
}

==> anc/frame_mass.json <==
[
 {
  "model": "pythia-70m",
  "family": "pythia",
  "rho_norm_mass": -0.6,
  "rho_norm_types": -0.6363636363636362,
  "rho_pair_mass": -0.5322793148880105,
  "null_pct_norm": 0.07,
  "null_pct_pair": 0.015,
  "norms": [
   1.919193495215465,
   3.676371786901083,
   10.388059659838776,
   3.305665960497937,
   2.977596811105639,
   5.370798132489645,
   3.657058276681673,
   4.556218417665892,
   5.099203973247425,
   5.343933527150495
  ],
  "masses": [
   61021.0,
   7284.0,
   3962.0,
   7840.0,
   12031.0,
   10314.0,
   32219.0,
   6604.0,
   3833.0,
   8861.0
  ],
  "types": [
   59,
   49,
   41,
   84,
   65,
   24,
   98,
   73,
   14,
   52
  ],
  "mean_cos": -0.03880968722353765,
  "std_cos": 0.3187170151992398,
  "null_rho_norm_mean": -0.27878787878787875,
  "null_rho_norm_sd": 0.23811935336356216
 },
 {
  "model": "pythia-160m",
  "family": "pythia",
  "rho_norm_mass": -0.406060606060606,
  "rho_norm_types": -0.2857156055296304,
  "rho_pair_mass": -0.2939393939393939,
  "null_pct_norm": 0.055,
  "null_pct_pair": 0.475,
  "norms": [
   20.85358930089214,
   9.773485228847754,
   7.431023963094247,
   7.901215900008814,
   13.620003674357397,
   4.378924147413038,
   7.472046766920842,
   6.274984120895454,
   10.125238265521364,
   9.762025287087905
  ],
  "masses": [
   5768.0,
   28174.0,
   7328.0,
   7712.0,
   7362.0,
   60983.0,
   11543.0,
   10265.0,
   11247.0,
   3587.0
  ],
  "types": [
   60,
   68,
   53,
   89,
   22,
   62,
   60,
   59,
   44,
   42
  ],
  "mean_cos": -0.05346456546218524,
  "std_cos": 0.37749307008718896,
  "null_rho_norm_mean": 0.045212121212121203,
  "null_rho_norm_sd": 0.27250283020577254
 },
 {
  "model": "pythia-410m",
  "family": "pythia",
  "rho_norm_mass": -0.8303030303030302,
  "rho_norm_types": -0.13939393939393938,
  "rho_pair_mass": -0.30092226613965745,
  "null_pct_norm": 0.02,
  "null_pct_pair": 0.315,
  "norms": [
   13.652463868008125,
   27.795404216159465,
   22.03461624064069,
   14.403073042523317,
   14.766934140846312,
   14.961883106951202,
   6.850410125810134,
   19.596795364265507,
   8.868399423816946,
   27.469384363857497
  ],
  "masses": [
   28243.0,
   10272.0,
   10370.0,
   13220.0,
   11276.0,
   8511.0,
   18601.0,
   2681.0,
   49868.0,
   927.0
  ],
  "types": [
   57,
   86,
   25,
   74,
   61,
   100,
   60,
   29,
   58,
   9
  ],
  "mean_cos": -0.04215409557016783,
  "std_cos": 0.41124858561207506,
  "null_rho_norm_mean": -0.36143355935922067,
  "null_rho_norm_sd": 0.237977917405042
 },
 {
  "model": "pythia-1b",
  "family": "pythia",
  "rho_norm_mass": -0.6,
  "rho_norm_types": -0.7454545454545454,
  "rho_pair_mass": -0.3326745718050066,
  "null_pct_norm": 0.41,
  "null_pct_pair": 0.26,
  "norms": [
   31.540470795772304,
   17.651506600818443,
   44.18327640695081,
   26.003354197959446,
   35.58104588334316,
   30.70615898462297,
   20.201773131046732,
   11.370915775665072,
   80.43266835181952,
   42.03101332515865
  ],
  "masses": [
   14757.0,
   10437.0,
   8206.0,
   11436.0,
   2595.0,
   2456.0,
   23540.0,
   69105.0,
   6389.0,
   5048.0
  ],
  "types": [
   36,
   93,
   80,
   59,
   28,
   27,
   104,
   97,
   13,
   22
  ],
  "mean_cos": -0.0702779856244063,
  "std_cos": 0.31343231121348386,
  "null_rho_norm_mean": -0.518706009891305,
  "null_rho_norm_sd": 0.21402610097964564
 },
 {
  "model": "pythia-1.4b",
  "family": "pythia",
  "rho_norm_mass": -0.7212121212121211,
  "rho_norm_types": -0.5878787878787878,
  "rho_pair_mass": -0.29696969696969694,
  "null_pct_norm": 0.105,
  "null_pct_pair": 0.43,
  "norms": [
   55.88285450166616,
   71.24621691861418,
   15.97574057369581,
   27.028988046807676,
   25.724547009031237,
   31.493078491995785,
   61.595340397794935,
   35.89172477991573,
   23.745089451039767,
   44.7933022006486
  ],
  "masses": [
   10904.0,
   6389.0,
   60590.0,
   25177.0,
   9028.0,
   11593.0,
   586.0,
   3093.0,
   17137.0,
   9472.0
  ],
  "types": [
   30,
   69,
   65,
   48,
   98,
   61,
   8,
   35,
   111,
   34
  ],
  "mean_cos": -0.04144024144424963,
  "std_cos": 0.4033646192769828,
  "null_rho_norm_mean": -0.5001212121212121,
  "null_rho_norm_sd": 0.20788935391470714
 },
 {
  "model": "pythia-2.8b",
  "family": "pythia",
  "rho_norm_mass": -0.4666666666666666,
  "rho_norm_types": -0.44377104688644714,
  "rho_pair_mass": -0.4729907773386034,
  "null_pct_norm": 0.29,
  "null_pct_pair": 0.045,
  "norms": [
   21.480724945648987,
   32.91653113316094,
   48.07435490091714,
   32.93186992434449,
   48.397665109167676,
   34.428642729118636,
   33.151021883088866,
   41.324957924652026,
   69.45128476594054,
   75.29643269945527
  ],
  "masses": [
   60482.0,
   9883.0,
   3781.0,
   9909.0,
   12632.0,
   4812.0,
   25346.0,
   11701.0,
   7399.0,
   8024.0
  ],
  "types": [
   64,
   62,
   44,
   102,
   24,
   46,
   55,
   62,
   22,
   78
  ],
  "mean_cos": -0.04248312545344798,
  "std_cos": 0.34448841311817996,
  "null_rho_norm_mean": -0.3305454545454545,
  "null_rho_norm_sd": 0.25699745418983255
 },
 {
  "model": "pythia-6.9b",
  "family": "pythia",
  "rho_norm_mass": -0.6727272727272726,
  "rho_norm_types": -0.29696969696969694,
  "rho_pair_mass": -0.13728590250329378,
  "null_pct_norm": 0.21,
  "null_pct_pair": 0.86,
  "norms": [
   42.53238612062514,
   132.80276418287895,
   46.08917155724595,
   30.98216310913949,
   61.74059727586588,
   69.6229747020822,
   182.87363539002263,
   67.09959764219806,
   53.5410541395671,
   111.21224066526855
  ],
  "masses": [
   9400.0,
   8448.0,
   27685.0,
   58125.0,
   11701.0,
   15778.0,
   3331.0,
   3900.0,
   8411.0,
   7190.0
  ],
  "types": [
   93,
   83,
   58,
   57,
   62,
   69,
   9,
   45,
   65,
   18
  ],
  "mean_cos": -0.07356711292411577,
  "std_cos": 0.4031807817225408,
  "null_rho_norm_mean": -0.4882424242424242,
  "null_rho_norm_sd": 0.23488319587079728
 },
 {
  "model": "gpt2",
  "family": "gpt2",
  "rho_norm_mass": -0.38181818181818183,
  "rho_norm_types": -0.8181818181818182,
  "rho_pair_mass": -0.6014492753623187,
  "null_pct_norm": 0.315,
  "null_pct_pair": 0.02,
  "norms": [
   54.03103686264758,
   60.375206057813365,
   49.62025058765456,
   47.426220302867385,
   46.48100125080197,
   26.249416540811367,
   44.85069559545906,
   27.56067215426712,
   47.88304936521755,
   38.350986063606065
  ],
  "masses": [
   4881.0,
   12668.0,
   3185.0,
   6304.0,
   11708.0,
   9950.0,
   7107.0,
   57194.0,
   11828.0,
   26517.0
  ],
  "types": [
   46,
   24,
   37,
   55,
   62,
   75,
   79,
   61,
   27,
   59
  ],
  "mean_cos": -0.024732307830598065,
  "std_cos": 0.2784985868530851,
  "null_rho_norm_mean": -0.21255255755528943,
  "null_rho_norm_sd": 0.27908769497563096
 },
 {
  "model": "gpt2-medium",
  "family": "gpt2",
  "rho_norm_mass": -0.7212121212121211,
  "rho_norm_types": -0.7696969696969697,
  "rho_pair_mass": -0.2700922266139657,
  "null_pct_norm": 0.095,
  "null_pct_pair": 0.43,
  "norms": [
   95.41230149860021,
   155.70635687070828,
   197.38499163585655,
   55.436043277652885,
   320.59244208497347,
   97.77751206897752,
   70.82082049748826,
   135.6227548336123,
   109.82700637873383,
   165.96286500459323
  ],
  "masses": [
   9948.0,
   4752.0,
   8516.0,
   36163.0,
   1497.0,
   37855.0,
   9563.0,
   10066.0,
   25651.0,
   7331.0
  ],
  "types": [
   110,
   44,
   52,
   64,
   17,
   37,
   68,
   58,
   53,
   22
  ],
  "mean_cos": -0.05651283696173821,
  "std_cos": 0.3968597249123685,
  "null_rho_norm_mean": -0.43121212121212116,
  "null_rho_norm_sd": 0.22219189416554821
 },
 {
  "model": "gpt2-large",
  "family": "gpt2",
  "rho_norm_mass": -0.6969696969696969,
  "rho_norm_types": -0.22424242424242422,
  "rho_pair_mass": -0.44795783926218713,
  "null_pct_norm": 0.04,
  "null_pct_pair": 0.15,
  "norms": [
   71.86457728726543,
   75.8224655675276,
   67.18558513230255,
   135.71363392342406,
   133.9490202989405,
   42.65255302563503,
   74.5037805994227,
   75.19909320782638,
   58.290484953295056,
   96.5378507126927
  ],
  "masses": [
   4984.0,
   8392.0,
   10470.0,
   5008.0,
   7331.0,
   61232.0,
   14203.0,
   11563.0,
   25359.0,
   2800.0
  ],
  "types": [
   46,
   92,
   50,
   62,
   22,
   73,
   36,
   60,
   52,
   32
  ],
  "mean_cos": -0.032847579933087255,
  "std_cos": 0.31846791264830787,
  "null_rho_norm_mean": -0.27278787878787875,
  "null_rho_norm_sd": 0.2733958068764604
 },
 {
  "model": "gpt2-xl",
  "family": "gpt2",
  "rho_norm_mass": -0.7575757575757575,
  "rho_norm_types": -0.5835893219328621,
  "rho_pair_mass": -0.144532279314888,
  "null_pct_norm": 0.025,
  "null_pct_pair": 0.74,
  "norms": [
   563.5742175856694,
   320.16611716123333,
   110.29433950407312,
   206.6843764641325,
   648.7145535485585,
   377.94271942269563,
   402.005363672015,
   571.9386248491594,
   776.9655353362929,
   1089.8329203680528
  ],
  "masses": [
   14978.0,
   27065.0,
   35933.0,
   17719.0,
   21573.0,
   14894.0,
   9020.0,
   7937.0,
   1570.0,
   653.0
  ],
  "types": [
   101,
   35,
   57,
   85,
   19,
   84,
   54,
   65,
   19,
   6
  ],
  "mean_cos": -0.06338853293067591,
  "std_cos": 0.9268753684895478,
  "null_rho_norm_mean": -0.38781818181818184,
  "null_rho_norm_sd": 0.2420754991548974
 },
 {
  "model": "qwen2.5-0.5B",
  "family": "qwen",
  "rho_norm_mass": -0.5151515151515151,
  "rho_norm_types": -0.6808542089216724,
  "rho_pair_mass": -0.5076416337285902,
  "null_pct_norm": 0.615,
  "null_pct_pair": 0.005,
  "norms": [
   18.456370147985442,
   20.8206724434416,
   12.447256710309114,
   10.149033381892776,
   14.248964665500354,
   21.006494108096224,
   20.07340365385948,
   14.970240153429188,
   23.619850000887944,
   23.57379191375522
  ],
  "masses": [
   1784.0,
   11426.0,
   12922.0,
   62523.0,
   29068.0,
   23860.0,
   10682.0,
   5760.0,
   2865.0,
   10262.0
  ],
  "types": [
   21,
   59,
   59,
   75,
   86,
   27,
   57,
   65,
   30,
   24
  ],
  "mean_cos": -0.0375223185586301,
  "std_cos": 0.2630795776313566,
  "null_rho_norm_mean": -0.5344242424242424,
  "null_rho_norm_sd": 0.22860358622009966
 },
 {
  "model": "qwen2.5-1.5B",
  "family": "qwen",
  "rho_norm_mass": -0.6363636363636362,
  "rho_norm_types": -0.8787878787878788,
  "rho_pair_mass": -0.255862977602108,
  "null_pct_norm": 0.405,
  "null_pct_pair": 0.33,
  "norms": [
   32.4294643476882,
   87.38781768853745,
   36.63265890547181,
   47.62172038947841,
   64.01812381343241,
   110.7421708516312,
   70.56664220957015,
   72.00003520263924,
   68.26343322831201,
   53.75435451599813
  ],
  "masses": [
   17685.0,
   5089.0,
   60888.0,
   28345.0,
   10616.0,
   457.0,
   10627.0,
   26662.0,
   3417.0,
   7366.0
  ],
  "types": [
   85,
   55,
   60,
   71,
   56,
   6,
   28,
   21,
   40,
   81
  ],
  "mean_cos": -0.052118931052896875,
  "std_cos": 0.29306007703719256,
  "null_rho_norm_mean": -0.5807878787878787,
  "null_rho_norm_sd": 0.18672678095398143
 },
 {
  "model": "qwen2.5-3B",
  "family": "qwen",
  "rho_norm_mass": -0.5151515151515151,
  "rho_norm_types": -0.5410359338752574,
  "rho_pair_mass": -0.3334650856389986,
  "null_pct_norm": 0.42,
  "null_pct_pair": 0.135,
  "norms": [
   60.92384692385675,
   98.0594063016433,
   152.09705486120197,
   103.84265416405839,
   56.073619841552016,
   85.31604151597209,
   72.24501054772178,
   95.88294188357433,
   94.11273088303862,
   55.7849866634803
  ],
  "masses": [
   6720.0,
   3357.0,
   4493.0,
   28720.0,
   58196.0,
   5246.0,
   7171.0,
   10112.0,
   11783.0,
   35354.0
  ],
  "types": [
   22,
   39,
   48,
   30,
   65,
   56,
   59,
   22,
   63,
   99
  ],
  "mean_cos": -0.036531578992005,
  "std_cos": 0.3473480890953354,
  "null_rho_norm_mean": -0.4829696969696969,
  "null_rho_norm_sd": 0.2164191338721435
 }
]

==> anc/freqnorm.json <==
[
 {
  "model": "pythia-70m",
  "family": "pythia",
  "r_tok_norm_logn": -0.2854157017280576,
  "rho_learned_norm_mass": -0.6,
  "freq_null_mean": -0.4243974447754163,
  "freq_null_sd": 0.2072193264387781,
  "pct_vs_freq_null": 0.22,
  "rho_pair_learned": -0.5322793148880105,
  "pct_pair_vs_freq_null": 0.235,
  "norms": [
   1.919193495215465,
   3.676371786901083,
   10.388059659838776,
   3.305665960497937,
   2.977596811105639,
   5.370798132489645,
   3.657058276681673,
   4.556218417665892,
   5.099203973247425,
   5.343933527150495
  ],
  "masses": [
   61021.0,
   7284.0,
   3962.0,
   7840.0,
   12031.0,
   10314.0,
   32219.0,
   6604.0,
   3833.0,
   8861.0
  ],
  "types": [
   59,
   49,
   41,
   84,
   65,
   24,
   98,
   73,
   14,
   52
  ]
 },
 {
  "model": "pythia-160m",
  "family": "pythia",
  "r_tok_norm_logn": -0.24499021493490777,
  "rho_learned_norm_mass": -0.406060606060606,
  "freq_null_mean": -0.11733333333333333,
  "freq_null_sd": 0.2755377345462166,
  "pct_vs_freq_null": 0.15,
  "rho_pair_learned": -0.2939393939393939,
  "pct_pair_vs_freq_null": 0.775,
  "norms": [
   20.85358930089214,
   9.773485228847754,
   7.431023963094247,
   7.901215900008814,
   13.620003674357397,
   4.378924147413038,
   7.472046766920842,
   6.274984120895454,
   10.125238265521364,
   9.762025287087905
  ],
  "masses": [
   5768.0,
   28174.0,
   7328.0,
   7712.0,
   7362.0,
   60983.0,
   11543.0,
   10265.0,
   11247.0,
   3587.0
  ],
  "types": [
   60,
   68,
   53,
   89,
   22,
   62,
   60,
   59,
   44,
   42
  ]
 },
 {
  "model": "pythia-410m",
  "family": "pythia",
  "r_tok_norm_logn": -0.34257761871925646,
  "rho_learned_norm_mass": -0.8303030303030302,
  "freq_null_mean": -0.5215757575757576,
  "freq_null_sd": 0.19595884202708239,
  "pct_vs_freq_null": 0.035,
  "rho_pair_learned": -0.30092226613965745,
  "pct_pair_vs_freq_null": 0.58,
  "norms": [
   13.652463868008125,
   27.795404216159465,
   22.03461624064069,
   14.403073042523317,
   14.766934140846312,
   14.961883106951202,
   6.850410125810134,
   19.596795364265507,
   8.868399423816946,
   27.469384363857497
  ],
  "masses": [
   28243.0,
   10272.0,
   10370.0,
   13220.0,
   11276.0,
   8511.0,
   18601.0,
   2681.0,
   49868.0,
   927.0
  ],
  "types": [
   57,
   86,
   25,
   74,
   61,
   100,
   60,
   29,
   58,
   9
  ]
 },
 {
  "model": "pythia-1b",
  "family": "pythia",
  "r_tok_norm_logn": -0.3685583501808228,
  "rho_learned_norm_mass": -0.6,
  "freq_null_mean": -0.5166704487887865,
  "freq_null_sd": 0.20320863710738818,
  "pct_vs_freq_null": 0.355,
  "rho_pair_learned": -0.3326745718050066,
  "pct_pair_vs_freq_null": 0.475,
  "norms": [
   31.540470795772304,
   17.651506600818443,
   44.18327640695081,
   26.003354197959446,
   35.58104588334316,
   30.70615898462297,
   20.201773131046732,
   11.370915775665072,
   80.43266835181952,
   42.03101332515865
  ],
  "masses": [
   14757.0,
   10437.0,
   8206.0,
   11436.0,
   2595.0,
   2456.0,
   23540.0,
   69105.0,
   6389.0,
   5048.0
  ],
  "types": [
   36,
   93,
   80,
   59,
   28,
   27,
   104,
   97,
   13,
   22
  ]
 },
 {
  "model": "pythia-1.4b",
  "family": "pythia",
  "r_tok_norm_logn": -0.3139416622254077,
  "rho_learned_norm_mass": -0.7212121212121211,
  "freq_null_mean": -0.565030303030303,
  "freq_null_sd": 0.19614345118694673,
  "pct_vs_freq_null": 0.225,
  "rho_pair_learned": -0.29696969696969694,
  "pct_pair_vs_freq_null": 0.765,
  "norms": [
   55.88285450166616,
   71.24621691861418,
   15.97574057369581,
   27.028988046807676,
   25.724547009031237,
   31.493078491995785,
   61.595340397794935,
   35.89172477991573,
   23.745089451039767,
   44.7933022006486
  ],
  "masses": [
   10904.0,
   6389.0,
   60590.0,
   25177.0,
   9028.0,
   11593.0,
   586.0,
   3093.0,
   17137.0,
   9472.0
  ],
  "types": [
   30,
   69,
   65,
   48,
   98,
   61,
   8,
   35,
   111,
   34
  ]
 },
 {
  "model": "pythia-2.8b",
  "family": "pythia",
  "r_tok_norm_logn": -0.3665173095399831,
  "rho_learned_norm_mass": -0.4666666666666666,
  "freq_null_mean": -0.30806060606060603,
  "freq_null_sd": 0.26799881446498464,
  "pct_vs_freq_null": 0.265,
  "rho_pair_learned": -0.4729907773386034,
  "pct_pair_vs_freq_null": 0.145,
  "norms": [
   21.480724945648987,
   32.91653113316094,
   48.07435490091714,
   32.93186992434449,
   48.397665109167676,
   34.428642729118636,
   33.151021883088866,
   41.324957924652026,
   69.45128476594054,
   75.29643269945527
  ],
  "masses": [
   60482.0,
   9883.0,
   3781.0,
   9909.0,
   12632.0,
   4812.0,
   25346.0,
   11701.0,
   7399.0,
   8024.0
  ],
  "types": [
   64,
   62,
   44,
   102,
   24,
   46,
   55,
   62,
   22,
   78
  ]
 },
 {
  "model": "pythia-6.9b",
  "family": "pythia",
  "r_tok_norm_logn": -0.33385993788869506,
  "rho_learned_norm_mass": -0.6727272727272726,
  "freq_null_mean": -0.5236363636363636,
  "freq_null_sd": 0.19927508661878376,
  "pct_vs_freq_null": 0.225,
  "rho_pair_learned": -0.13728590250329378,
  "pct_pair_vs_freq_null": 0.905,
  "norms": [
   42.53238612062514,
   132.80276418287895,
   46.08917155724595,
   30.98216310913949,
   61.74059727586588,
   69.6229747020822,
   182.87363539002263,
   67.09959764219806,
   53.5410541395671,
   111.21224066526855
  ],
  "masses": [
   9400.0,
   8448.0,
   27685.0,
   58125.0,
   11701.0,
   15778.0,
   3331.0,
   3900.0,
   8411.0,
   7190.0
  ],
  "types": [
   93,
   83,
   58,
   57,
   62,
   69,
   9,
   45,
   65,
   18
  ]
 },
 {
  "model": "gpt2",
  "family": "gpt2",
  "r_tok_norm_logn": -0.341128752128631,
  "rho_learned_norm_mass": -0.38181818181818183,
  "freq_null_mean": -0.3372544163369507,
  "freq_null_sd": 0.24801019010687742,
  "pct_vs_freq_null": 0.45,
  "rho_pair_learned": -0.6014492753623187,
  "pct_pair_vs_freq_null": 0.11,
  "norms": [
   54.03103686264758,
   60.375206057813365,
   49.62025058765456,
   47.426220302867385,
   46.48100125080197,
   26.249416540811367,
   44.85069559545906,
   27.56067215426712,
   47.88304936521755,
   38.350986063606065
  ],
  "masses": [
   4881.0,
   12668.0,
   3185.0,
   6304.0,
   11708.0,
   9950.0,
   7107.0,
   57194.0,
   11828.0,
   26517.0
  ],
  "types": [
   46,
   24,
   37,
   55,
   62,
   75,
   79,
   61,
   27,
   59
  ]
 },
 {
  "model": "gpt2-medium",
  "family": "gpt2",
  "r_tok_norm_logn": -0.30938219436295616,
  "rho_learned_norm_mass": -0.7212121212121211,
  "freq_null_mean": -0.475030303030303,
  "freq_null_sd": 0.2445073831654289,
  "pct_vs_freq_null": 0.165,
  "rho_pair_learned": -0.2700922266139657,
  "pct_pair_vs_freq_null": 0.64,
  "norms": [
   95.41230149860021,
   155.70635687070828,
   197.38499163585655,
   55.436043277652885,
   320.59244208497347,
   97.77751206897752,
   70.82082049748826,
   135.6227548336123,
   109.82700637873383,
   165.96286500459323
  ],
  "masses": [
   9948.0,
   4752.0,
   8516.0,
   36163.0,
   1497.0,
   37855.0,
   9563.0,
   10066.0,
   25651.0,
   7331.0
  ],
  "types": [
   110,
   44,
   52,
   64,
   17,
   37,
   68,
   58,
   53,
   22
  ]
 },
 {
  "model": "gpt2-large",
  "family": "gpt2",
  "r_tok_norm_logn": -0.3534713666665085,
  "rho_learned_norm_mass": -0.6969696969696969,
  "freq_null_mean": -0.32145454545454544,
  "freq_null_sd": 0.27434124454281433,
  "pct_vs_freq_null": 0.095,
  "rho_pair_learned": -0.44795783926218713,
  "pct_pair_vs_freq_null": 0.35,
  "norms": [
   71.86457728726543,
   75.8224655675276,
   67.18558513230255,
   135.71363392342406,
   133.9490202989405,
   42.65255302563503,
   74.5037805994227,
   75.19909320782638,
   58.290484953295056,
   96.5378507126927
  ],
  "masses": [
   4984.0,
   8392.0,
   10470.0,
   5008.0,
   7331.0,
   61232.0,
   14203.0,
   11563.0,
   25359.0,
   2800.0
  ],
  "types": [
   46,
   92,
   50,
   62,
   22,
   73,
   36,
   60,
   52,
   32
  ]
 },
 {
  "model": "gpt2-xl",
  "family": "gpt2",
  "r_tok_norm_logn": -0.2663115519080798,
  "rho_learned_norm_mass": -0.7575757575757575,
  "freq_null_mean": -0.43945454545454543,
  "freq_null_sd": 0.2339911938254916,
  "pct_vs_freq_null": 0.055,
  "rho_pair_learned": -0.144532279314888,
  "pct_pair_vs_freq_null": 0.815,
  "norms": [
   563.5742175856694,
   320.16611716123333,
   110.29433950407312,
   206.6843764641325,
   648.7145535485585,
   377.94271942269563,
   402.005363672015,
   571.9386248491594,
   776.9655353362929,
   1089.8329203680528
  ],
  "masses": [
   14978.0,
   27065.0,
   35933.0,
   17719.0,
   21573.0,
   14894.0,
   9020.0,
   7937.0,
   1570.0,
   653.0
  ],
  "types": [
   101,
   35,
   57,
   85,
   19,
   84,
   54,
   65,
   19,
   6
  ]
 },
 {
  "model": "qwen2.5-0.5B",
  "family": "qwen",
  "r_tok_norm_logn": -0.3590661429641404,
  "rho_learned_norm_mass": -0.5151515151515151,
  "freq_null_mean": -0.5162424242424243,
  "freq_null_sd": 0.18881561156292298,
  "pct_vs_freq_null": 0.48,
  "rho_pair_learned": -0.5076416337285902,
  "pct_pair_vs_freq_null": 0.14,
  "norms": [
   18.456370147985442,
   20.8206724434416,
   12.447256710309114,
   10.149033381892776,
   14.248964665500354,
   21.006494108096224,
   20.07340365385948,
   14.970240153429188,
   23.619850000887944,
   23.57379191375522
  ],
  "masses": [
   1784.0,
   11426.0,
   12922.0,
   62523.0,
   29068.0,
   23860.0,
   10682.0,
   5760.0,
   2865.0,
   10262.0
  ],
  "types": [
   21,
   59,
   59,
   75,
   86,
   27,
   57,
   65,
   30,
   24
  ]
 },
 {
  "model": "qwen2.5-1.5B",
  "family": "qwen",
  "r_tok_norm_logn": -0.3657952999327865,
  "rho_learned_norm_mass": -0.6363636363636362,
  "freq_null_mean": -0.587090909090909,
  "freq_null_sd": 0.17980737576175437,
  "pct_vs_freq_null": 0.395,
  "rho_pair_learned": -0.255862977602108,
  "pct_pair_vs_freq_null": 0.815,
  "norms": [
   32.4294643476882,
   87.38781768853745,
   36.63265890547181,
   47.62172038947841,
   64.01812381343241,
   110.7421708516312,
   70.56664220957015,
   72.00003520263924,
   68.26343322831201,
   53.75435451599813
  ],
  "masses": [
   17685.0,
   5089.0,
   60888.0,
   28345.0,
   10616.0,
   457.0,
   10627.0,
   26662.0,
   3417.0,
   7366.0
  ],
  "types": [
   85,
   55,
   60,
   71,
   56,
   6,
   28,
   21,
   40,
   81
  ]
 },
 {
  "model": "qwen2.5-3B",
  "family": "qwen",
  "r_tok_norm_logn": -0.3810883155612735,
  "rho_learned_norm_mass": -0.5151515151515151,
  "freq_null_mean": -0.441030303030303,
  "freq_null_sd": 0.20438239067043326,
  "pct_vs_freq_null": 0.345,
  "rho_pair_learned": -0.3334650856389986,
  "pct_pair_vs_freq_null": 0.435,
  "norms": [
   60.92384692385675,
   98.0594063016433,
   152.09705486120197,
   103.84265416405839,
   56.073619841552016,
   85.31604151597209,
   72.24501054772178,
   95.88294188357433,
   94.11273088303862,
   55.7849866634803
  ],
  "masses": [
   6720.0,
   3357.0,
   4493.0,
   28720.0,
   58196.0,
   5246.0,
   7171.0,
   10112.0,
   11783.0,
   35354.0
  ],
  "types": [
   22,
   39,
   48,
   30,
   65,
   56,
   59,
   22,
   63,
   99
  ]
 }
]

==> anc/gate_a.json <==
{
 "correlations": {
  "gpt2": {
   "km10": {
    "I_real~V": {
     "rho": 0.01818181818181818,
     "p": 0.9602404181286242,
     "n": 10
    },
    "I_real~B": {
     "rho": 0.8060606060606059,
     "p": 0.004862061101964607,
     "n": 10
    },
    "I_real~W": {
     "rho": 0.05454545454545454,
     "p": 0.8810361811618526,
     "n": 10
    },
    "I_real~B_over_V": {
     "rho": 0.6363636363636362,
     "p": 0.04791172612997544,
     "n": 10
    },
    "I_post~V": {
     "rho": 0.05454545454545454,
     "p": 0.8810361811618526,
     "n": 10
    },
    "I_post~B": {
     "rho": 0.7454545454545454,
     "p": 0.013330146315440054,
     "n": 10
    },
    "I_post~W": {
     "rho": 0.10303030303030303,
     "p": 0.7769984634438898,
     "n": 10
    },
    "I_post~B_over_V": {
     "rho": 0.5757575757575757,
     "p": 0.08155281477260244,
     "n": 10
    },
    "I_count~V": {
     "rho": 0.01818181818181818,
     "p": 0.9602404181286242,
     "n": 10
    },
    "I_count~B": {
     "rho": 0.8060606060606059,
     "p": 0.004862061101964607,
     "n": 10
    },
    "I_count~W": {
     "rho": 0.05454545454545454,
     "p": 0.8810361811618526,
     "n": 10
    },
    "I_count~B_over_V": {
     "rho": 0.6363636363636362,
     "p": 0.04791172612997544,
     "n": 10
    },
    "H_marg_count~V": {
     "rho": 0.28484848484848485,
     "p": 0.4250381548921454,
     "n": 10
    },
    "H_marg_count~B": {
     "rho": 0.29696969696969694,
     "p": 0.40470167127015705,
     "n": 10
    },
    "H_marg_count~W": {
     "rho": 0.38181818181818183,
     "p": 0.2762553333854362,
     "n": 10
    },
    "H_marg_count~B_over_V": {
     "rho": -0.04242424242424241,
     "p": 0.9073638178128159,
     "n": 10
    },
    "EH_real~V": {
     "rho": 0.18787878787878787,
     "p": 0.6032176100292089,
     "n": 10
    },
    "EH_real~B": {
     "rho": -0.43030303030303024,
     "p": 0.21449233253280775,
     "n": 10
    },
    "EH_real~W": {
     "rho": 0.2606060606060606,
     "p": 0.46708905438634024,
     "n": 10
    },
    "EH_real~B_over_V": {
     "rho": -0.6,
     "p": 0.06668799999999998,
     "n": 10
    }
   },
   "km20": {
    "I_real~V": {
     "rho": -0.12105263157894736,
     "p": 0.6215490254755144,
     "n": 19
    },
    "I_real~B": {
     "rho": 0.5982456140350877,
     "p": 0.006814905240034419,
     "n": 19
    },
    "I_real~W": {
     "rho": -0.20877192982456141,
     "p": 0.39103300709387884,
     "n": 19
    },
    "I_real~B_over_V": {
     "rho": 0.5631578947368421,
     "p": 0.012051569533247417,
     "n": 19
    },
    "I_post~V": {
     "rho": -0.15438596491228068,
     "p": 0.5279958428489308,
     "n": 19
    },
    "I_post~B": {
     "rho": 0.5771929824561403,
     "p": 0.009665358426074301,
     "n": 19
    },
    "I_post~W": {
     "rho": -0.22982456140350876,
     "p": 0.34388017319891356,
     "n": 19
    },
    "I_post~B_over_V": {
     "rho": 0.5543859649122806,
     "p": 0.01376895704570806,
     "n": 19
    },
    "I_count~V": {
     "rho": -0.04035087719298246,
     "p": 0.8697227104002634,
     "n": 19
    },
    "I_count~B": {
     "rho": 0.6456140350877193,
     "p": 0.0028301889830531397,
     "n": 19
    },
    "I_count~W": {
     "rho": -0.15087719298245614,
     "p": 0.5375272100958033,
     "n": 19
    },
    "I_count~B_over_V": {
     "rho": 0.5807017543859649,
     "p": 0.009132950070568522,
     "n": 19
    },
    "H_marg_count~V": {
     "rho": -0.008771929824561405,
     "p": 0.9715689358029989,
     "n": 19
    },
    "H_marg_count~B": {
     "rho": -0.02982456140350877,
     "p": 0.903530415784872,
     "n": 19
    },
    "H_marg_count~W": {
     "rho": 0.14035087719298248,
     "p": 0.5665827574598225,
     "n": 19
    },
    "H_marg_count~B_over_V": {
     "rho": -0.1105263157894737,
     "p": 0.6523856873272673,
     "n": 19
    },
    "EH_real~V": {
     "rho": -0.15614035087719297,
     "p": 0.5232597112042989,
     "n": 19
    },
    "EH_real~B": {
     "rho": -0.6526315789473683,
     "p": 0.002454158357215997,
     "n": 19
    },
    "EH_real~W": {
     "rho": 0.10526315789473684,
     "p": 0.6680128800865883,
     "n": 19
    },
    "EH_real~B_over_V": {
     "rho": -0.6508771929824562,
     "p": 0.0025440361860112194,
     "n": 19
    }
   },
   "km50": {
    "I_real~V": {
     "rho": 0.31176470588235294,
     "p": 0.06827588207487921,
     "n": 35
    },
    "I_real~B": {
     "rho": 0.669467787114846,
     "p": 1.0940761262332738e-05,
     "n": 35
    },
    "I_real~W": {
     "rho": 0.288515406162465,
     "p": 0.09279245087802752,
     "n": 35
    },
    "I_real~B_over_V": {
     "rho": 0.37142857142857144,
     "p": 0.028030353952207272,
     "n": 35
    },
    "I_post~V": {
     "rho": 0.2851540616246499,
     "p": 0.09683339040912467,
     "n": 35
    },
    "I_post~B": {
     "rho": 0.6683473389355742,
     "p": 1.1458656327658586e-05,
     "n": 35
    },
    "I_post~W": {
     "rho": 0.26050420168067223,
     "p": 0.13067988447665535,
     "n": 35
    },
    "I_post~B_over_V": {
     "rho": 0.396078431372549,
     "p": 0.018504033871648687,
     "n": 35
    },
    "I_count~V": {
     "rho": 0.3081232492997199,
     "p": 0.07173786024711001,
     "n": 35
    },
    "I_count~B": {
     "rho": 0.692717086834734,
     "p": 4.001985651312512e-06,
     "n": 35
    },
    "I_count~W": {
     "rho": 0.2829131652661065,
     "p": 0.09960099368318687,
     "n": 35
    },
    "I_count~B_over_V": {
     "rho": 0.3851540616246499,
     "p": 0.022324873568388057,
     "n": 35
    },
    "H_marg_count~V": {
     "rho": 0.3680672268907563,
     "p": 0.029596558487851806,
     "n": 35
    },
    "H_marg_count~B": {
     "rho": 0.29327731092436976,
     "p": 0.08729035186405322,
     "n": 35
    },
    "H_marg_count~W": {
     "rho": 0.3535014005602241,
     "p": 0.03723435924805406,
     "n": 35
    },
    "H_marg_count~B_over_V": {
     "rho": 0.15742296918767507,
     "p": 0.3664447093792614,
     "n": 35
    },
    "EH_real~V": {
     "rho": 0.25406162464985993,
     "p": 0.1408182515403866,
     "n": 35
    },
    "EH_real~B": {
     "rho": -0.26050420168067223,
     "p": 0.13067988447665535,
     "n": 35
    },
    "EH_real~W": {
     "rho": 0.2515406162464986,
     "p": 0.14493846578396608,
     "n": 35
    },
    "EH_real~B_over_V": {
     "rho": -0.1913165266106443,
     "p": 0.2709199467128939,
     "n": 35
    }
   },
   "pos": {
    "I_real~V": {
     "rho": 0.009090909090909092,
     "p": 0.9788365001441937,
     "n": 11
    },
    "I_real~B": {
     "rho": 0.7090909090909092,
     "p": 0.014552051953727713,
     "n": 11
    },
    "I_real~W": {
     "rho": -0.24545454545454545,
     "p": 0.4669223669820161,
     "n": 11
    },
    "I_real~B_over_V": {
     "rho": 0.7727272727272727,
     "p": 0.005299487178643862,
     "n": 11
    },
    "I_post~V": {
     "rho": 0.009090909090909092,
     "p": 0.9788365001441937,
     "n": 11
    },
    "I_post~B": {
     "rho": 0.7090909090909092,
     "p": 0.014552051953727713,
     "n": 11
    },
    "I_post~W": {
     "rho": -0.24545454545454545,
     "p": 0.4669223669820161,
     "n": 11
    },
    "I_post~B_over_V": {
     "rho": 0.7727272727272727,
     "p": 0.005299487178643862,
     "n": 11
    },
    "I_count~V": {
     "rho": 0.07272727272727274,
     "p": 0.831716405381337,
     "n": 11
    },
    "I_count~B": {
     "rho": 0.7636363636363637,
     "p": 0.006233059747904754,
     "n": 11
    },
    "I_count~W": {
     "rho": -0.16363636363636366,
     "p": 0.6306852146425356,
     "n": 11
    },
    "I_count~B_over_V": {
     "rho": 0.8000000000000002,
     "p": 0.0031104283103858456,
     "n": 11
    },
    "H_marg_count~V": {
     "rho": 0.03636363636363637,
     "p": 0.9154683168905347,
     "n": 11
    },
    "H_marg_count~B": {
     "rho": 0.48181818181818187,
     "p": 0.13343383825682875,
     "n": 11
    },
    "H_marg_count~W": {
     "rho": -0.18181818181818182,
     "p": 0.5926152128455,
     "n": 11
    },
    "H_marg_count~B_over_V": {
     "rho": 0.5818181818181819,
     "p": 0.06041989621564838,
     "n": 11
    },
    "EH_real~V": {
     "rho": 0.13636363636363638,
     "p": 0.6893090205863619,
     "n": 11
    },
    "EH_real~B": {
     "rho": 0.24545454545454545,
     "p": 0.4669223669820161,
     "n": 11
    },
    "EH_real~W": {
     "rho": -0.05454545454545456,
     "p": 0.8734465775233149,
     "n": 11
    },
    "EH_real~B_over_V": {
     "rho": 0.3727272727272728,
     "p": 0.2589258736842221,
     "n": 11
    }
   }
  },
  "pythia-410m": {
   "km10": {
    "I_real~V": {
     "rho": -0.18787878787878787,
     "p": 0.6032176100292089,
     "n": 10
    },
    "I_real~B": {
     "rho": 0.49090909090909085,
     "p": 0.1496556734208368,
     "n": 10
    },
    "I_real~W": {
     "rho": -0.28484848484848485,
     "p": 0.4250381548921454,
     "n": 10
    },
    "I_real~B_over_V": {
     "rho": 0.7454545454545454,
     "p": 0.013330146315440054,
     "n": 10
    },
    "I_post~V": {
     "rho": -0.18787878787878787,
     "p": 0.6032176100292089,
     "n": 10
    },
    "I_post~B": {
     "rho": 0.49090909090909085,
     "p": 0.1496556734208368,
     "n": 10
    },
    "I_post~W": {
     "rho": -0.28484848484848485,
     "p": 0.4250381548921454,
     "n": 10
    },
    "I_post~B_over_V": {
     "rho": 0.7454545454545454,
     "p": 0.013330146315440054,
     "n": 10
    },
    "I_count~V": {
     "rho": -0.18787878787878787,
     "p": 0.6032176100292089,
     "n": 10
    },
    "I_count~B": {
     "rho": 0.49090909090909085,
     "p": 0.1496556734208368,
     "n": 10
    },
    "I_count~W": {
     "rho": -0.28484848484848485,
     "p": 0.4250381548921454,
     "n": 10
    },
    "I_count~B_over_V": {
     "rho": 0.7454545454545454,
     "p": 0.013330146315440054,
     "n": 10
    },
    "H_marg_count~V": {
     "rho": 0.01818181818181818,
     "p": 0.9602404181286242,
     "n": 10
    },
    "H_marg_count~B": {
     "rho": 0.2121212121212121,
     "p": 0.5563057751029299,
     "n": 10
    },
    "H_marg_count~W": {
     "rho": -0.07878787878787878,
     "p": 0.8287173946974606,
     "n": 10
    },
    "H_marg_count~B_over_V": {
     "rho": 0.3939393939393939,
     "p": 0.25999776683488757,
     "n": 10
    },
    "EH_real~V": {
     "rho": 0.3939393939393939,
     "p": 0.25999776683488757,
     "n": 10
    },
    "EH_real~B": {
     "rho": -0.5878787878787878,
     "p": 0.07387770688865808,
     "n": 10
    },
    "EH_real~W": {
     "rho": 0.3939393939393939,
     "p": 0.25999776683488757,
     "n": 10
    },
    "EH_real~B_over_V": {
     "rho": -0.7454545454545454,
     "p": 0.013330146315440054,
     "n": 10
    }
   },
   "km20": {
    "I_real~V": {
     "rho": -0.04962406015037594,
     "p": 0.8354138453754828,
     "n": 20
    },
    "I_real~B": {
     "rho": 0.8150375939849623,
     "p": 1.2033925213644691e-05,
     "n": 20
    },
    "I_real~W": {
     "rho": -0.18646616541353384,
     "p": 0.431194910434251,
     "n": 20
    },
    "I_real~B_over_V": {
     "rho": 0.819548872180451,
     "p": 9.80668961812618e-06,
     "n": 20
    },
    "I_post~V": {
     "rho": -0.048120300751879695,
     "p": 0.8403389659546907,
     "n": 20
    },
    "I_post~B": {
     "rho": 0.8180451127819548,
     "p": 1.0505529225549338e-05,
     "n": 20
    },
    "I_post~W": {
     "rho": -0.18496240601503755,
     "p": 0.43498614362285265,
     "n": 20
    },
    "I_post~B_over_V": {
     "rho": 0.8165413533834586,
     "p": 1.1247209263971725e-05,
     "n": 20
    },
    "I_count~V": {
     "rho": -0.037593984962406006,
     "p": 0.8749652018566715,
     "n": 20
    },
    "I_count~B": {
     "rho": 0.7954887218045112,
     "p": 2.7534156851806372e-05,
     "n": 20
    },
    "I_count~W": {
     "rho": -0.1789473684210526,
     "p": 0.45032544160933996,
     "n": 20
    },
    "I_count~B_over_V": {
     "rho": 0.806015037593985,
     "p": 1.783458905419523e-05,
     "n": 20
    },
    "H_marg_count~V": {
     "rho": 0.12781954887218044,
     "p": 0.5912462398946647,
     "n": 20
    },
    "H_marg_count~B": {
     "rho": 0.45714285714285713,
     "p": 0.042718510627877036,
     "n": 20
    },
    "H_marg_count~W": {
     "rho": -0.0015037593984962405,
     "p": 0.9949797739432688,
     "n": 20
    },
    "H_marg_count~B_over_V": {
     "rho": 0.4781954887218045,
     "p": 0.03295038321495765,
     "n": 20
    },
    "EH_real~V": {
     "rho": 0.4466165413533834,
     "p": 0.04837283310926691,
     "n": 20
    },
    "EH_real~B": {
     "rho": -0.4360902255639097,
     "p": 0.05458409967322206,
     "n": 20
    },
    "EH_real~W": {
     "rho": 0.49323308270676686,
     "p": 0.02711420494194422,
     "n": 20
    },
    "EH_real~B_over_V": {
     "rho": -0.5142857142857143,
     "p": 0.020346128286980614,
     "n": 20
    }
   },
   "km50": {
    "I_real~V": {
     "rho": -0.10133897110641295,
     "p": 0.5127618705121382,
     "n": 44
    },
    "I_real~B": {
     "rho": 0.8297392529950668,
     "p": 3.3729138466384675e-12,
     "n": 44
    },
    "I_real~W": {
     "rho": -0.1952078928823115,
     "p": 0.2041403860401434,
     "n": 44
    },
    "I_real~B_over_V": {
     "rho": 0.7758985200845665,
     "p": 6.1480704922997e-10,
     "n": 44
    },
    "I_post~V": {
     "rho": -0.0938689217758985,
     "p": 0.5444673557626354,
     "n": 44
    },
    "I_post~B": {
     "rho": 0.84707540521494,
     "p": 4.228666784663854e-13,
     "n": 44
    },
    "I_post~W": {
     "rho": -0.18999295278365044,
     "p": 0.21672697947362635,
     "n": 44
    },
    "I_post~B_over_V": {
     "rho": 0.7878787878787878,
     "p": 2.201879572768973e-10,
     "n": 44
    },
    "I_count~V": {
     "rho": -0.09288231148696266,
     "p": 0.5487239340228149,
     "n": 44
    },
    "I_count~B": {
     "rho": 0.8195912614517266,
     "p": 1.0239774193261126e-11,
     "n": 44
    },
    "I_count~W": {
     "rho": -0.1751937984496124,
     "p": 0.2553405132311763,
     "n": 44
    },
    "I_count~B_over_V": {
     "rho": 0.7633544749823818,
     "p": 1.6880559446924368e-09,
     "n": 44
    },
    "H_marg_count~V": {
     "rho": 0.06962649753347426,
     "p": 0.6533596911868774,
     "n": 44
    },
    "H_marg_count~B": {
     "rho": 0.34489076814658204,
     "p": 0.02186331731475315,
     "n": 44
    },
    "H_marg_count~W": {
     "rho": 0.06906272022551092,
     "p": 0.6559912852767276,
     "n": 44
    },
    "H_marg_count~B_over_V": {
     "rho": 0.25398167723749115,
     "p": 0.09618671655735615,
     "n": 44
    },
    "EH_real~V": {
     "rho": 0.3603946441155743,
     "p": 0.016254960916279308,
     "n": 44
    },
    "EH_real~B": {
     "rho": -0.34263565891472864,
     "p": 0.022800514385988926,
     "n": 44
    },
    "EH_real~W": {
     "rho": 0.43847780126849895,
     "p": 0.002909199004617265,
     "n": 44
    },
    "EH_real~B_over_V": {
     "rho": -0.4341085271317829,
     "p": 0.003238393410709035,
     "n": 44
    }
   },
   "pos": {
    "I_real~V": {
     "rho": 0.41818181818181827,
     "p": 0.20057021703405048,
     "n": 11
    },
    "I_real~B": {
     "rho": 0.8090909090909091,
     "p": 0.002558580199713917,
     "n": 11
    },
    "I_real~W": {
     "rho": 0.26363636363636367,
     "p": 0.43344073761161456,
     "n": 11
    },
    "I_real~B_over_V": {
     "rho": 0.7090909090909092,
     "p": 0.014552051953727713,
     "n": 11
    },
    "I_post~V": {
     "rho": 0.41818181818181827,
     "p": 0.20057021703405048,
     "n": 11
    },
    "I_post~B": {
     "rho": 0.8090909090909091,
     "p": 0.002558580199713917,
     "n": 11
    },
    "I_post~W": {
     "rho": 0.26363636363636367,
     "p": 0.43344073761161456,
     "n": 11
    },
    "I_post~B_over_V": {
     "rho": 0.7090909090909092,
     "p": 0.014552051953727713,
     "n": 11
    },
    "I_count~V": {
     "rho": 0.5545454545454546,
     "p": 0.07665233333978243,
     "n": 11
    },
    "I_count~B": {
     "rho": 0.7636363636363637,
     "p": 0.006233059747904754,
     "n": 11
    },
    "I_count~W": {
     "rho": 0.41818181818181827,
     "p": 0.20057021703405048,
     "n": 11
    },
    "I_count~B_over_V": {
     "rho": 0.6181818181818182,
     "p": 0.04264556980532674,
     "n": 11
    },
    "H_marg_count~V": {
     "rho": 0.4727272727272727,
     "p": 0.1419985202063199,
     "n": 11
    },
    "H_marg_count~B": {
     "rho": 0.6454545454545455,
     "p": 0.03196279932801746,
     "n": 11
    },
    "H_marg_count~W": {
     "rho": 0.4000000000000001,
     "p": 0.22286835013352,
     "n": 11
    },
    "H_marg_count~B_over_V": {
     "rho": 0.5,
     "p": 0.11730680301423817,
     "n": 11
    },
    "EH_real~V": {
     "rho": 0.33636363636363636,
     "p": 0.31182431390038634,
     "n": 11
    },
    "EH_real~B": {
     "rho": 0.45454545454545453,
     "p": 0.1601454372552589,
     "n": 11
    },
    "EH_real~W": {
     "rho": 0.3090909090909091,
     "p": 0.35502843970150694,
     "n": 11
    },
    "EH_real~B_over_V": {
     "rho": 0.3090909090909091,
     "p": 0.35502843970150694,
     "n": 11
    }
   }
  },
  "pythia-1.4b": {
   "km10": {
    "I_real~V": {
     "rho": -0.06666666666666665,
     "p": 0.8548130882487427,
     "n": 10
    },
    "I_real~B": {
     "rho": 0.5151515151515151,
     "p": 0.1275528697032343,
     "n": 10
    },
    "I_real~W": {
     "rho": -0.38181818181818183,
     "p": 0.2762553333854362,
     "n": 10
    },
    "I_real~B_over_V": {
     "rho": 0.6969696969696969,
     "p": 0.02509667588225185,
     "n": 10
    },
    "I_post~V": {
     "rho": -0.06666666666666665,
     "p": 0.8548130882487427,
     "n": 10
    },
    "I_post~B": {
     "rho": 0.5151515151515151,
     "p": 0.1275528697032343,
     "n": 10
    },
    "I_post~W": {
     "rho": -0.38181818181818183,
     "p": 0.2762553333854362,
     "n": 10
    },
    "I_post~B_over_V": {
     "rho": 0.6969696969696969,
     "p": 0.02509667588225185,
     "n": 10
    },
    "I_count~V": {
     "rho": -0.12727272727272726,
     "p": 0.7260570147627894,
     "n": 10
    },
    "I_count~B": {
     "rho": 0.4666666666666666,
     "p": 0.17393859716506654,
     "n": 10
    },
    "I_count~W": {
     "rho": -0.406060606060606,
     "p": 0.24428229408662647,
     "n": 10
    },
    "I_count~B_over_V": {
     "rho": 0.6848484848484848,
     "p": 0.028882797506732765,
     "n": 10
    },
    "H_marg_count~V": {
     "rho": 0.23636363636363633,
     "p": 0.5108853175152003,
     "n": 10
    },
    "H_marg_count~B": {
     "rho": 0.09090909090909088,
     "p": 0.8027717312071619,
     "n": 10
    },
    "H_marg_count~W": {
     "rho": -0.006060606060606061,
     "p": 0.9867429111949892,
     "n": 10
    },
    "H_marg_count~B_over_V": {
     "rho": 0.2727272727272727,
     "p": 0.4458383415427516,
     "n": 10
    },
    "EH_real~V": {
     "rho": 0.6969696969696969,
     "p": 0.02509667588225185,
     "n": 10
    },
    "EH_real~B": {
     "rho": -0.6969696969696969,
     "p": 0.02509667588225185,
     "n": 10
    },
    "EH_real~W": {
     "rho": 0.6848484848484848,
     "p": 0.028882797506732765,
     "n": 10
    },
    "EH_real~B_over_V": {
     "rho": -0.6242424242424242,
     "p": 0.053717767217167436,
     "n": 10
    }
   },
   "km20": {
    "I_real~V": {
     "rho": -0.17440660474716205,
     "p": 0.4888387099593369,
     "n": 18
    },
    "I_real~B": {
     "rho": 0.6697626418988648,
     "p": 0.0023600851881755394,
     "n": 18
    },
    "I_real~W": {
     "rho": -0.25902992776057787,
     "p": 0.29930484205263064,
     "n": 18
    },
    "I_real~B_over_V": {
     "rho": 0.6243550051599587,
     "p": 0.005611272629892071,
     "n": 18
    },
    "I_post~V": {
     "rho": -0.10835913312693499,
     "p": 0.6686595229846738,
     "n": 18
    },
    "I_post~B": {
     "rho": 0.7007223942208461,
     "p": 0.0011989848082819953,
     "n": 18
    },
    "I_post~W": {
     "rho": -0.2053663570691434,
     "p": 0.41363537140209433,
     "n": 18
    },
    "I_post~B_over_V": {
     "rho": 0.632610939112487,
     "p": 0.004841232347066897,
     "n": 18
    },
    "I_count~V": {
     "rho": -0.1929824561403509,
     "p": 0.44294415082481003,
     "n": 18
    },
    "I_count~B": {
     "rho": 0.6449948400412797,
     "p": 0.003849373038824423,
     "n": 18
    },
    "I_count~W": {
     "rho": -0.2652218782249742,
     "p": 0.28748424291745134,
     "n": 18
    },
    "I_count~B_over_V": {
     "rho": 0.6099071207430341,
     "p": 0.0071966585949820045,
     "n": 18
    },
    "H_marg_count~V": {
     "rho": -0.0629514963880289,
     "p": 0.8040167566657793,
     "n": 18
    },
    "H_marg_count~B": {
     "rho": 0.3973168214654283,
     "p": 0.10253523912493727,
     "n": 18
    },
    "H_marg_count~W": {
     "rho": -0.10835913312693499,
     "p": 0.6686595229846738,
     "n": 18
    },
    "H_marg_count~B_over_V": {
     "rho": 0.3663570691434469,
     "p": 0.13483747906980886,
     "n": 18
    },
    "EH_real~V": {
     "rho": 0.3519091847265222,
     "p": 0.15210693918997695,
     "n": 18
    },
    "EH_real~B": {
     "rho": -0.49226006191950467,
     "p": 0.037965021283152614,
     "n": 18
    },
    "EH_real~W": {
     "rho": 0.4179566563467492,
     "p": 0.08435264811978462,
     "n": 18
    },
    "EH_real~B_over_V": {
     "rho": -0.5252837977296182,
     "p": 0.02518359155961345,
     "n": 18
    }
   },
   "km50": {
    "I_real~V": {
     "rho": 0.018604651162790697,
     "p": 0.9045886460179752,
     "n": 44
    },
    "I_real~B": {
     "rho": 0.742353770260747,
     "p": 8.030980633686156e-09,
     "n": 44
    },
    "I_real~W": {
     "rho": -0.05849189570119802,
     "p": 0.7060659243445145,
     "n": 44
    },
    "I_real~B_over_V": {
     "rho": 0.6873854827343199,
     "p": 2.5515294744466826e-07,
     "n": 44
    },
    "I_post~V": {
     "rho": -0.0016913319238900633,
     "p": 0.9913063844957821,
     "n": 44
    },
    "I_post~B": {
     "rho": 0.746723044397463,
     "p": 5.878469710572577e-09,
     "n": 44
    },
    "I_post~W": {
     "rho": -0.07836504580690626,
     "p": 0.6131170911623143,
     "n": 44
    },
    "I_post~B_over_V": {
     "rho": 0.6941508104298801,
     "p": 1.7372652420483726e-07,
     "n": 44
    },
    "I_count~V": {
     "rho": -0.017336152219873148,
     "p": 0.9110669808352404,
     "n": 44
    },
    "I_count~B": {
     "rho": 0.7340380549682876,
     "p": 1.4300898901328486e-08,
     "n": 44
    },
    "I_count~W": {
     "rho": -0.09133192389006342,
     "p": 0.5554446562189382,
     "n": 44
    },
    "I_count~B_over_V": {
     "rho": 0.693446088794926,
     "p": 1.8091113996720802e-07,
     "n": 44
    },
    "H_marg_count~V": {
     "rho": 0.080338266384778,
     "p": 0.6041781080456977,
     "n": 44
    },
    "H_marg_count~B": {
     "rho": 0.36279069767441857,
     "p": 0.015507823794739022,
     "n": 44
    },
    "H_marg_count~W": {
     "rho": 0.04482029598308667,
     "p": 0.7726651774668335,
     "n": 44
    },
    "H_marg_count~B_over_V": {
     "rho": 0.3413671599718111,
     "p": 0.023342308147647418,
     "n": 44
    },
    "EH_real~V": {
     "rho": 0.30274841437632133,
     "p": 0.04576604597977455,
     "n": 44
    },
    "EH_real~B": {
     "rho": -0.4007047216349542,
     "p": 0.007029736403037404,
     "n": 44
    },
    "EH_real~W": {
     "rho": 0.3422128259337561,
     "p": 0.022979930282347037,
     "n": 44
    },
    "EH_real~B_over_V": {
     "rho": -0.4014094432699084,
     "p": 0.006921137501204023,
     "n": 44
    }
   },
   "pos": {
    "I_real~V": {
     "rho": 0.4000000000000001,
     "p": 0.22286835013352,
     "n": 11
    },
    "I_real~B": {
     "rho": 0.790909090909091,
     "p": 0.003746082953397407,
     "n": 11
    },
    "I_real~W": {
     "rho": 0.2545454545454546,
     "p": 0.45003657688882837,
     "n": 11
    },
    "I_real~B_over_V": {
     "rho": 0.7363636363636363,
     "p": 0.009759535959916904,
     "n": 11
    },
    "I_post~V": {
     "rho": 0.4000000000000001,
     "p": 0.22286835013352,
     "n": 11
    },
    "I_post~B": {
     "rho": 0.790909090909091,
     "p": 0.003746082953397407,
     "n": 11
    },
    "I_post~W": {
     "rho": 0.2545454545454546,
     "p": 0.45003657688882837,
     "n": 11
    },
    "I_post~B_over_V": {
     "rho": 0.7363636363636363,
     "p": 0.009759535959916904,
     "n": 11
    },
    "I_count~V": {
     "rho": 0.5363636363636364,
     "p": 0.08895341813596268,
     "n": 11
    },
    "I_count~B": {
     "rho": 0.7090909090909092,
     "p": 0.014552051953727713,
     "n": 11
    },
    "I_count~W": {
     "rho": 0.4000000000000001,
     "p": 0.22286835013352,
     "n": 11
    },
    "I_count~B_over_V": {
     "rho": 0.6000000000000001,
     "p": 0.05100326070695074,
     "n": 11
    },
    "H_marg_count~V": {
     "rho": 0.4272727272727273,
     "p": 0.18994372496542714,
     "n": 11
    },
    "H_marg_count~B": {
     "rho": 0.5636363636363637,
     "p": 0.07095173447637551,
     "n": 11
    },
    "H_marg_count~W": {
     "rho": 0.28181818181818186,
     "p": 0.40114489796047825,
     "n": 11
    },
    "H_marg_count~B_over_V": {
     "rho": 0.5272727272727273,
     "p": 0.09556521835315425,
     "n": 11
    },
    "EH_real~V": {
     "rho": 0.26363636363636367,
     "p": 0.43344073761161456,
     "n": 11
    },
    "EH_real~B": {
     "rho": 0.20000000000000004,
     "p": 0.5554454421055853,
     "n": 11
    },
    "EH_real~W": {
     "rho": 0.1272727272727273,
     "p": 0.709214625773305,
     "n": 11
    },
    "EH_real~B_over_V": {
     "rho": 0.19090909090909092,
     "p": 0.5739131682855213,
     "n": 11
    }
   }
  },
  "qwen2.5-1.5b": {
   "km10": {
    "I_real~V": {
     "rho": 0.5151515151515151,
     "p": 0.1275528697032343,
     "n": 10
    },
    "I_real~B": {
     "rho": 0.3939393939393939,
     "p": 0.25999776683488757,
     "n": 10
    },
    "I_real~W": {
     "rho": 0.29696969696969694,
     "p": 0.40470167127015705,
     "n": 10
    },
    "I_real~B_over_V": {
     "rho": 0.4424242424242424,
     "p": 0.20042268671194213,
     "n": 10
    },
    "I_post~V": {
     "rho": 0.5151515151515151,
     "p": 0.1275528697032343,
     "n": 10
    },
    "I_post~B": {
     "rho": 0.3939393939393939,
     "p": 0.25999776683488757,
     "n": 10
    },
    "I_post~W": {
     "rho": 0.29696969696969694,
     "p": 0.40470167127015705,
     "n": 10
    },
    "I_post~B_over_V": {
     "rho": 0.4424242424242424,
     "p": 0.20042268671194213,
     "n": 10
    },
    "I_count~V": {
     "rho": 0.5151515151515151,
     "p": 0.1275528697032343,
     "n": 10
    },
    "I_count~B": {
     "rho": 0.3939393939393939,
     "p": 0.25999776683488757,
     "n": 10
    },
    "I_count~W": {
     "rho": 0.29696969696969694,
     "p": 0.40470167127015705,
     "n": 10
    },
    "I_count~B_over_V": {
     "rho": 0.4424242424242424,
     "p": 0.20042268671194213,
     "n": 10
    },
    "H_marg_count~V": {
     "rho": 0.3696969696969697,
     "p": 0.29305007529282234,
     "n": 10
    },
    "H_marg_count~B": {
     "rho": 0.17575757575757575,
     "p": 0.6271883447764846,
     "n": 10
    },
    "H_marg_count~W": {
     "rho": 0.2727272727272727,
     "p": 0.4458383415427516,
     "n": 10
    },
    "H_marg_count~B_over_V": {
     "rho": 0.2606060606060606,
     "p": 0.46708905438634024,
     "n": 10
    },
    "EH_real~V": {
     "rho": -0.5636363636363636,
     "p": 0.0897240283170912,
     "n": 10
    },
    "EH_real~B": {
     "rho": -0.8060606060606059,
     "p": 0.004862061101964607,
     "n": 10
    },
    "EH_real~W": {
     "rho": -0.07878787878787878,
     "p": 0.8287173946974606,
     "n": 10
    },
    "EH_real~B_over_V": {
     "rho": -0.7939393939393938,
     "p": 0.006099923313696911,
     "n": 10
    }
   },
   "km20": {
    "I_real~V": {
     "rho": 0.42352941176470593,
     "p": 0.10210932208599749,
     "n": 16
    },
    "I_real~B": {
     "rho": 0.6676470588235294,
     "p": 0.004711981947989977,
     "n": 16
    },
    "I_real~W": {
     "rho": 0.15,
     "p": 0.5792486306642535,
     "n": 16
    },
    "I_real~B_over_V": {
     "rho": 0.4911764705882353,
     "p": 0.05335043567794327,
     "n": 16
    },
    "I_post~V": {
     "rho": 0.4647058823529412,
     "p": 0.06974367557375588,
     "n": 16
    },
    "I_post~B": {
     "rho": 0.6823529411764706,
     "p": 0.0035879704117567236,
     "n": 16
    },
    "I_post~W": {
     "rho": 0.18529411764705883,
     "p": 0.492057050205944,
     "n": 16
    },
    "I_post~B_over_V": {
     "rho": 0.4941176470588235,
     "p": 0.05172344224923533,
     "n": 16
    },
    "I_count~V": {
     "rho": 0.3558823529411765,
     "p": 0.17610373809159305,
     "n": 16
    },
    "I_count~B": {
     "rho": 0.6294117647058822,
     "p": 0.00898808926444692,
     "n": 16
    },
    "I_count~W": {
     "rho": 0.07352941176470588,
     "p": 0.7866792491258566,
     "n": 16
    },
    "I_count~B_over_V": {
     "rho": 0.4794117647058824,
     "p": 0.0602393025043159,
     "n": 16
    },
    "H_marg_count~V": {
     "rho": 0.14705882352941177,
     "p": 0.5867933937012054,
     "n": 16
    },
    "H_marg_count~B": {
     "rho": 0.25,
     "p": 0.35039147910720203,
     "n": 16
    },
    "H_marg_count~W": {
     "rho": 0.11176470588235293,
     "p": 0.6802736949858407,
     "n": 16
    },
    "H_marg_count~B_over_V": {
     "rho": 0.09117647058823529,
     "p": 0.7370049501736591,
     "n": 16
    },
    "EH_real~V": {
     "rho": -0.3558823529411765,
     "p": 0.17610373809159305,
     "n": 16
    },
    "EH_real~B": {
     "rho": -0.6735294117647058,
     "p": 0.0042327392484605075,
     "n": 16
    },
    "EH_real~W": {
     "rho": -0.008823529411764706,
     "p": 0.9741279946623942,
     "n": 16
    },
    "EH_real~B_over_V": {
     "rho": -0.6794117647058824,
     "p": 0.003793432669159745,
     "n": 16
    }
   },
   "km50": {
    "I_real~V": {
     "rho": 0.32742551566080974,
     "p": 0.05872194206687174,
     "n": 34
    },
    "I_real~B": {
     "rho": 0.6207792207792208,
     "p": 8.961671893298501e-05,
     "n": 34
    },
    "I_real~W": {
     "rho": 0.10527119938884644,
     "p": 0.5535013546985494,
     "n": 34
    },
    "I_real~B_over_V": {
     "rho": 0.5498854087089381,
     "p": 0.0007548498513016539,
     "n": 34
    },
    "I_post~V": {
     "rho": 0.2904507257448434,
     "p": 0.09563388841797506,
     "n": 34
    },
    "I_post~B": {
     "rho": 0.6189457601222307,
     "p": 9.531476815699562e-05,
     "n": 34
    },
    "I_post~W": {
     "rho": 0.06737967914438502,
     "p": 0.7049680154205591,
     "n": 34
    },
    "I_post~B_over_V": {
     "rho": 0.5563025210084033,
     "p": 0.0006346132383639824,
     "n": 34
    },
    "I_count~V": {
     "rho": 0.31122994652406416,
     "p": 0.07318384476839862,
     "n": 34
    },
    "I_count~B": {
     "rho": 0.6134453781512605,
     "p": 0.00011441335111294783,
     "n": 34
    },
    "I_count~W": {
     "rho": 0.08938120702826584,
     "p": 0.6151812787128224,
     "n": 34
    },
    "I_count~B_over_V": {
     "rho": 0.5404125286478227,
     "p": 0.000969113587109233,
     "n": 34
    },
    "H_marg_count~V": {
     "rho": 0.21436210847975554,
     "p": 0.2234540223699117,
     "n": 34
    },
    "H_marg_count~B": {
     "rho": 0.2675324675324675,
     "p": 0.1261020012477693,
     "n": 34
    },
    "H_marg_count~W": {
     "rho": 0.08693659281894575,
     "p": 0.624920016803012,
     "n": 34
    },
    "H_marg_count~B_over_V": {
     "rho": 0.21436210847975554,
     "p": 0.2234540223699117,
     "n": 34
    },
    "EH_real~V": {
     "rho": -0.04140565317035905,
     "p": 0.8161471655332164,
     "n": 34
    },
    "EH_real~B": {
     "rho": -0.3970970206264324,
     "p": 0.02005174397202422,
     "n": 34
    },
    "EH_real~W": {
     "rho": 0.036516424751718866,
     "p": 0.8375491678290821,
     "n": 34
    },
    "EH_real~B_over_V": {
     "rho": -0.3943468296409473,
     "p": 0.021009030699995677,
     "n": 34
    }
   },
   "pos": {
    "I_real~V": {
     "rho": 0.5727272727272729,
     "p": 0.06554305260101852,
     "n": 11
    },
    "I_real~B": {
     "rho": 0.8181818181818182,
     "p": 0.0020831448404786917,
     "n": 11
    },
    "I_real~W": {
     "rho": 0.16363636363636366,
     "p": 0.6306852146425356,
     "n": 11
    },
    "I_real~B_over_V": {
     "rho": 0.8363636363636365,
     "p": 0.0013331850799508565,
     "n": 11
    },
    "I_post~V": {
     "rho": 0.5727272727272729,
     "p": 0.06554305260101852,
     "n": 11
    },
    "I_post~B": {
     "rho": 0.8181818181818182,
     "p": 0.0020831448404786917,
     "n": 11
    },
    "I_post~W": {
     "rho": 0.16363636363636366,
     "p": 0.6306852146425356,
     "n": 11
    },
    "I_post~B_over_V": {
     "rho": 0.8363636363636365,
     "p": 0.0013331850799508565,
     "n": 11
    },
    "I_count~V": {
     "rho": 0.5454545454545455,
     "p": 0.08265095734417503,
     "n": 11
    },
    "I_count~B": {
     "rho": 0.8545454545454546,
     "p": 0.0008066741521648989,
     "n": 11
    },
    "I_count~W": {
     "rho": 0.11818181818181818,
     "p": 0.7292847795197801,
     "n": 11
    },
    "I_count~B_over_V": {
     "rho": 0.881818181818182,
     "p": 0.0003301688021839006,
     "n": 11
    },
    "H_marg_count~V": {
     "rho": 0.6727272727272727,
     "p": 0.023313039833185983,
     "n": 11
    },
    "H_marg_count~B": {
     "rho": 0.8000000000000002,
     "p": 0.0031104283103858456,
     "n": 11
    },
    "H_marg_count~W": {
     "rho": 0.30000000000000004,
     "p": 0.37008312228206763,
     "n": 11
    },
    "H_marg_count~B_over_V": {
     "rho": 0.7727272727272727,
     "p": 0.005299487178643862,
     "n": 11
    },
    "EH_real~V": {
     "rho": 0.7545454545454545,
     "p": 0.007282041008429154,
     "n": 11
    },
    "EH_real~B": {
     "rho": 0.5545454545454546,
     "p": 0.07665233333978243,
     "n": 11
    },
    "EH_real~W": {
     "rho": 0.6636363636363638,
     "p": 0.0259841339187655,
     "n": 11
    },
    "EH_real~B_over_V": {
     "rho": 0.26363636363636367,
     "p": 0.43344073761161456,
     "n": 11
    }
   }
  }
 },
 "clusters": [
  {
   "k": 0,
   "n": 4881.0,
   "types": 46,
   "H_marg_real": 3.7079175077817834,
   "H_marg_post": 3.6809111488244715,
   "H_marg_count": 3.7227091342902874,
   "EH_real": 2.46121202945689,
   "EH_post": 2.494594788338646,
   "I_real": 1.2467054783248934,
   "I_post": 1.1863163604858253,
   "I_count": 1.2614971048333974,
   "W": 43331.72053194211,
   "B": 2121.0568921643653,
   "V": 45452.777424106476,
   "B_over_V": 0.046665066743301696,
   "model": "gpt2",
   "partition": "km10"
  },
  {
   "k": 1,
   "n": 12668.0,
   "types": 24,
   "H_marg_real": 2.1312507561032943,
   "H_marg_post": 2.190108948370273,
   "H_marg_count": 2.2086309663605137,
   "EH_real": 1.3772069260128286,
   "EH_post": 1.3530317449536002,
   "I_real": 0.7540438300904657,
   "I_post": 0.8370772034166727,
   "I_count": 0.8314240403476851,
   "W": 25715.664069327187,
   "B": 2043.963509883606,
   "V": 27759.62757921079,
   "B_over_V": 0.07363079724507299,
   "model": "gpt2",
   "partition": "km10"
  },
  {
   "k": 2,
   "n": 3185.0,
   "types": 37,
   "H_marg_real": 3.4729037862430236,
   "H_marg_post": 3.453339585217795,
   "H_marg_count": 3.508807711845095,
   "EH_real": 1.3405430647313559,
   "EH_post": 1.2292192292789461,
   "I_real": 2.1323607215116676,
   "I_post": 2.2241203559388487,
   "I_count": 2.1682646471137392,
   "W": 30620.895620803032,
   "B": 2211.0304074002916,
   "V": 32831.92602820332,
   "B_over_V": 0.06734391413714107,
   "model": "gpt2",
   "partition": "km10"
  },
  {
   "k": 3,
   "n": 6304.0,
   "types": 55,
   "H_marg_real": 3.4437721518528512,
   "H_marg_post": 3.497490483112438,
   "H_marg_count": 3.4322797174236226,
   "EH_real": 0.5126359332349288,
   "EH_post": 0.5048046819005838,
   "I_real": 2.9311362186179224,
   "I_post": 2.992685801211854,
   "I_count": 2.9196437841886937,
   "W": 39031.15412731008,
   "B": 4829.182324373178,
   "V": 43860.33645168326,
   "B_over_V": 0.11010363155086661,
   "model": "gpt2",
   "partition": "km10"
  },
  {
   "k": 4,
   "n": 11708.0,
   "types": 62,
   "H_marg_real": 3.4348093393771526,
   "H_marg_post": 3.4442893900535587,
   "H_marg_count": 3.4351655149194893,
   "EH_real": 1.7327192754953715,
   "EH_post": 1.7395979437864206,
   "I_real": 1.702090063881781,
   "I_post": 1.704691446267138,
   "I_count": 1.7024462394241178,
   "W": 32465.328677846825,
   "B": 2055.6476044440137,
   "V": 34520.97628229084,
   "B_over_V": 0.05954778299530755,
   "model": "gpt2",
   "partition": "km10"
  },
  {
   "k": 5,
   "n": 9950.0,
   "types": 75,
   "H_marg_real": 3.6399962480376256,
   "H_marg_post": 3.753420862403587,
   "H_marg_count": 3.6812850164895146,
   "EH_real": 1.5830268501044646,
   "EH_post": 1.6317400051349558,
   "I_real": 2.0569693979331607,
   "I_post": 2.121680857268631,
   "I_count": 2.09825816638505,
   "W": 34092.454981840274,
   "B": 2403.123667193039,
   "V": 36495.57864903331,
   "B_over_V": 0.06584698081658427,
   "model": "gpt2",
   "partition": "km10"
  },
  {
   "k": 6,
   "n": 7107.0,
   "types": 79,
   "H_marg_real": 4.250342441859248,
   "H_marg_post": 4.24485521492277,
   "H_marg_count": 4.257965734212252,
   "EH_real": 1.7066256029678817,
   "EH_post": 1.6652007370171973,
   "I_real": 2.543716838891366,
   "I_post": 2.5796544779055726,
   "I_count": 2.5513401312443706,
   "W": 28643.210782574883,
   "B": 2370.450627911814,
   "V": 31013.661410486697,
   "B_over_V": 0.07643246621343103,
   "model": "gpt2",
   "partition": "km10"
  },
  {
   "k": 7,
   "n": 57194.0,
   "types": 61,
   "H_marg_real": 3.110111043509169,
   "H_marg_post": 3.132660706192579,
   "H_marg_count": 2.966776769341758,
   "EH_real": 1.6686040600441332,
   "EH_post": 1.6239244916414337,
   "I_real": 1.4415069834650358,
   "I_post": 1.5087362145511454,
   "I_count": 1.298172709297625,
   "W": 32061.33896495546,
   "B": 1345.764818338677,
   "V": 33407.10378329414,
   "B_over_V": 0.040283791946419865,
   "model": "gpt2",
   "partition": "km10"
  },
  {
   "k": 8,
   "n": 11828.0,
   "types": 27,
   "H_marg_real": 2.493005897644371,
   "H_marg_post": 2.155079736171945,
   "H_marg_count": 2.401996672828108,
   "EH_real": 0.6242307300047281,
   "EH_post": 0.4797394523484296,
   "I_real": 1.868775167639643,
   "I_post": 1.6753402838235154,
   "I_count": 1.7777659428233799,
   "W": 27870.198297443985,
   "B": 3414.240231324316,
   "V": 31284.4385287683,
   "B_over_V": 0.10913541658050457,
   "model": "gpt2",
   "partition": "km10"
  },
  {
   "k": 9,
   "n": 26517.0,
   "types": 59,
   "H_marg_real": 2.5972379483119235,
   "H_marg_post": 2.6655104913631567,
   "H_marg_count": 2.4678557724932864,
   "EH_real": 1.4710357792867312,
   "EH_post": 1.4846562921656765,
   "I_real": 1.1262021690251922,
   "I_post": 1.1808541991974801,
   "I_count": 0.9968199932065551,
   "W": 38166.26235234533,
   "B": 979.8017780974952,
   "V": 39146.06413044283,
   "B_over_V": 0.025029381621421553,
   "model": "gpt2",
   "partition": "km10"
  },
  {
   "k": 0,
   "n": 13764.0,
   "types": 19,
   "H_marg_real": 2.3292259560518547,
   "H_marg_post": 2.0969168243710357,
   "H_marg_count": 2.306431763934095,
   "EH_real": 0.6856492194632687,
   "EH_post": 0.6245932090679509,
   "I_real": 1.643576736588586,
   "I_post": 1.4723236153030848,
   "I_count": 1.6207825444708264,
   "W": 32128.788518519777,
   "B": 2901.6477729033872,
   "V": 35030.43629142317,
   "B_over_V": 0.08283219052038542,
   "model": "gpt2",
   "partition": "km20"
  },
  {
   "k": 1,
   "n": 2413.0,
   "types": 25,
   "H_marg_real": 3.099881518257343,
   "H_marg_post": 3.0732822773735418,
   "H_marg_count": 3.117788880292579,
   "EH_real": 1.2937235851143787,
   "EH_post": 1.2058871898664036,
   "I_real": 1.8061579331429645,
   "I_post": 1.8673950875071381,
   "I_count": 1.8240652951782002,
   "W": 36428.61314193878,
   "B": 1872.2372633443765,
   "V": 38300.850405283156,
   "B_over_V": 0.04888239408611468,
   "model": "gpt2",
   "partition": "km20"
  },
  {
   "k": 2,
   "n": 3938.0,
   "types": 40,
   "H_marg_real": 3.5464972695346466,
   "H_marg_post": 3.543112578844123,
   "H_marg_count": 3.55023120693302,
   "EH_real": 1.3508218984545022,
   "EH_post": 1.2981162145466087,
   "I_real": 2.1956753710801444,
   "I_post": 2.2449963642975144,
   "I_count": 2.199409308478518,
   "W": 33176.96471498113,
   "B": 2107.65950103531,
   "V": 35284.62421601644,
   "B_over_V": 0.05973308623416197,
   "model": "gpt2",
   "partition": "km20"
  },
  {
   "k": 3,
   "n": 589.0,
   "types": 8,
   "H_marg_real": 1.9985014402242238,
   "H_marg_post": 1.9779996564719444,
   "H_marg_count": 2.022873904495415,
   "EH_real": 0.47109221471951884,
   "EH_post": 0.3844013340725865,
   "I_real": 1.527409225504705,
   "I_post": 1.593598322399358,
   "I_count": 1.5517816897758963,
   "W": 12613.441289480656,
   "B": 3025.8028626686573,
   "V": 15639.244152149313,
   "B_over_V": 0.193475006415372,
   "model": "gpt2",
   "partition": "km20"
  },
  {
   "k": 4,
   "n": 2608.0,
   "types": 14,
   "H_marg_real": 2.358674531677778,
   "H_marg_post": 2.3647395732493792,
   "H_marg_count": 2.406645506932139,
   "EH_real": 1.1801016722451196,
   "EH_post": 1.2022991742967968,
   "I_real": 1.1785728594326583,
   "I_post": 1.1624403989525824,
   "I_count": 1.2265438346870194,
   "W": 53641.18166301788,
   "B": 1363.463614172655,
   "V": 55004.64527719053,
   "B_over_V": 0.024788153933210794,
   "model": "gpt2",
   "partition": "km20"
  },
  {
   "k": 5,
   "n": 24342.0,
   "types": 40,
   "H_marg_real": 2.300223442148176,
   "H_marg_post": 2.3517217581639525,
   "H_marg_count": 2.1438386240467944,
   "EH_real": 1.3664854880601607,
   "EH_post": 1.3794979809817338,
   "I_real": 0.9337379540880155,
   "I_post": 0.9722237771822186,
   "I_count": 0.7773531359866337,
   "W": 36049.35727323989,
   "B": 715.8399902635776,
   "V": 36765.19726350347,
   "B_over_V": 0.019470587499721824,
   "model": "gpt2",
   "partition": "km20"
  },
  {
   "k": 6,
   "n": 1758.0,
   "types": 13,
   "H_marg_real": 2.476730638484339,
   "H_marg_post": 2.4767078703267207,
   "H_marg_count": 2.4694515279681672,
   "EH_real": 1.2815641254725398,
   "EH_post": 1.279938817975733,
   "I_real": 1.1951665130117992,
   "I_post": 1.1967690523509877,
   "I_count": 1.1878874024956274,
   "W": 16371.223699089136,
   "B": 1246.0730093980744,
   "V": 17617.29670848721,
   "B_over_V": 0.07073009156948427,
   "model": "gpt2",
   "partition": "km20"
  },
  {
   "k": 7,
   "n": 1827.0,
   "types": 21,
   "H_marg_real": 2.9439131310447593,
   "H_marg_post": 2.9094071612632773,
   "H_marg_count": 2.968981528585173,
   "EH_real": 1.041153402884731,
   "EH_post": 0.952665629571023,
   "I_real": 1.9027597281600284,
   "I_post": 1.9567415316922543,
   "I_count": 1.927828125700442,
   "W": 34115.69010979829,
   "B": 2181.743765700253,
   "V": 36297.433875498544,
   "B_over_V": 0.06010738316057575,
   "model": "gpt2",
   "partition": "km20"
  },
  {
   "k": 8,
   "n": 1432.0,
   "types": 17,
   "H_marg_real": 2.804274720066893,
   "H_marg_post": 2.796500432784898,
   "H_marg_count": 2.7986459064093228,
   "EH_real": 2.0513676887992043,
   "EH_post": 2.0352156210252743,
   "I_real": 0.7529070312676889,
   "I_post": 0.7612848117596238,
   "I_count": 0.7472782176101185,
   "W": 34400.729231980695,
   "B": 1285.2182531606059,
   "V": 35685.9474851413,
   "B_over_V": 0.03601468767771227,
   "model": "gpt2",
   "partition": "km20"
  },
  {
   "k": 10,
   "n": 11120.0,
   "types": 57,
   "H_marg_real": 3.1782284425789404,
   "H_marg_post": 3.235241876276757,
   "H_marg_count": 3.008250177447785,
   "EH_real": 1.4661898910395839,
   "EH_post": 1.3605774367452492,
   "I_real": 1.7120385515393566,
   "I_post": 1.874664439531508,
   "I_count": 1.542060286408201,
   "W": 27790.922663417972,
   "B": 2276.987238836697,
   "V": 30067.90990225467,
   "B_over_V": 0.07572815158216085,
   "model": "gpt2",
   "partition": "km20"
  },
  {
   "k": 11,
   "n": 3449.0,
   "types": 29,
   "H_marg_real": 3.2323972891132193,
   "H_marg_post": 3.222992958968425,
   "H_marg_count": 3.249965930947007,
   "EH_real": 2.461744863162369,
   "EH_post": 2.4780780318232782,
   "I_real": 0.7706524259508503,
   "I_post": 0.744914927145147,
   "I_count": 0.788221067784638,
   "W": 47039.80390148249,
   "B": 1373.4688435928665,
   "V": 48413.27274507536,
   "B_over_V": 0.028369675622323568,
   "model": "gpt2",
   "partition": "km20"
  },
  {
   "k": 12,
   "n": 9621.0,
   "types": 21,
   "H_marg_real": 1.9887600920992565,
   "H_marg_post": 2.0447618368184544,
   "H_marg_count": 2.1068737167059455,
   "EH_real": 1.4778257370566097,
   "EH_post": 1.502954636155953,
   "I_real": 0.5109343550426468,
   "I_post": 0.5418072006625014,
   "I_count": 0.6290479796493358,
   "W": 29708.978950764227,
   "B": 1823.8319824903276,
   "V": 31532.810933254554,
   "B_over_V": 0.057839181744717576,
   "model": "gpt2",
   "partition": "km20"
  },
  {
   "k": 13,
   "n": 3067.0,
   "types": 16,
   "H_marg_real": 1.8127326448828154,
   "H_marg_post": 1.8895614173542656,
   "H_marg_count": 1.8175795184324044,
   "EH_real": 0.12931852748979056,
   "EH_post": 0.12468197335019134,
   "I_real": 1.6834141173930248,
   "I_post": 1.7648794440040743,
   "I_count": 1.6882609909426138,
   "W": 32161.151826501293,
   "B": 4127.9896758253635,
   "V": 36289.14150232666,
   "B_over_V": 0.11375275095887015,
   "model": "gpt2",
   "partition": "km20"
  },
  {
   "k": 14,
   "n": 335.0,
   "types": 4,
   "H_marg_real": 1.3453168782849454,
   "H_marg_post": 1.3236889221380972,
   "H_marg_count": 1.34517056199802,
   "EH_real": 0.03815747870309556,
   "EH_post": 0.051482976495921054,
   "I_real": 1.3071593995818498,
   "I_post": 1.2722059456421762,
   "I_count": 1.3070130832949245,
   "W": 33366.31627859598,
   "B": 6341.432719941479,
   "V": 39707.748998537456,
   "B_over_V": 0.1597026494797036,
   "model": "gpt2",
   "partition": "km20"
  },
  {
   "k": 15,
   "n": 4470.0,
   "types": 52,
   "H_marg_real": 3.8504463661713952,
   "H_marg_post": 3.847086334820615,
   "H_marg_count": 3.8516855680947386,
   "EH_real": 0.6366455377644823,
   "EH_post": 0.6240195351151859,
   "I_real": 3.213800828406913,
   "I_post": 3.2230667997054288,
   "I_count": 3.215040030330256,
   "W": 34475.424572273296,
   "B": 4347.427964817532,
   "V": 38822.852537090825,
   "B_over_V": 0.11198115750675605,
   "model": "gpt2",
   "partition": "km20"
  },
  {
   "k": 16,
   "n": 50939.0,
   "types": 38,
   "H_marg_real": 2.756819423271104,
   "H_marg_post": 2.771392888284394,
   "H_marg_count": 2.635151583619599,
   "EH_real": 1.4708921018251273,
   "EH_post": 1.4174680569549427,
   "I_real": 1.2859273214459768,
   "I_post": 1.3539248313294514,
   "I_count": 1.1642594817944716,
   "W": 32554.897462367462,
   "B": 1180.2286470883143,
   "V": 33735.12610945578,
   "B_over_V": 0.03498515592498415,
   "model": "gpt2",
   "partition": "km20"
  },
  {
   "k": 17,
   "n": 4124.0,
   "types": 34,
   "H_marg_real": 3.231171385066912,
   "H_marg_post": 3.237626014361972,
   "H_marg_count": 3.255246183940037,
   "EH_real": 1.461035978584793,
   "EH_post": 1.488682622061432,
   "I_real": 1.7701354064821189,
   "I_post": 1.7489433923005402,
   "I_count": 1.794210205355244,
   "W": 27289.87165904369,
   "B": 2304.851420276878,
   "V": 29594.723079320567,
   "B_over_V": 0.0778804861292114,
   "model": "gpt2",
   "partition": "km20"
  },
  {
   "k": 18,
   "n": 8001.0,
   "types": 32,
   "H_marg_real": 2.66322093464224,
   "H_marg_post": 2.6793296749983564,
   "H_marg_count": 2.671478202848437,
   "EH_real": 1.463791053849521,
   "EH_post": 1.4673625352201416,
   "I_real": 1.199429880792719,
   "I_post": 1.2119671397782148,
   "I_count": 1.2076871489989163,
   "W": 34384.31588027036,
   "B": 1295.971157051367,
   "V": 35680.28703732173,
   "B_over_V": 0.03632176937634431,
   "model": "gpt2",
   "partition": "km20"
  },
  {
   "k": 19,
   "n": 3394.0,
   "types": 43,
   "H_marg_real": 3.6707787297577044,
   "H_marg_post": 3.6588617927322646,
   "H_marg_count": 3.69266964321958,
   "EH_real": 1.445630194666221,
   "EH_post": 1.4191809825615729,
   "I_real": 2.2251485350914835,
   "I_post": 2.2396808101706918,
   "I_count": 2.247039448553359,
   "W": 22226.63358024899,
   "B": 2101.29447256408,
   "V": 24327.92805281307,
   "B_over_V": 0.08637375398358697,
   "model": "gpt2",
   "partition": "km20"
  },
  {
   "k": 1,
   "n": 6053.0,
   "types": 35,
   "H_marg_real": 2.688647560395141,
   "H_marg_post": 2.885155703383207,
   "H_marg_count": 2.642428354147121,
   "EH_real": 1.3353986612593196,
   "EH_post": 1.532647419185235,
   "I_real": 1.3532488991358214,
   "I_post": 1.3525082841979719,
   "I_count": 1.3070296928878016,
   "W": 27883.03013639959,
   "B": 1424.7784910495425,
   "V": 29307.808627449132,
   "B_over_V": 0.048614296249878,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 2,
   "n": 2525.0,
   "types": 8,
   "H_marg_real": 1.7309904214687997,
   "H_marg_post": 1.7266966728382431,
   "H_marg_count": 1.7382493499055842,
   "EH_real": 0.7012626277230274,
   "EH_post": 0.735671876717571,
   "I_real": 1.0297277937457723,
   "I_post": 0.9910247961206722,
   "I_count": 1.0369867221825568,
   "W": 22963.024372111995,
   "B": 1776.8954289945555,
   "V": 24739.91980110655,
   "B_over_V": 0.07182300683590251,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 3,
   "n": 912.0,
   "types": 13,
   "H_marg_real": 2.555739540020935,
   "H_marg_post": 2.540403161976064,
   "H_marg_count": 2.5515800365650847,
   "EH_real": 0.8004404001822286,
   "EH_post": 0.8507029410704845,
   "I_real": 1.7552991398387063,
   "I_post": 1.6897002209055796,
   "I_count": 1.751139636382856,
   "W": 16803.97514892912,
   "B": 1574.6745967743257,
   "V": 18378.649745703446,
   "B_over_V": 0.08567955854006372,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 4,
   "n": 12513.0,
   "types": 22,
   "H_marg_real": 2.0937102046776537,
   "H_marg_post": 2.1563964826442095,
   "H_marg_count": 2.160559505622371,
   "EH_real": 1.3767214905172376,
   "EH_post": 1.3525710864944451,
   "I_real": 0.7169887141604161,
   "I_post": 0.8038253961497643,
   "I_count": 0.7838380151051336,
   "W": 25887.666461208093,
   "B": 2007.045814643554,
   "V": 27894.71227585165,
   "B_over_V": 0.07195076238090638,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 5,
   "n": 1958.0,
   "types": 22,
   "H_marg_real": 2.9820016723512737,
   "H_marg_post": 2.9674031815339807,
   "H_marg_count": 3.000689661422504,
   "EH_real": 1.132230196645449,
   "EH_post": 1.023988242815081,
   "I_real": 1.8497714757058246,
   "I_post": 1.9434149387188997,
   "I_count": 1.8684594647770547,
   "W": 22890.431253612012,
   "B": 1984.2885346732332,
   "V": 24874.719788285245,
   "B_over_V": 0.07977129196075344,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 6,
   "n": 1763.0,
   "types": 12,
   "H_marg_real": 2.3449969798068224,
   "H_marg_post": 2.343623919266687,
   "H_marg_count": 2.357919512288555,
   "EH_real": 1.2275972947293008,
   "EH_post": 1.23650762334087,
   "I_real": 1.1173996850775216,
   "I_post": 1.1071162959258167,
   "I_count": 1.1303222175592542,
   "W": 22018.624434710564,
   "B": 878.3808024857208,
   "V": 22897.005237196285,
   "B_over_V": 0.03836225713303272,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 7,
   "n": 1128.0,
   "types": 12,
   "H_marg_real": 2.4706364508090655,
   "H_marg_post": 2.4704705560756346,
   "H_marg_count": 2.4652873169939022,
   "EH_real": 2.11426463793197,
   "EH_post": 2.097843827225369,
   "I_real": 0.35637181287709563,
   "I_post": 0.3726267288502654,
   "I_count": 0.3510226790619324,
   "W": 39707.28446515238,
   "B": 613.4144925000061,
   "V": 40320.698957652385,
   "B_over_V": 0.015213389359749365,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 9,
   "n": 2445.0,
   "types": 3,
   "H_marg_real": 0.7221763644637988,
   "H_marg_post": 0.68948614478379,
   "H_marg_count": 0.6947679040920443,
   "EH_real": 0.22547778817098912,
   "EH_post": 0.13056809169848582,
   "I_real": 0.4966985762928097,
   "I_post": 0.5589180530853042,
   "I_count": 0.46929011592105513,
   "W": 28539.82888623025,
   "B": 876.2257605161794,
   "V": 29416.05464674643,
   "B_over_V": 0.029787331137321457,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 10,
   "n": 3449.0,
   "types": 29,
   "H_marg_real": 3.232397288815953,
   "H_marg_post": 3.2229929589684247,
   "H_marg_count": 3.249965930947007,
   "EH_real": 2.461744863920402,
   "EH_post": 2.478078040788731,
   "I_real": 0.7706524248955513,
   "I_post": 0.7449149181796937,
   "I_count": 0.7882210670266052,
   "W": 47039.80390148249,
   "B": 1373.4688435928665,
   "V": 48413.27274507536,
   "B_over_V": 0.028369675622323568,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 11,
   "n": 1421.0,
   "types": 15,
   "H_marg_real": 2.630638939683564,
   "H_marg_post": 2.6308784488300243,
   "H_marg_count": 2.63409212508011,
   "EH_real": 0.7754327815037843,
   "EH_post": 0.733548277970035,
   "I_real": 1.8552061581797799,
   "I_post": 1.8973301708599895,
   "I_count": 1.858659343576326,
   "W": 33293.801017133956,
   "B": 1964.0912378003943,
   "V": 35257.89225493435,
   "B_over_V": 0.055706428041668296,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 12,
   "n": 389.0,
   "types": 5,
   "H_marg_real": 1.5733011116249203,
   "H_marg_post": 1.5770010722949444,
   "H_marg_count": 1.5737602437721017,
   "EH_real": 0.27463055982631973,
   "EH_post": 0.21846555508448523,
   "I_real": 1.2986705517986006,
   "I_post": 1.3585355172104592,
   "I_count": 1.299129683945782,
   "W": 12237.880967054238,
   "B": 2465.533544788608,
   "V": 14703.414511842846,
   "B_over_V": 0.16768442070396283,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 13,
   "n": 1057.0,
   "types": 9,
   "H_marg_real": 2.1131447632695397,
   "H_marg_post": 2.1001627503314744,
   "H_marg_count": 2.1232403346938757,
   "EH_real": 0.6974287100256109,
   "EH_post": 0.601651843273573,
   "I_real": 1.4157160532439288,
   "I_post": 1.4985109070579012,
   "I_count": 1.4258116246682648,
   "W": 74886.4718575498,
   "B": 1544.4518513517141,
   "V": 76430.92370890151,
   "B_over_V": 0.02020715930680084,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 14,
   "n": 6137.0,
   "types": 28,
   "H_marg_real": 2.4029049219952032,
   "H_marg_post": 2.4361409128881086,
   "H_marg_count": 2.4131456225664074,
   "EH_real": 1.4111991568741822,
   "EH_post": 1.405721245340725,
   "I_real": 0.991705765121021,
   "I_post": 1.0304196675473836,
   "I_count": 1.0019464656922252,
   "W": 37029.78931281828,
   "B": 992.5666430184228,
   "V": 38022.3559558367,
   "B_over_V": 0.02610481697060797,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 15,
   "n": 738.0,
   "types": 10,
   "H_marg_real": 2.273368250384645,
   "H_marg_post": 2.2522468572085246,
   "H_marg_count": 2.2758825519643464,
   "EH_real": 0.4969705197162583,
   "EH_post": 0.4142199011463448,
   "I_real": 1.776397730668387,
   "I_post": 1.8380269560621798,
   "I_count": 1.7789120322480882,
   "W": 136272.73939662767,
   "B": 2629.8068185012157,
   "V": 138902.54621512888,
   "B_over_V": 0.018932747384113716,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 16,
   "n": 2916.0,
   "types": 16,
   "H_marg_real": 2.271959128288957,
   "H_marg_post": 2.1776134805066243,
   "H_marg_count": 2.392244456504196,
   "EH_real": 0.5865911890452059,
   "EH_post": 0.5625286030041912,
   "I_real": 1.685367939243751,
   "I_post": 1.6150848775024331,
   "I_count": 1.80565326745899,
   "W": 42598.26169416733,
   "B": 1834.914154012043,
   "V": 44433.17584817937,
   "B_over_V": 0.04129603880401512,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 17,
   "n": 22022.0,
   "types": 32,
   "H_marg_real": 1.9897947253466506,
   "H_marg_post": 2.0413716510815276,
   "H_marg_count": 1.8284551791355874,
   "EH_real": 1.267763366683258,
   "EH_post": 1.2827593435884606,
   "I_real": 0.7220313586633926,
   "I_post": 0.7586123074930671,
   "I_count": 0.5606918124523295,
   "W": 34968.501698251006,
   "B": 563.0105032780048,
   "V": 35531.51220152901,
   "B_over_V": 0.015845385360597656,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 18,
   "n": 229.0,
   "types": 4,
   "H_marg_real": 1.374709368510663,
   "H_marg_post": 1.3775784465822194,
   "H_marg_count": 1.382817665721026,
   "EH_real": 1.1095946005598427,
   "EH_post": 1.1110059406379946,
   "I_real": 0.26511476795082034,
   "I_post": 0.26657250594422477,
   "I_count": 0.27322306516118333,
   "W": 14624.948592222283,
   "B": 412.51592021288826,
   "V": 15037.464512435172,
   "B_over_V": 0.02743254488625791,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 19,
   "n": 627.0,
   "types": 7,
   "H_marg_real": 1.8805858876666883,
   "H_marg_post": 1.8815397985937046,
   "H_marg_count": 1.8797876462621135,
   "EH_real": 0.2215410210623423,
   "EH_post": 0.25094049111841193,
   "I_real": 1.659044866604346,
   "I_post": 1.6305993074752927,
   "I_count": 1.6582466251997712,
   "W": 115191.454774001,
   "B": 2529.8330224084903,
   "V": 117721.2877964095,
   "B_over_V": 0.02149002164148641,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 20,
   "n": 212.0,
   "types": 2,
   "H_marg_real": 0.6930096316494223,
   "H_marg_post": 0.6902006715048802,
   "H_marg_count": 0.693102680077843,
   "EH_real": 0.0030314388074297108,
   "EH_post": 0.00747653900746207,
   "I_real": 0.6899781928419926,
   "I_post": 0.6827241324974181,
   "I_count": 0.6900712412704133,
   "W": 7994.0741446993825,
   "B": 3266.0092812776256,
   "V": 11260.083425977009,
   "B_over_V": 0.29005196122641,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 21,
   "n": 704.0,
   "types": 8,
   "H_marg_real": 1.9931910689515275,
   "H_marg_post": 1.990034176243745,
   "H_marg_count": 1.9444570526306026,
   "EH_real": 0.804609249885702,
   "EH_post": 0.729496102206204,
   "I_real": 1.1885818190658255,
   "I_post": 1.260538074037541,
   "I_count": 1.1398478027449006,
   "W": 38219.279943995985,
   "B": 1310.0838106669742,
   "V": 39529.36375466296,
   "B_over_V": 0.033142041415033754,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 25,
   "n": 3275.0,
   "types": 36,
   "H_marg_real": 3.4781324047680884,
   "H_marg_post": 3.479625255931314,
   "H_marg_count": 3.4721770801759333,
   "EH_real": 0.6167826844535219,
   "EH_post": 0.613754527239445,
   "I_real": 2.8613497203145664,
   "I_post": 2.8658707286918688,
   "I_count": 2.8553943957224113,
   "W": 18172.19418559483,
   "B": 3055.3113726965735,
   "V": 21227.505558291406,
   "B_over_V": 0.14393171935848,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 29,
   "n": 998.0,
   "types": 13,
   "H_marg_real": 2.4916206050362706,
   "H_marg_post": 2.468366159110626,
   "H_marg_count": 2.5081726412907055,
   "EH_real": 1.0182721728553719,
   "EH_post": 1.0390534842325634,
   "I_real": 1.4733484321808987,
   "I_post": 1.4293126748780627,
   "I_count": 1.4899004684353336,
   "W": 23694.469765700476,
   "B": 1688.1495609417336,
   "V": 25382.61932664221,
   "B_over_V": 0.06650809119489931,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 31,
   "n": 1508.0,
   "types": 13,
   "H_marg_real": 2.3767626442317646,
   "H_marg_post": 2.3987460926208306,
   "H_marg_count": 2.3726588064073106,
   "EH_real": 1.0320920918992542,
   "EH_post": 1.0523001756455692,
   "I_real": 1.3446705523325104,
   "I_post": 1.3464459169752614,
   "I_count": 1.3405667145080564,
   "W": 28153.7698325367,
   "B": 1384.9338368977665,
   "V": 29538.703669434464,
   "B_over_V": 0.04688539661037474,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 33,
   "n": 53448.0,
   "types": 36,
   "H_marg_real": 2.811674176413072,
   "H_marg_post": 2.8201294473185192,
   "H_marg_count": 2.7007362408923035,
   "EH_real": 1.4968717502540116,
   "EH_post": 1.4406590916395055,
   "I_real": 1.3148024261590605,
   "I_post": 1.3794703556790138,
   "I_count": 1.2038644906382918,
   "W": 32687.06697125686,
   "B": 1221.8552306378203,
   "V": 33908.92220189468,
   "B_over_V": 0.036033443450749034,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 34,
   "n": 293.0,
   "types": 3,
   "H_marg_real": 1.001549859265276,
   "H_marg_post": 0.9696508152765764,
   "H_marg_count": 1.054926951373906,
   "EH_real": 0.2923397599713902,
   "EH_post": 0.2056066716766922,
   "I_real": 0.7092100992938859,
   "I_post": 0.7640441435998842,
   "I_count": 0.7625871914025157,
   "W": 13315.140175681472,
   "B": 1285.589323828509,
   "V": 14600.72949950998,
   "B_over_V": 0.08804966381108936,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 36,
   "n": 638.0,
   "types": 8,
   "H_marg_real": 1.926193051450229,
   "H_marg_post": 1.9016645395230165,
   "H_marg_count": 1.960920749070643,
   "EH_real": 0.6886687270324783,
   "EH_post": 0.6911561536506375,
   "I_real": 1.2375243244177507,
   "I_post": 1.2105083858723789,
   "I_count": 1.2722520220381648,
   "W": 15786.283988509245,
   "B": 1085.7472044466342,
   "V": 16872.03119295588,
   "B_over_V": 0.06435189646282402,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 37,
   "n": 3404.0,
   "types": 32,
   "H_marg_real": 3.322564303164607,
   "H_marg_post": 3.2965456250709564,
   "H_marg_count": 3.3479507939963313,
   "EH_real": 1.3011207721787357,
   "EH_post": 1.1959419750618094,
   "I_real": 2.0214435309858714,
   "I_post": 2.100603650009147,
   "I_count": 2.0468300218175957,
   "W": 16575.918279984242,
   "B": 2097.943992657697,
   "V": 18673.862272641938,
   "B_over_V": 0.11234654952614065,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 38,
   "n": 230.0,
   "types": 4,
   "H_marg_real": 1.2932159445671292,
   "H_marg_post": 1.3385180769312048,
   "H_marg_count": 1.3849601411412769,
   "EH_real": 0.4475675164843383,
   "EH_post": 0.38095798032722006,
   "I_real": 0.845648428082791,
   "I_post": 0.9575600966039848,
   "I_count": 0.9373926246569386,
   "W": 11158.261985630834,
   "B": 1010.7549939468398,
   "V": 12169.016979577673,
   "B_over_V": 0.08305970775150634,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 39,
   "n": 445.0,
   "types": 4,
   "H_marg_real": 1.375821124335193,
   "H_marg_post": 1.3758816674764052,
   "H_marg_count": 1.3715400452550517,
   "EH_real": 1.2760054272882055,
   "EH_post": 1.2694612343494744,
   "I_real": 0.09981569704698745,
   "I_post": 0.10642043312693072,
   "I_count": 0.09553461796684615,
   "W": 15627.365936651122,
   "B": 220.75757837922734,
   "V": 15848.12351503035,
   "B_over_V": 0.013929572051218619,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 40,
   "n": 2611.0,
   "types": 14,
   "H_marg_real": 2.3847609712574593,
   "H_marg_post": 2.385697972965809,
   "H_marg_count": 2.4026001904499092,
   "EH_real": 1.1170254869754659,
   "EH_post": 1.1533568726982775,
   "I_real": 1.2677354842819935,
   "I_post": 1.2323411002675317,
   "I_count": 1.2855747034744434,
   "W": 39953.166862753926,
   "B": 1312.3051956323595,
   "V": 41265.47205838629,
   "B_over_V": 0.0318015311632831,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 42,
   "n": 2925.0,
   "types": 26,
   "H_marg_real": 2.935210525901409,
   "H_marg_post": 2.943442966295947,
   "H_marg_count": 2.968594972472159,
   "EH_real": 1.3750609019993103,
   "EH_post": 1.3868358560432674,
   "I_real": 1.5601496239020989,
   "I_post": 1.5566071102526795,
   "I_count": 1.593534070472849,
   "W": 28551.13335508626,
   "B": 2000.5641609409486,
   "V": 30551.697516027205,
   "B_over_V": 0.0654812767732944,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 43,
   "n": 335.0,
   "types": 1,
   "H_marg_real": -0.0,
   "H_marg_post": -0.0,
   "H_marg_count": -0.0,
   "EH_real": 1.684720836468597e-09,
   "EH_post": -1.1372341693666248e-10,
   "I_real": -1.684720836468597e-09,
   "I_post": 1.1372341693666248e-10,
   "I_count": -1.684720836468597e-09,
   "W": 11889.891776621342,
   "B": 0.0,
   "V": 11889.891776621342,
   "B_over_V": 0.0,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 45,
   "n": 437.0,
   "types": 4,
   "H_marg_real": 1.3066361943172837,
   "H_marg_post": 1.2964033038048128,
   "H_marg_count": 1.293360387765522,
   "EH_real": 0.5130569880132433,
   "EH_post": 0.37875155664686067,
   "I_real": 0.7935792063040404,
   "I_post": 0.9176517471579522,
   "I_count": 0.7803033997522787,
   "W": 12994.889310936496,
   "B": 1048.7208788461462,
   "V": 14043.610189782643,
   "B_over_V": 0.07467601739680425,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 46,
   "n": 9920.0,
   "types": 15,
   "H_marg_real": 2.12216851428368,
   "H_marg_post": 1.7772782911638052,
   "H_marg_count": 1.9434698049924084,
   "EH_real": 0.4835400991801803,
   "EH_post": 0.20765636795946804,
   "I_real": 1.6386284151034995,
   "I_post": 1.5696219232043371,
   "I_count": 1.459929705812228,
   "W": 33117.92030750824,
   "B": 3283.1772113242037,
   "V": 36401.097518832445,
   "B_over_V": 0.09019445662663389,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 47,
   "n": 423.0,
   "types": 5,
   "H_marg_real": 1.4968413512313885,
   "H_marg_post": 1.4180231116583064,
   "H_marg_count": 1.521055525608775,
   "EH_real": 0.48283421188311093,
   "EH_post": 0.49851942869760213,
   "I_real": 1.0140071393482777,
   "I_post": 0.9195036829607043,
   "I_count": 1.0382213137256642,
   "W": 164863.71949681378,
   "B": 2396.9189347166684,
   "V": 167260.63843153045,
   "B_over_V": 0.014330442339533862,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 0,
   "n": 3880.0,
   "types": 41,
   "H_marg_real": 3.617619686927678,
   "H_marg_post": 3.6062132139850744,
   "H_marg_count": 3.614232514237323,
   "EH_real": 1.5497346335403601,
   "EH_post": 1.5425780524333033,
   "I_real": 2.067885053387318,
   "I_post": 2.063635161551771,
   "I_count": 2.0644978806969627,
   "W": 21720.273182830206,
   "B": 2260.652270576926,
   "V": 23980.925453407133,
   "B_over_V": 0.09426876685677449,
   "model": "gpt2",
   "partition": "pos"
  },
  {
   "k": 1,
   "n": 25146.0,
   "types": 45,
   "H_marg_real": 2.8525124841708887,
   "H_marg_post": 2.853246042918712,
   "H_marg_count": 2.8406347056276524,
   "EH_real": 1.3841449165632234,
   "EH_post": 1.40227280973791,
   "I_real": 1.4683675676076653,
   "I_post": 1.450973233180802,
   "I_count": 1.456489789064429,
   "W": 33184.31391350955,
   "B": 1691.6652530219187,
   "V": 34875.97916653147,
   "B_over_V": 0.048505168699186384,
   "model": "gpt2",
   "partition": "pos"
  },
  {
   "k": 2,
   "n": 4050.0,
   "types": 31,
   "H_marg_real": 3.197182270781932,
   "H_marg_post": 3.1975519288277834,
   "H_marg_count": 3.225721750525536,
   "EH_real": 1.3587567624234578,
   "EH_post": 1.392923626295218,
   "I_real": 1.8384255083584744,
   "I_post": 1.8046283025325653,
   "I_count": 1.8669649881020782,
   "W": 25465.742095710393,
   "B": 2262.6641485759974,
   "V": 27728.40624428639,
   "B_over_V": 0.08160094484486403,
   "model": "gpt2",
   "partition": "pos"
  },
  {
   "k": 3,
   "n": 6026.0,
   "types": 4,
   "H_marg_real": 0.5355152721432435,
   "H_marg_post": 0.5519399618895803,
   "H_marg_count": 0.4715608721583161,
   "EH_real": 0.28840921799483105,
   "EH_post": 0.29961275741169363,
   "I_real": 0.2471060541484124,
   "I_post": 0.25232720447788665,
   "I_count": 0.18315165416348506,
   "W": 32568.66595126847,
   "B": 297.07483793913025,
   "V": 32865.7407892076,
   "B_over_V": 0.009039042808877846,
   "model": "gpt2",
   "partition": "pos"
  },
  {
   "k": 4,
   "n": 21580.0,
   "types": 23,
   "H_marg_real": 1.6975703030624738,
   "H_marg_post": 1.6955008905774571,
   "H_marg_count": 1.5565211893735051,
   "EH_real": 0.8817596026106943,
   "EH_post": 0.8817825188981475,
   "I_real": 0.8158107004517795,
   "I_post": 0.8137183716793096,
   "I_count": 0.6747615867628108,
   "W": 33696.23402688657,
   "B": 1154.1536618223445,
   "V": 34850.38768870891,
   "B_over_V": 0.03311738371841056,
   "model": "gpt2",
   "partition": "pos"
  },
  {
   "k": 5,
   "n": 35381.0,
   "types": 259,
   "H_marg_real": 4.998083421885546,
   "H_marg_post": 5.0208305903992265,
   "H_marg_count": 4.754133682278323,
   "EH_real": 1.6014560546413594,
   "EH_post": 1.3715470538884946,
   "I_real": 3.3966273672441867,
   "I_post": 3.649283536510732,
   "I_count": 3.1526776276369635,
   "W": 31383.368589309444,
   "B": 4336.206408922058,
   "V": 35719.5749982315,
   "B_over_V": 0.12139580073773962,
   "model": "gpt2",
   "partition": "pos"
  },
  {
   "k": 6,
   "n": 5058.0,
   "types": 40,
   "H_marg_real": 3.511237173057139,
   "H_marg_post": 3.4840847349630772,
   "H_marg_count": 3.515451741379453,
   "EH_real": 2.369067613255796,
   "EH_post": 2.401753543901997,
   "I_real": 1.1421695598013426,
   "I_post": 1.0823311910610802,
   "I_count": 1.1463841281236569,
   "W": 48067.73302231966,
   "B": 2103.8515252292245,
   "V": 50171.58454754889,
   "B_over_V": 0.041933128965367855,
   "model": "gpt2",
   "partition": "pos"
  },
  {
   "k": 7,
   "n": 5034.0,
   "types": 18,
   "H_marg_real": 2.688857191158645,
   "H_marg_post": 2.6608419239737713,
   "H_marg_count": 2.6949067362815566,
   "EH_real": 0.8103193151949318,
   "EH_post": 0.8420820469663162,
   "I_real": 1.8785378759637132,
   "I_post": 1.8187598770074551,
   "I_count": 1.884587421086625,
   "W": 43599.93971053187,
   "B": 2310.425698397936,
   "V": 45910.36540892981,
   "B_over_V": 0.050324707238085846,
   "model": "gpt2",
   "partition": "pos"
  },
  {
   "k": 8,
   "n": 23728.0,
   "types": 11,
   "H_marg_real": 1.785796923430605,
   "H_marg_post": 1.7905527628074724,
   "H_marg_count": 1.4927906222639962,
   "EH_real": 0.9321023408733251,
   "EH_post": 0.8798058224811945,
   "I_real": 0.8536945825572799,
   "I_post": 0.9107469403262779,
   "I_count": 0.5606882813906711,
   "W": 29665.4677797953,
   "B": 1391.007764512252,
   "V": 31056.475544307552,
   "B_over_V": 0.044789620848242534,
   "model": "gpt2",
   "partition": "pos"
  },
  {
   "k": 9,
   "n": 10091.0,
   "types": 47,
   "H_marg_real": 3.1375708318218756,
   "H_marg_post": 3.147844198087156,
   "H_marg_count": 3.14259568332341,
   "EH_real": 1.4023060263440128,
   "EH_post": 1.4109092265497618,
   "I_real": 1.7352648054778628,
   "I_post": 1.7369349715373943,
   "I_count": 1.740289656979397,
   "W": 36760.68807448041,
   "B": 2195.9808831663067,
   "V": 38956.66895764672,
   "B_over_V": 0.0563698319677628,
   "model": "gpt2",
   "partition": "pos"
  },
  {
   "k": 10,
   "n": 7244.0,
   "types": 5,
   "H_marg_real": 1.269196962239787,
   "H_marg_post": 1.315562097029086,
   "H_marg_count": 1.3643364380104912,
   "EH_real": 0.416066488891756,
   "EH_post": 0.44434981865064044,
   "I_real": 0.8531304733480309,
   "I_post": 0.8712122783784455,
   "I_count": 0.9482699491187352,
   "W": 33875.68961692707,
   "B": 3363.230079678483,
   "V": 37238.91969660555,
   "B_over_V": 0.09031492070875118,
   "model": "gpt2",
   "partition": "pos"
  },
  {
   "k": 0,
   "n": 28243.0,
   "types": 57,
   "H_marg_real": 2.5146119420626034,
   "H_marg_post": 2.509629873059297,
   "H_marg_count": 2.5533820899994932,
   "EH_real": 1.2025755950093981,
   "EH_post": 1.2042446603692156,
   "I_real": 1.3120363470532053,
   "I_post": 1.3053852126900816,
   "I_count": 1.350806494990095,
   "W": 1628.5957027986537,
   "B": 75.55967921664134,
   "V": 1704.1553820152951,
   "B_over_V": 0.04433849167397294,
   "model": "pythia-410m",
   "partition": "km10"
  },
  {
   "k": 1,
   "n": 10272.0,
   "types": 86,
   "H_marg_real": 3.99787639075785,
   "H_marg_post": 4.003593350151499,
   "H_marg_count": 3.831968771428881,
   "EH_real": 0.3797343693833982,
   "EH_post": 0.24983225065462863,
   "I_real": 3.6181420213744517,
   "I_post": 3.7537610994968706,
   "I_count": 3.452234402045483,
   "W": 1067.5003671842799,
   "B": 317.07702933311623,
   "V": 1384.5773965173962,
   "B_over_V": 0.22900635972438568,
   "model": "pythia-410m",
   "partition": "km10"
  },
  {
   "k": 2,
   "n": 10370.0,
   "types": 25,
   "H_marg_real": 2.3484052738893326,
   "H_marg_post": 2.3308767952688867,
   "H_marg_count": 2.1719891374204168,
   "EH_real": 1.3817000127981238,
   "EH_post": 1.2621590296524852,
   "I_real": 0.9667052610912088,
   "I_post": 1.0687177656164015,
   "I_count": 0.790289124622293,
   "W": 5124.672478093493,
   "B": 209.89868856517094,
   "V": 5334.571166658664,
   "B_over_V": 0.03934687194296858,
   "model": "pythia-410m",
   "partition": "km10"
  },
  {
   "k": 3,
   "n": 13220.0,
   "types": 74,
   "H_marg_real": 3.575312757309836,
   "H_marg_post": 3.6116471404378445,
   "H_marg_count": 3.5301238510651047,
   "EH_real": 1.1414570007377955,
   "EH_post": 1.094248541389774,
   "I_real": 2.4338557565720405,
   "I_post": 2.5173985990480707,
   "I_count": 2.388666850327309,
   "W": 1479.09991730846,
   "B": 206.19464854247298,
   "V": 1685.294565850933,
   "B_over_V": 0.12234932261729682,
   "model": "pythia-410m",
   "partition": "km10"
  },
  {
   "k": 4,
   "n": 11276.0,
   "types": 61,
   "H_marg_real": 3.358039806791303,
   "H_marg_post": 3.355113366749183,
   "H_marg_count": 3.4003415191071342,
   "EH_real": 1.508366536550751,
   "EH_post": 1.5001296117834773,
   "I_real": 1.8496732702405518,
   "I_post": 1.8549837549657056,
   "I_count": 1.8919749825563832,
   "W": 1601.331165486868,
   "B": 153.2527394853547,
   "V": 1754.5839049722226,
   "B_over_V": 0.08734420682365766,
   "model": "pythia-410m",
   "partition": "km10"
  },
  {
   "k": 5,
   "n": 8511.0,
   "types": 100,
   "H_marg_real": 4.4882050295787685,
   "H_marg_post": 4.487375518049336,
   "H_marg_count": 4.496402995948008,
   "EH_real": 1.4789210479711887,
   "EH_post": 1.4248008981470475,
   "I_real": 3.00928398160758,
   "I_post": 3.0625746199022883,
   "I_count": 3.01748194797682,
   "W": 1903.212650396708,
   "B": 237.7451949118401,
   "V": 2140.9578453085483,
   "B_over_V": 0.11104618217159572,
   "model": "pythia-410m",
   "partition": "km10"
  },
  {
   "k": 6,
   "n": 18601.0,
   "types": 60,
   "H_marg_real": 2.9442302724397087,
   "H_marg_post": 2.774750497245113,
   "H_marg_count": 2.9223330891531845,
   "EH_real": 0.8837589161145366,
   "EH_post": 0.7999965339699495,
   "I_real": 2.060471356325172,
   "I_post": 1.9747539632751636,
   "I_count": 2.038574173038648,
   "W": 1737.6358461803936,
   "B": 173.336712099726,
   "V": 1910.9725582801195,
   "B_over_V": 0.09070601843478564,
   "model": "pythia-410m",
   "partition": "km10"
  },
  {
   "k": 7,
   "n": 2681.0,
   "types": 29,
   "H_marg_real": 3.2476179602609028,
   "H_marg_post": 3.2296574837921255,
   "H_marg_count": 3.266808120903592,
   "EH_real": 1.0597512356289764,
   "EH_post": 0.9680224698216862,
   "I_real": 2.1878667246319266,
   "I_post": 2.261635013970439,
   "I_count": 2.207056885274616,
   "W": 1652.482532078208,
   "B": 209.70399621997814,
   "V": 1862.186528298186,
   "B_over_V": 0.11261170298102323,
   "model": "pythia-410m",
   "partition": "km10"
  },
  {
   "k": 8,
   "n": 49868.0,
   "types": 58,
   "H_marg_real": 2.9176944678964234,
   "H_marg_post": 2.9400398976223188,
   "H_marg_count": 2.878698061027576,
   "EH_real": 1.4872346469248636,
   "EH_post": 1.4679736408648754,
   "I_real": 1.4304598209715598,
   "I_post": 1.4720662567574434,
   "I_count": 1.3914634141027122,
   "W": 1561.547881602139,
   "B": 63.792972812655236,
   "V": 1625.3408544147942,
   "B_over_V": 0.03924898130713878,
   "model": "pythia-410m",
   "partition": "km10"
  },
  {
   "k": 9,
   "n": 927.0,
   "types": 9,
   "H_marg_real": 1.9186052049396702,
   "H_marg_post": 1.8529475766679981,
   "H_marg_count": 1.9397912627749656,
   "EH_real": 0.23723685561113067,
   "EH_post": 0.1705412563937027,
   "I_real": 1.6813683493285396,
   "I_post": 1.6824063202742954,
   "I_count": 1.702554407163835,
   "W": 1162.0251964789443,
   "B": 252.23494366846504,
   "V": 1414.2601401474094,
   "B_over_V": 0.1783511650425037,
   "model": "pythia-410m",
   "partition": "km10"
  },
  {
   "k": 0,
   "n": 2543.0,
   "types": 15,
   "H_marg_real": 2.3477986138433087,
   "H_marg_post": 2.3079506659919677,
   "H_marg_count": 2.4330943813389676,
   "EH_real": 0.39208158696629,
   "EH_post": 0.34979611609613553,
   "I_real": 1.9557170268770188,
   "I_post": 1.9581545498958322,
   "I_count": 2.0410127943726777,
   "W": 2297.3348684779335,
   "B": 197.9192381909124,
   "V": 2495.254106668846,
   "B_over_V": 0.07931826969523909,
   "model": "pythia-410m",
   "partition": "km20"
  },
  {
   "k": 1,
   "n": 17069.0,
   "types": 42,
   "H_marg_real": 2.549299568399341,
   "H_marg_post": 2.460891247258547,
   "H_marg_count": 2.5108353862599215,
   "EH_real": 0.7252488106539451,
   "EH_post": 0.6419143385051986,
   "I_real": 1.824050757745396,
   "I_post": 1.8189769087533485,
   "I_count": 1.7855865756059766,
   "W": 1455.281212264114,
   "B": 168.11759055935147,
   "V": 1623.3988028234653,
   "B_over_V": 0.10355902090537221,
   "model": "pythia-410m",
   "partition": "km20"
  },
  {
   "k": 2,
   "n": 2544.0,
   "types": 29,
   "H_marg_real": 3.2760759926023777,
   "H_marg_post": 3.263862381400555,
   "H_marg_count": 3.294016523218346,
   "EH_real": 0.9515976495961197,
   "EH_post": 0.8939458652090532,
   "I_real": 2.324478343006258,
   "I_post": 2.369916516191502,
   "I_count": 2.3424188736222264,
   "W": 1592.2682105234514,
   "B": 242.27502962046248,
   "V": 1834.5432401439139,
   "B_over_V": 0.13206286138093795,
   "model": "pythia-410m",
   "partition": "km20"
  },
  {
   "k": 3,
   "n": 4236.0,
   "types": 18,
   "H_marg_real": 2.348117142791972,
   "H_marg_post": 2.352841359203282,
   "H_marg_count": 2.3722729720157454,
   "EH_real": 0.8975132809609416,
   "EH_post": 0.8950286372823756,
   "I_real": 1.4506038618310302,
   "I_post": 1.4578127219209063,
   "I_count": 1.4747596910548038,
   "W": 1678.375366536582,
   "B": 92.437622514751,
   "V": 1770.812989051333,
   "B_over_V": 0.052200668894049645,
   "model": "pythia-410m",
   "partition": "km20"
  },
  {
   "k": 4,
   "n": 677.0,
   "types": 10,
   "H_marg_real": 2.2873500820623307,
   "H_marg_post": 2.268320269737576,
   "H_marg_count": 2.2863346576592276,
   "EH_real": 0.04147494551258552,
   "EH_post": 0.010927793051673627,
   "I_real": 2.245875136549745,
   "I_post": 2.257392476685902,
   "I_count": 2.244859712146642,
   "W": 647.6632456817723,
   "B": 422.35497074432504,
   "V": 1070.0182164260973,
   "B_over_V": 0.3947175517768353,
   "model": "pythia-410m",
   "partition": "km20"
  },
  {
   "k": 5,
   "n": 48096.0,
   "types": 47,
   "H_marg_real": 2.7780360679599436,
   "H_marg_post": 2.798195238515291,
   "H_marg_count": 2.7440862719704833,
   "EH_real": 1.4120943934728463,
   "EH_post": 1.3916199001512475,
   "I_real": 1.3659416744870974,
   "I_post": 1.4065753383640434,
   "I_count": 1.331991878497637,
   "W": 1564.8107299419246,
   "B": 58.07969005106763,
   "V": 1622.8904199929923,
   "B_over_V": 0.03578780756578649,
   "model": "pythia-410m",
   "partition": "km20"
  },
  {
   "k": 6,
   "n": 3280.0,
   "types": 8,
   "H_marg_real": 1.2825243486296407,
   "H_marg_post": 1.3137864664776213,
   "H_marg_count": 1.2574397197018512,
   "EH_real": 1.0742326390827301,
   "EH_post": 1.0770348917205914,
   "I_real": 0.20829170954691056,
   "I_post": 0.2367515747570299,
   "I_count": 0.18320708061912105,
   "W": 6738.108074395658,
   "B": 26.810387288070803,
   "V": 6764.918461683729,
   "B_over_V": 0.003963150101501435,
   "model": "pythia-410m",
   "partition": "km20"
  },
  {
   "k": 7,
   "n": 3640.0,
   "types": 11,
   "H_marg_real": 1.9058434049279158,
   "H_marg_post": 1.7509487110812745,
   "H_marg_count": 1.3206114325532319,
   "EH_real": 1.155507182434283,
   "EH_post": 0.9600233771050891,
   "I_real": 0.7503362224936327,
   "I_post": 0.7909253339761854,
   "I_count": 0.1651042501189488,
   "W": 1721.9396009759917,
   "B": 43.034222417455844,
   "V": 1764.9738233934474,
   "B_over_V": 0.024382357317184227,
   "model": "pythia-410m",
   "partition": "km20"
  },
  {
   "k": 8,
   "n": 23208.0,
   "types": 38,
   "H_marg_real": 1.9785900450271143,
   "H_marg_post": 1.9835312846879933,
   "H_marg_count": 1.9957957050641841,
   "EH_real": 1.115701438032736,
   "EH_post": 1.1181786131066973,
   "I_real": 0.8628886069943784,
   "I_post": 0.865352671581296,
   "I_count": 0.8800942670314482,
   "W": 1608.6577180216423,
   "B": 41.71699907132272,
   "V": 1650.374717092965,
   "B_over_V": 0.025277289235746826,
   "model": "pythia-410m",
   "partition": "km20"
  },
  {
   "k": 9,
   "n": 1921.0,
   "types": 21,
   "H_marg_real": 3.0049830060712877,
   "H_marg_post": 2.981561037119835,
   "H_marg_count": 3.0037843640888218,
   "EH_real": 1.5160697435656925,
   "EH_post": 1.46651946002564,
   "I_real": 1.4889132625055952,
   "I_post": 1.515041577094195,
   "I_count": 1.4877146205231293,
   "W": 1510.516799196376,
   "B": 139.3552197462442,
   "V": 1649.8720189426203,
   "B_over_V": 0.08446426034642067,
   "model": "pythia-410m",
   "partition": "km20"
  },
  {
   "k": 10,
   "n": 2118.0,
   "types": 27,
   "H_marg_real": 3.2461074474444156,
   "H_marg_post": 3.2328607820294457,
   "H_marg_count": 3.2448791993223964,
   "EH_real": 0.25106926563763077,
   "EH_post": 0.22701249439217416,
   "I_real": 2.995038181806785,
   "I_post": 3.0058482876372716,
   "I_count": 2.9938099336847657,
   "W": 1067.1564151570271,
   "B": 296.2041388897844,
   "V": 1363.3605540468116,
   "B_over_V": 0.21726031166925938,
   "model": "pythia-410m",
   "partition": "km20"
  },
  {
   "k": 11,
   "n": 5076.0,
   "types": 17,
   "H_marg_real": 1.9883319598016043,
   "H_marg_post": 1.8923359827671227,
   "H_marg_count": 1.7494855443544441,
   "EH_real": 0.2620612997287612,
   "EH_post": 0.11786967177516572,
   "I_real": 1.726270660072843,
   "I_post": 1.774466310991957,
   "I_count": 1.487424244625683,
   "W": 1301.6911074336945,
   "B": 278.6160677258701,
   "V": 1580.3071751595646,
   "B_over_V": 0.17630500709315455,
   "model": "pythia-410m",
   "partition": "km20"
  },
  {
   "k": 12,
   "n": 12693.0,
   "types": 49,
   "H_marg_real": 3.148387366762845,
   "H_marg_post": 2.940651191572137,
   "H_marg_count": 3.0147727700014455,
   "EH_real": 1.214399715329414,
   "EH_post": 0.9390560320499838,
   "I_real": 1.933987651433431,
   "I_post": 2.0015951595221533,
   "I_count": 1.8003730546720316,
   "W": 3356.6259277634417,
   "B": 218.9484790250074,
   "V": 3575.5744067884493,
   "B_over_V": 0.061234491053890575,
   "model": "pythia-410m",
   "partition": "km20"
  },
  {
   "k": 13,
   "n": 260.0,
   "types": 2,
   "H_marg_real": 0.46432090388187597,
   "H_marg_post": 0.461834319720958,
   "H_marg_count": 0.5004024235381879,
   "EH_real": 0.21788342450252876,
   "EH_post": 0.21321273388178777,
   "I_real": 0.2464374793793472,
   "I_post": 0.24862158583917024,
   "I_count": 0.28251899903565914,
   "W": 267.61915909200906,
   "B": 10.171104162474965,
   "V": 277.79026325448405,
   "B_over_V": 0.036614329254431796,
   "model": "pythia-410m",
   "partition": "km20"
  },
  {
   "k": 14,
   "n": 7482.0,
   "types": 25,
   "H_marg_real": 2.423725911818438,
   "H_marg_post": 2.4223150964450513,
   "H_marg_count": 2.467569045865414,
   "EH_real": 1.1888024213653385,
   "EH_post": 1.1874645939507231,
   "I_real": 1.2349234904530997,
   "I_post": 1.2348505024943282,
   "I_count": 1.2787666245000753,
   "W": 1639.790397733681,
   "B": 85.08051389511301,
   "V": 1724.870911628794,
   "B_over_V": 0.049325728274222894,
   "model": "pythia-410m",
   "partition": "km20"
  },
  {
   "k": 15,
   "n": 4219.0,
   "types": 37,
   "H_marg_real": 3.3112167106265935,
   "H_marg_post": 3.296717124517438,
   "H_marg_count": 3.3317485104997484,
   "EH_real": 1.2964466418529583,
   "EH_post": 1.2809897804253054,
   "I_real": 2.014770068773635,
   "I_post": 2.0157273440921326,
   "I_count": 2.03530186864679,
   "W": 1510.0565832464806,
   "B": 188.47975608272185,
   "V": 1698.5363393292025,
   "B_over_V": 0.11096598389950112,
   "model": "pythia-410m",
   "partition": "km20"
  },
  {
   "k": 16,
   "n": 1872.0,
   "types": 21,
   "H_marg_real": 2.964267531605994,
   "H_marg_post": 2.967584085389187,
   "H_marg_count": 2.9517246048633443,
   "EH_real": 0.8011795605199996,
   "EH_post": 0.7293589879904382,
   "I_real": 2.1630879710859943,
   "I_post": 2.2382250973987485,
   "I_count": 2.1505450443433447,
   "W": 1760.251772687062,
   "B": 221.18850895193566,
   "V": 1981.4402816389975,
   "B_over_V": 0.11163016670327006,
   "model": "pythia-410m",
   "partition": "km20"
  },
  {
   "k": 17,
   "n": 5403.0,
   "types": 55,
   "H_marg_real": 3.89976064900688,
   "H_marg_post": 3.8959436467240387,
   "H_marg_count": 3.8970038438470698,
   "EH_real": 0.34673922655809525,
   "EH_post": 0.3244454693097138,
   "I_real": 3.5530214224487846,
   "I_post": 3.571498177414325,
   "I_count": 3.5502646172889745,
   "W": 1040.3983100029075,
   "B": 201.2413581424889,
   "V": 1241.6396681453964,
   "B_over_V": 0.1620771011956131,
   "model": "pythia-410m",
   "partition": "km20"
  },
  {
   "k": 18,
   "n": 5208.0,
   "types": 62,
   "H_marg_real": 3.9890379576221413,
   "H_marg_post": 3.9819739282996367,
   "H_marg_count": 4.003672075791703,
   "EH_real": 1.356142025015271,
   "EH_post": 1.3367649279720846,
   "I_real": 2.6328959326068704,
   "I_post": 2.645209000327552,
   "I_count": 2.6475300507764317,
   "W": 1968.8406384029697,
   "B": 165.31428344975527,
   "V": 2134.154921852725,
   "B_over_V": 0.07746123852444645,
   "model": "pythia-410m",
   "partition": "km20"
  },
  {
   "k": 19,
   "n": 2424.0,
   "types": 25,
   "H_marg_real": 3.103307997454663,
   "H_marg_post": 3.0907332293462346,
   "H_marg_count": 3.1183009749784762,
   "EH_real": 1.0425259348441325,
   "EH_post": 0.947449156299886,
   "I_real": 2.0607820626105307,
   "I_post": 2.1432840730463485,
   "I_count": 2.075775040134344,
   "W": 1697.3264216893651,
   "B": 193.10406345796773,
   "V": 1890.4304851473328,
   "B_over_V": 0.10214819586075283,
   "model": "pythia-410m",
   "partition": "km20"
  },
  {
   "k": 0,
   "n": 2372.0,
   "types": 17,
   "H_marg_real": 2.6809759992202076,
   "H_marg_post": 2.670866212942085,
   "H_marg_count": 2.693933691323565,
   "EH_real": 1.1453833402975495,
   "EH_post": 1.1425627145682868,
   "I_real": 1.535592658922658,
   "I_post": 1.5283034983737982,
   "I_count": 1.5485503510260155,
   "W": 1689.2818992528028,
   "B": 80.65508511781762,
   "V": 1769.9369843706204,
   "B_over_V": 0.04556946706579958,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 1,
   "n": 1229.0,
   "types": 10,
   "H_marg_real": 2.0921375259606267,
   "H_marg_post": 2.098440122364293,
   "H_marg_count": 2.0874690508510505,
   "EH_real": 0.20859634402142882,
   "EH_post": 0.15616821082408097,
   "I_real": 1.8835411819391978,
   "I_post": 1.942271911540212,
   "I_count": 1.8788727068296216,
   "W": 956.5919177299221,
   "B": 149.35201193429612,
   "V": 1105.943929664218,
   "B_over_V": 0.1350448317751893,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 2,
   "n": 1662.0,
   "types": 15,
   "H_marg_real": 2.480912075704401,
   "H_marg_post": 2.4615142463514,
   "H_marg_count": 2.511724947040674,
   "EH_real": 0.7503532502984025,
   "EH_post": 0.7605045936698661,
   "I_real": 1.7305588254059985,
   "I_post": 1.7010096526815337,
   "I_count": 1.7613716967422715,
   "W": 1578.3967647097027,
   "B": 200.37812259597789,
   "V": 1778.7748873056805,
   "B_over_V": 0.11264951176564655,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 3,
   "n": 5187.0,
   "types": 8,
   "H_marg_real": 0.8895409016923562,
   "H_marg_post": 0.9139216021322972,
   "H_marg_count": 0.8778112106178826,
   "EH_real": 0.28393282481180454,
   "EH_post": 0.29696824183260867,
   "I_real": 0.6056080768805516,
   "I_post": 0.6169533602996886,
   "I_count": 0.5938783858060781,
   "W": 1452.4743005173134,
   "B": 24.16989057593161,
   "V": 1476.644191093245,
   "B_over_V": 0.016368120852483254,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 4,
   "n": 3640.0,
   "types": 11,
   "H_marg_real": 1.9058434083431781,
   "H_marg_post": 1.7509487110812745,
   "H_marg_count": 1.3206114325532319,
   "EH_real": 1.155507180863316,
   "EH_post": 0.9600233893327418,
   "I_real": 0.7503362274798622,
   "I_post": 0.7909253217485327,
   "I_count": 0.16510425168991594,
   "W": 1721.9396009759917,
   "B": 43.034222417455844,
   "V": 1764.9738233934474,
   "B_over_V": 0.024382357317184227,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 5,
   "n": 494.0,
   "types": 5,
   "H_marg_real": 1.5397537502732066,
   "H_marg_post": 1.5282939155115471,
   "H_marg_count": 1.5594850321464158,
   "EH_real": 0.4867511349183466,
   "EH_post": 0.45301778515082164,
   "I_real": 1.05300261535486,
   "I_post": 1.0752761303607254,
   "I_count": 1.072733897228069,
   "W": 1153.120072363661,
   "B": 95.26717929213285,
   "V": 1248.3872516557938,
   "B_over_V": 0.0763122013347826,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 6,
   "n": 2986.0,
   "types": 25,
   "H_marg_real": 3.0957688672182364,
   "H_marg_post": 3.0885936639940854,
   "H_marg_count": 3.09862886870884,
   "EH_real": 2.3224472270621024,
   "EH_post": 2.303185789357084,
   "I_real": 0.773321640156134,
   "I_post": 0.7854078746370012,
   "I_count": 0.7761816416467378,
   "W": 1595.7076217668894,
   "B": 51.76816444640246,
   "V": 1647.4757862132917,
   "B_over_V": 0.03142271642449515,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 7,
   "n": 2163.0,
   "types": 11,
   "H_marg_real": 2.095279979960674,
   "H_marg_post": 2.092824162947981,
   "H_marg_count": 2.1324081746934826,
   "EH_real": 0.928114983338972,
   "EH_post": 0.9195711844038029,
   "I_real": 1.1671649966217021,
   "I_post": 1.1732529785441783,
   "I_count": 1.2042931913545107,
   "W": 1509.7847832567124,
   "B": 54.9067914880084,
   "V": 1564.6915747447208,
   "B_over_V": 0.035091127461951366,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 8,
   "n": 4551.0,
   "types": 29,
   "H_marg_real": 3.010885246914758,
   "H_marg_post": 2.406516676142086,
   "H_marg_count": 3.0335134648791118,
   "EH_real": 1.2280348218885893,
   "EH_post": 0.8735097899122161,
   "I_real": 1.7828504250261688,
   "I_post": 1.5330068862298702,
   "I_count": 1.8054786429905225,
   "W": 1829.8128215867466,
   "B": 141.46954344926252,
   "V": 1971.2823650360092,
   "B_over_V": 0.07176523564480744,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 9,
   "n": 5425.0,
   "types": 22,
   "H_marg_real": 2.0314365707503486,
   "H_marg_post": 2.033033317113268,
   "H_marg_count": 2.1058956589940605,
   "EH_real": 1.0629913740313273,
   "EH_post": 1.05304814921368,
   "I_real": 0.9684451967190213,
   "I_post": 0.9799851678995881,
   "I_count": 1.0429042849627332,
   "W": 1724.7361233834463,
   "B": 59.307831788221,
   "V": 1784.0439551716672,
   "B_over_V": 0.03324348125857369,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 12,
   "n": 23970.0,
   "types": 33,
   "H_marg_real": 1.9711593056520356,
   "H_marg_post": 1.975993942127765,
   "H_marg_count": 1.9774224835942178,
   "EH_real": 1.0245210753005412,
   "EH_post": 1.0293513030179373,
   "I_real": 0.9466382303514944,
   "I_post": 0.9466426391098277,
   "I_count": 0.9529014082936766,
   "W": 1605.584413697392,
   "B": 46.144464726765065,
   "V": 1651.728878424157,
   "B_over_V": 0.027937069654427486,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 13,
   "n": 1013.0,
   "types": 12,
   "H_marg_real": 2.451674327465434,
   "H_marg_post": 2.4350042962948564,
   "H_marg_count": 2.4466390165988297,
   "EH_real": 0.8462813142858315,
   "EH_post": 0.8910856821969652,
   "I_real": 1.6053930131796026,
   "I_post": 1.5439186140978913,
   "I_count": 1.6003577023129982,
   "W": 1518.2589096103052,
   "B": 146.22391157901959,
   "V": 1664.4828211893248,
   "B_over_V": 0.08784945673067268,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 14,
   "n": 2719.0,
   "types": 28,
   "H_marg_real": 3.251749983689655,
   "H_marg_post": 3.248381458799334,
   "H_marg_count": 3.259721284247701,
   "EH_real": 0.30642746140979193,
   "EH_post": 0.3364146448678685,
   "I_real": 2.945322522279863,
   "I_post": 2.9119668139314654,
   "I_count": 2.953293822837909,
   "W": 1363.8692505283966,
   "B": 105.61383616237724,
   "V": 1469.483086690774,
   "B_over_V": 0.0718714200380598,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 16,
   "n": 1092.0,
   "types": 14,
   "H_marg_real": 2.564890105018326,
   "H_marg_post": 2.5426368176079563,
   "H_marg_count": 2.581480912167975,
   "EH_real": 0.9736648406603138,
   "EH_post": 0.9506815924111733,
   "I_real": 1.5912252643580125,
   "I_post": 1.591955225196783,
   "I_count": 1.6078160715076613,
   "W": 2093.1383802566556,
   "B": 119.00983030731254,
   "V": 2212.148210563968,
   "B_over_V": 0.05379830778922901,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 17,
   "n": 554.0,
   "types": 7,
   "H_marg_real": 1.8742087540157861,
   "H_marg_post": 1.8841527703569567,
   "H_marg_count": 1.8947641851739987,
   "EH_real": 0.33317321004087125,
   "EH_post": 0.23551520340354207,
   "I_real": 1.5410355439749148,
   "I_post": 1.6486375669534146,
   "I_count": 1.5615909751331274,
   "W": 1664.2080532919736,
   "B": 266.8752051744529,
   "V": 1931.0832584664265,
   "B_over_V": 0.13819974048472272,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 18,
   "n": 3280.0,
   "types": 8,
   "H_marg_real": 1.282524345932858,
   "H_marg_post": 1.3137864664776213,
   "H_marg_count": 1.2574397197018512,
   "EH_real": 1.074232638697708,
   "EH_post": 1.077034890206082,
   "I_real": 0.20829170723515,
   "I_post": 0.2367515762715393,
   "I_count": 0.1832070810041433,
   "W": 6738.108074395658,
   "B": 26.810387288070803,
   "V": 6764.918461683729,
   "B_over_V": 0.003963150101501435,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 19,
   "n": 1490.0,
   "types": 16,
   "H_marg_real": 2.640343697930448,
   "H_marg_post": 2.6475488590082827,
   "H_marg_count": 2.6552925853169604,
   "EH_real": 0.847128134880265,
   "EH_post": 0.75170210122637,
   "I_real": 1.7932155630501834,
   "I_post": 1.8958467577819127,
   "I_count": 1.8081644504366956,
   "W": 1917.550658379765,
   "B": 177.70635639170115,
   "V": 2095.2570147714664,
   "B_over_V": 0.08481363152056261,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 20,
   "n": 775.0,
   "types": 10,
   "H_marg_real": 2.247143328698746,
   "H_marg_post": 2.2444285299560414,
   "H_marg_count": 2.244936803689499,
   "EH_real": 0.029475094237474672,
   "EH_post": 0.020893482209430977,
   "I_real": 2.217668234461271,
   "I_post": 2.2235350477466103,
   "I_count": 2.215461709452024,
   "W": 432.10612030929616,
   "B": 365.17546071545206,
   "V": 797.2815810247482,
   "B_over_V": 0.45802570811442933,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 21,
   "n": 439.0,
   "types": 6,
   "H_marg_real": 1.7319571486951097,
   "H_marg_post": 1.7376529011149606,
   "H_marg_count": 1.7198922191701294,
   "EH_real": 0.14858029460495206,
   "EH_post": 0.13677558337221613,
   "I_real": 1.5833768540901576,
   "I_post": 1.6008773177427444,
   "I_count": 1.5713119245651772,
   "W": 1059.6544735413343,
   "B": 192.38468532452796,
   "V": 1252.0391588658622,
   "B_over_V": 0.15365708329665684,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 22,
   "n": 2666.0,
   "types": 19,
   "H_marg_real": 2.7515922781435447,
   "H_marg_post": 2.744139958864155,
   "H_marg_count": 2.765212590035928,
   "EH_real": 1.0923649808786675,
   "EH_post": 1.0053986067629839,
   "I_real": 1.6592272972648772,
   "I_post": 1.738741352101171,
   "I_count": 1.6728476091572606,
   "W": 2663.7700779720726,
   "B": 141.1908922095675,
   "V": 2804.9609701816403,
   "B_over_V": 0.050336134338590965,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 24,
   "n": 407.0,
   "types": 6,
   "H_marg_real": 1.7685891302952275,
   "H_marg_post": 1.738714260890414,
   "H_marg_count": 1.7681370322266345,
   "EH_real": 0.027244619938208446,
   "EH_post": 0.007505942140265066,
   "I_real": 1.741344510357019,
   "I_post": 1.731208318750149,
   "I_count": 1.7408924122884262,
   "W": 846.1332094679593,
   "B": 379.5838717710262,
   "V": 1225.7170812389854,
   "B_over_V": 0.30968310516431197,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 25,
   "n": 15481.0,
   "types": 12,
   "H_marg_real": 1.8343339239860454,
   "H_marg_post": 1.7954258405163805,
   "H_marg_count": 1.8284376210756599,
   "EH_real": 0.3554100811098402,
   "EH_post": 0.33776415253208025,
   "I_real": 1.4789238428762053,
   "I_post": 1.4576616879843003,
   "I_count": 1.4730275399658197,
   "W": 1515.857042329971,
   "B": 110.02622282550598,
   "V": 1625.883265155477,
   "B_over_V": 0.06767166203348836,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 26,
   "n": 634.0,
   "types": 7,
   "H_marg_real": 1.862623620838138,
   "H_marg_post": 1.8892195967164884,
   "H_marg_count": 1.877470270818327,
   "EH_real": 0.41946699318904956,
   "EH_post": 0.38590639133077215,
   "I_real": 1.4431566276490884,
   "I_post": 1.5033132053857163,
   "I_count": 1.4580032776292775,
   "W": 1497.248654004057,
   "B": 135.38424612215798,
   "V": 1632.632900126215,
   "B_over_V": 0.08292387474960951,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 27,
   "n": 691.0,
   "types": 8,
   "H_marg_real": 1.994982929157061,
   "H_marg_post": 1.989062319735742,
   "H_marg_count": 1.9398687063281554,
   "EH_real": 0.7374204829484817,
   "EH_post": 0.6571565071680213,
   "I_real": 1.2575624462085795,
   "I_post": 1.3319058125677206,
   "I_count": 1.2024482233796738,
   "W": 2146.0245640195053,
   "B": 128.13953310127383,
   "V": 2274.164097120779,
   "B_over_V": 0.05634577261311344,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 28,
   "n": 1367.0,
   "types": 16,
   "H_marg_real": 2.7432372073175193,
   "H_marg_post": 2.7253242208935533,
   "H_marg_count": 2.7364858241426937,
   "EH_real": 1.9402894984662327,
   "EH_post": 1.9351213463352002,
   "I_real": 0.8029477088512866,
   "I_post": 0.7902028745583531,
   "I_count": 0.796196325676461,
   "W": 1395.440573715671,
   "B": 66.5329126478123,
   "V": 1461.9734863634833,
   "B_over_V": 0.045508973499448636,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 29,
   "n": 2413.0,
   "types": 8,
   "H_marg_real": 1.7334299787635221,
   "H_marg_post": 1.7355710512251954,
   "H_marg_count": 1.7450418349027346,
   "EH_real": 0.7061682447653698,
   "EH_post": 0.7346600900056359,
   "I_real": 1.0272617339981522,
   "I_post": 1.0009109612195595,
   "I_count": 1.038873590137365,
   "W": 1477.9212361183024,
   "B": 90.90929026301971,
   "V": 1568.8305263813222,
   "B_over_V": 0.05794717066904088,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 30,
   "n": 1314.0,
   "types": 15,
   "H_marg_real": 2.6417564570205734,
   "H_marg_post": 2.6399559160976205,
   "H_marg_count": 2.646861424139302,
   "EH_real": 0.0976790268975604,
   "EH_post": 0.08012138099445586,
   "I_real": 2.544077430123013,
   "I_post": 2.559834535103165,
   "I_count": 2.5491823972417413,
   "W": 779.2988505573941,
   "B": 233.54316732650187,
   "V": 1012.842017883896,
   "B_over_V": 0.2305820287890874,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 31,
   "n": 38395.0,
   "types": 36,
   "H_marg_real": 2.430917489801257,
   "H_marg_post": 2.4497999093942666,
   "H_marg_count": 2.382503670003863,
   "EH_real": 1.3192320015572205,
   "EH_post": 1.3001950253065986,
   "I_real": 1.1116854882440363,
   "I_post": 1.149604884087668,
   "I_count": 1.0632716684466423,
   "W": 1579.2349075193013,
   "B": 42.55846206484902,
   "V": 1621.7933695841502,
   "B_over_V": 0.0262416056589019,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 32,
   "n": 512.0,
   "types": 7,
   "H_marg_real": 1.866244147637553,
   "H_marg_post": 1.8275568741333599,
   "H_marg_count": 1.8727229542127362,
   "EH_real": 0.35782959152766125,
   "EH_post": 0.29914151443927034,
   "I_real": 1.5084145561098918,
   "I_post": 1.5284153596940895,
   "I_count": 1.514893362685075,
   "W": 2263.423225148348,
   "B": 153.66285234902676,
   "V": 2417.086077497375,
   "B_over_V": 0.06357359540464841,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 33,
   "n": 438.0,
   "types": 6,
   "H_marg_real": 1.67945078644597,
   "H_marg_post": 1.6554486382010927,
   "H_marg_count": 1.719304299912622,
   "EH_real": 0.8307575048649147,
   "EH_post": 0.8178771946489966,
   "I_real": 0.8486932815810553,
   "I_post": 0.8375714435520961,
   "I_count": 0.8885467950477073,
   "W": 1679.431534619296,
   "B": 94.13264838851994,
   "V": 1773.564183007816,
   "B_over_V": 0.053075411248370424,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 34,
   "n": 2610.0,
   "types": 5,
   "H_marg_real": 1.0340229045782148,
   "H_marg_post": 0.9378885604997116,
   "H_marg_count": 0.9248908630687752,
   "EH_real": 0.2887592643730421,
   "EH_post": 0.15137567078332648,
   "I_real": 0.7452636402051727,
   "I_post": 0.7865128897163851,
   "I_count": 0.6361315986957331,
   "W": 1113.7629134273848,
   "B": 86.75206415690535,
   "V": 1200.5149775842901,
   "B_over_V": 0.07226237554442701,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 35,
   "n": 604.0,
   "types": 7,
   "H_marg_real": 1.927543498178683,
   "H_marg_post": 1.9284389243839686,
   "H_marg_count": 1.9278605282916468,
   "EH_real": 0.2472595801662597,
   "EH_post": 0.22285684959186072,
   "I_real": 1.6802839180124232,
   "I_post": 1.7055820747921078,
   "I_count": 1.6806009481253872,
   "W": 1130.3627541901556,
   "B": 159.9662718952849,
   "V": 1290.3290260854405,
   "B_over_V": 0.12397324144569973,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 36,
   "n": 260.0,
   "types": 2,
   "H_marg_real": 0.46432090388187597,
   "H_marg_post": 0.4618343197209581,
   "H_marg_count": 0.5004024235381879,
   "EH_real": 0.21788342450252876,
   "EH_post": 0.21321272347705889,
   "I_real": 0.2464374793793472,
   "I_post": 0.24862159624389923,
   "I_count": 0.28251899903565914,
   "W": 267.61915909200906,
   "B": 10.171104162474965,
   "V": 277.79026325448405,
   "B_over_V": 0.036614329254431796,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 37,
   "n": 1575.0,
   "types": 18,
   "H_marg_real": 2.7204329335119612,
   "H_marg_post": 2.729771481900699,
   "H_marg_count": 2.720690715290913,
   "EH_real": 1.0712372647245074,
   "EH_post": 1.0804948012074076,
   "I_real": 1.6491956687874538,
   "I_post": 1.6492766806932913,
   "I_count": 1.6494534505664056,
   "W": 1994.70862848613,
   "B": 111.41637291723912,
   "V": 2106.125001403369,
   "B_over_V": 0.052901120704136426,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 38,
   "n": 241.0,
   "types": 3,
   "H_marg_real": 1.0626730526367605,
   "H_marg_post": 0.9986502026176809,
   "H_marg_count": 1.0788799083904417,
   "EH_real": 0.33250465098849624,
   "EH_post": 0.2705392411213908,
   "I_real": 0.7301684016482642,
   "I_post": 0.7281109614962901,
   "I_count": 0.7463752574019454,
   "W": 1581.7121598115848,
   "B": 81.71972120475709,
   "V": 1663.4318810163418,
   "B_over_V": 0.04912718226539405,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 39,
   "n": 8354.0,
   "types": 20,
   "H_marg_real": 2.4943185960683962,
   "H_marg_post": 2.282719175732597,
   "H_marg_count": 2.0236670552453977,
   "EH_real": 0.4555987062454356,
   "EH_post": 0.20501565442848715,
   "I_real": 2.0387198898229606,
   "I_post": 2.0777035213041097,
   "I_count": 1.568068348999962,
   "W": 1463.581741540115,
   "B": 222.9068568360601,
   "V": 1686.488598376175,
   "B_over_V": 0.13217216947134094,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 40,
   "n": 3450.0,
   "types": 6,
   "H_marg_real": 0.8984757509450233,
   "H_marg_post": 0.7379407690615325,
   "H_marg_count": 0.6402516124781465,
   "EH_real": 0.2248990423783687,
   "EH_post": 0.10329542845091062,
   "I_real": 0.6735767085666546,
   "I_post": 0.6346453406106218,
   "I_count": 0.4153525700997779,
   "W": 7180.8692655823625,
   "B": 58.843041378723804,
   "V": 7239.712306961086,
   "B_over_V": 0.008127814874928854,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 42,
   "n": 916.0,
   "types": 10,
   "H_marg_real": 2.1581104939169498,
   "H_marg_post": 2.158325527025733,
   "H_marg_count": 2.1853089048886716,
   "EH_real": 0.5791264828670705,
   "EH_post": 0.5065941079578247,
   "I_real": 1.5789840110498794,
   "I_post": 1.6517314190679082,
   "I_count": 1.6061824220216012,
   "W": 1761.2868985423745,
   "B": 168.33518318527302,
   "V": 1929.6220817276476,
   "B_over_V": 0.08723738434551784,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 43,
   "n": 1390.0,
   "types": 15,
   "H_marg_real": 2.590487129644161,
   "H_marg_post": 2.6029732305491136,
   "H_marg_count": 2.591836512926058,
   "EH_real": 0.47849825516957856,
   "EH_post": 0.4488062214624632,
   "I_real": 2.1119888744745827,
   "I_post": 2.1541670090866503,
   "I_count": 2.1133382577564794,
   "W": 2046.404412609789,
   "B": 163.5028019571415,
   "V": 2209.9072145669306,
   "B_over_V": 0.07398627457270086,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 44,
   "n": 419.0,
   "types": 3,
   "H_marg_real": 1.0811439093139437,
   "H_marg_post": 1.0559971982374994,
   "H_marg_count": 1.0839040770047639,
   "EH_real": 0.24104516113039132,
   "EH_post": 0.1943386472631167,
   "I_real": 0.8400987481835523,
   "I_post": 0.8616585509743827,
   "I_count": 0.8428589158743726,
   "W": 2021.2604319597629,
   "B": 92.76482271769973,
   "V": 2114.0252546774627,
   "B_over_V": 0.04388065966215379,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 45,
   "n": 2166.0,
   "types": 15,
   "H_marg_real": 2.3859713114039245,
   "H_marg_post": 2.3851791044605433,
   "H_marg_count": 2.388614224994392,
   "EH_real": 0.8351472750333433,
   "EH_post": 0.8140862778564374,
   "I_real": 1.5508240363705812,
   "I_post": 1.5710928266041058,
   "I_count": 1.5534669499610487,
   "W": 1426.3785774915832,
   "B": 134.68555498056747,
   "V": 1561.0641324721507,
   "B_over_V": 0.0862780408433798,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 46,
   "n": 1221.0,
   "types": 13,
   "H_marg_real": 2.444214829645576,
   "H_marg_post": 2.461304242938629,
   "H_marg_count": 2.437651862213898,
   "EH_real": 0.6429685081151618,
   "EH_post": 0.49240325391963646,
   "I_real": 1.8012463215304142,
   "I_post": 1.9689009890189926,
   "I_count": 1.7946833540987361,
   "W": 1696.8401420648765,
   "B": 167.16422607829293,
   "V": 1864.0043681431694,
   "B_over_V": 0.08968016863866785,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 48,
   "n": 401.0,
   "types": 4,
   "H_marg_real": 1.1629446811479063,
   "H_marg_post": 1.0666827101140357,
   "H_marg_count": 1.2486827724339724,
   "EH_real": 0.2730872676779802,
   "EH_post": 0.16571160999089704,
   "I_real": 0.8898574134699261,
   "I_post": 0.9009711001231386,
   "I_count": 0.9755955047559922,
   "W": 1563.124810007445,
   "B": 109.80666885155192,
   "V": 1672.9314788589968,
   "B_over_V": 0.06563727817856847,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 49,
   "n": 376.0,
   "types": 2,
   "H_marg_real": 0.6901021522670453,
   "H_marg_post": 0.6724317569251025,
   "H_marg_count": 0.6899607934069195,
   "EH_real": 0.15499582001134415,
   "EH_post": 0.11146496801642848,
   "I_real": 0.5351063322557011,
   "I_post": 0.560966788908674,
   "I_count": 0.5349649733955754,
   "W": 2442.489762666536,
   "B": 52.067634138434464,
   "V": 2494.5573968049707,
   "B_over_V": 0.020872493936248047,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 0,
   "n": 3984.0,
   "types": 42,
   "H_marg_real": 3.6406485541307503,
   "H_marg_post": 3.6344054579975444,
   "H_marg_count": 3.6392175600584733,
   "EH_real": 1.2302090104535437,
   "EH_post": 1.2117732658638627,
   "I_real": 2.4104395436772066,
   "I_post": 2.4226321921336815,
   "I_count": 2.4090085496049296,
   "W": 2044.6672717822187,
   "B": 313.0407092144996,
   "V": 2357.707980996718,
   "B_over_V": 0.13277331702553002,
   "model": "pythia-410m",
   "partition": "pos"
  },
  {
   "k": 1,
   "n": 25362.0,
   "types": 46,
   "H_marg_real": 2.859083672954494,
   "H_marg_post": 2.8548469736002855,
   "H_marg_count": 2.8588792784328185,
   "EH_real": 1.1880054196872285,
   "EH_post": 1.1815344307782858,
   "I_real": 1.6710782532672654,
   "I_post": 1.6733125428219997,
   "I_count": 1.67087385874559,
   "W": 1915.6306390135385,
   "B": 171.6836733396967,
   "V": 2087.314312353235,
   "B_over_V": 0.08225099225527792,
   "model": "pythia-410m",
   "partition": "pos"
  },
  {
   "k": 2,
   "n": 4073.0,
   "types": 31,
   "H_marg_real": 3.2108300488330856,
   "H_marg_post": 3.198845889490242,
   "H_marg_count": 3.2269619880363236,
   "EH_real": 1.151659921365662,
   "EH_post": 1.1443083910212348,
   "I_real": 2.0591701274674237,
   "I_post": 2.0545374984690072,
   "I_count": 2.0753020666706616,
   "W": 1592.8630766156423,
   "B": 178.8024512009301,
   "V": 1771.6655278165724,
   "B_over_V": 0.10092336752823146,
   "model": "pythia-410m",
   "partition": "pos"
  },
  {
   "k": 3,
   "n": 6041.0,
   "types": 4,
   "H_marg_real": 0.48665729058498153,
   "H_marg_post": 0.48782663178856434,
   "H_marg_count": 0.4790853626573594,
   "EH_real": 0.21923990921043116,
   "EH_post": 0.22363411558319743,
   "I_real": 0.2674173813745504,
   "I_post": 0.2641925162053669,
   "I_count": 0.2598454534469282,
   "W": 1839.0825381809523,
   "B": 25.30802403997997,
   "V": 1864.3905622209322,
   "B_over_V": 0.01357442187962596,
   "model": "pythia-410m",
   "partition": "pos"
  },
  {
   "k": 4,
   "n": 21674.0,
   "types": 23,
   "H_marg_real": 1.6053627958263994,
   "H_marg_post": 1.5870688262348802,
   "H_marg_count": 1.5688329099270704,
   "EH_real": 0.7232312778664304,
   "EH_post": 0.728993603012943,
   "I_real": 0.882131517959969,
   "I_post": 0.8580752232219372,
   "I_count": 0.84560163206064,
   "W": 2061.838698652027,
   "B": 118.03416387299986,
   "V": 2179.8728625250264,
   "B_over_V": 0.054147269734014014,
   "model": "pythia-410m",
   "partition": "pos"
  },
  {
   "k": 5,
   "n": 39576.0,
   "types": 288,
   "H_marg_real": 5.088326653440107,
   "H_marg_post": 5.077295851144143,
   "H_marg_count": 4.919233065549642,
   "EH_real": 1.2628491156700128,
   "EH_post": 1.0705463212099693,
   "I_real": 3.825477537770094,
   "I_post": 4.006749529934174,
   "I_count": 3.6563839498796296,
   "W": 2064.7192823686414,
   "B": 434.89411777763246,
   "V": 2499.6134001462738,
   "B_over_V": 0.17398455207200564,
   "model": "pythia-410m",
   "partition": "pos"
  },
  {
   "k": 6,
   "n": 4953.0,
   "types": 40,
   "H_marg_real": 3.5198499133089065,
   "H_marg_post": 3.502653648863478,
   "H_marg_count": 3.51693900428348,
   "EH_real": 2.1478909915839615,
   "EH_post": 2.12036248451261,
   "I_real": 1.371958921724945,
   "I_post": 1.382291164350868,
   "I_count": 1.3690480126995186,
   "W": 1649.6270504224944,
   "B": 150.0315201634184,
   "V": 1799.658570585913,
   "B_over_V": 0.08336665777363136,
   "model": "pythia-410m",
   "partition": "pos"
  },
  {
   "k": 7,
   "n": 5066.0,
   "types": 18,
   "H_marg_real": 2.6942744391750573,
   "H_marg_post": 2.6836674651594667,
   "H_marg_count": 2.696298629974044,
   "EH_real": 0.6494377750636429,
   "EH_post": 0.6551100617388669,
   "I_real": 2.0448366641114144,
   "I_post": 2.0285574034205998,
   "I_count": 2.0468608549104013,
   "W": 1787.2285266146034,
   "B": 169.87861753326808,
   "V": 1957.1071441478716,
   "B_over_V": 0.08680087753051127,
   "model": "pythia-410m",
   "partition": "pos"
  },
  {
   "k": 8,
   "n": 23772.0,
   "types": 11,
   "H_marg_real": 1.7453866189628928,
   "H_marg_post": 1.740826066298883,
   "H_marg_count": 1.4922961118530484,
   "EH_real": 0.7904029563601493,
   "EH_post": 0.7629171765753193,
   "I_real": 0.9549836626027435,
   "I_post": 0.9779088897235637,
   "I_count": 0.7018931554928991,
   "W": 1362.825448320396,
   "B": 108.77914700178441,
   "V": 1471.6045953221803,
   "B_over_V": 0.07391873289031776,
   "model": "pythia-410m",
   "partition": "pos"
  },
  {
   "k": 9,
   "n": 10434.0,
   "types": 50,
   "H_marg_real": 3.17458631635446,
   "H_marg_post": 3.1781317186738156,
   "H_marg_count": 3.2123100916813163,
   "EH_real": 1.177101755043146,
   "EH_post": 1.1707295624511762,
   "I_real": 1.9974845613113141,
   "I_post": 2.007402156222639,
   "I_count": 2.0352083366381706,
   "W": 1600.1693476891826,
   "B": 205.75294069257768,
   "V": 1805.9222883817602,
   "B_over_V": 0.11393233364263283,
   "model": "pythia-410m",
   "partition": "pos"
  },
  {
   "k": 10,
   "n": 4905.0,
   "types": 5,
   "H_marg_real": 1.4172488493969904,
   "H_marg_post": 1.3857613551168746,
   "H_marg_count": 1.1746027888204154,
   "EH_real": 0.4349100575494465,
   "EH_post": 0.25426142804354207,
   "I_real": 0.9823387918475439,
   "I_post": 1.1314999270733326,
   "I_count": 0.7396927312709689,
   "W": 1378.9279295776294,
   "B": 309.2172379454017,
   "V": 1688.145167523031,
   "B_over_V": 0.18316981495087156,
   "model": "pythia-410m",
   "partition": "pos"
  },
  {
   "k": 0,
   "n": 10904.0,
   "types": 30,
   "H_marg_real": 2.534294739577889,
   "H_marg_post": 2.521985025808078,
   "H_marg_count": 2.335964893831936,
   "EH_real": 1.3467735450636638,
   "EH_post": 1.170864375901572,
   "I_real": 1.1875211945142254,
   "I_post": 1.3511206499065058,
   "I_count": 0.9891913487682724,
   "W": 33207.22331283601,
   "B": 1069.8201993207394,
   "V": 34277.04351215675,
   "B_over_V": 0.031210982328196284,
   "model": "pythia-1.4b",
   "partition": "km10"
  },
  {
   "k": 1,
   "n": 6389.0,
   "types": 69,
   "H_marg_real": 4.122511167994113,
   "H_marg_post": 4.116797787038536,
   "H_marg_count": 4.123547952055779,
   "EH_real": 0.24270632045590118,
   "EH_post": 0.2359750576280868,
   "I_real": 3.879804847538212,
   "I_post": 3.8808227294104487,
   "I_count": 3.8808416315998784,
   "W": 5238.188425581802,
   "B": 1513.24849260659,
   "V": 6751.436918188392,
   "B_over_V": 0.22413724825450027,
   "model": "pythia-1.4b",
   "partition": "km10"
  },
  {
   "k": 2,
   "n": 60590.0,
   "types": 65,
   "H_marg_real": 3.09129202630365,
   "H_marg_post": 3.0980857810120335,
   "H_marg_count": 3.052715289242183,
   "EH_real": 1.3284187432355272,
   "EH_post": 1.3080068671844804,
   "I_real": 1.7628732830681229,
   "I_post": 1.790078913827553,
   "I_count": 1.724296546006656,
   "W": 8740.61171958587,
   "B": 474.68556139739803,
   "V": 9215.297280983268,
   "B_over_V": 0.05151060751745486,
   "model": "pythia-1.4b",
   "partition": "km10"
  },
  {
   "k": 3,
   "n": 25177.0,
   "types": 48,
   "H_marg_real": 2.2697772070196467,
   "H_marg_post": 2.2709397185364995,
   "H_marg_count": 2.2749624660079943,
   "EH_real": 1.083089873036105,
   "EH_post": 1.0875414755281436,
   "I_real": 1.1866873339835418,
   "I_post": 1.1833982430083558,
   "I_count": 1.1918725929718894,
   "W": 9252.258028832275,
   "B": 295.530388668403,
   "V": 9547.788417500678,
   "B_over_V": 0.03095275845521553,
   "model": "pythia-1.4b",
   "partition": "km10"
  },
  {
   "k": 4,
   "n": 9028.0,
   "types": 98,
   "H_marg_real": 4.460900176350776,
   "H_marg_post": 4.456179393114257,
   "H_marg_count": 4.464949402320392,
   "EH_real": 1.2702668036987306,
   "EH_post": 1.2207134043340915,
   "I_real": 3.1906333726520457,
   "I_post": 3.235465988780166,
   "I_count": 3.1946825986216614,
   "W": 10457.261681600052,
   "B": 1093.8672646262871,
   "V": 11551.12894622634,
   "B_over_V": 0.09469786630540945,
   "model": "pythia-1.4b",
   "partition": "km10"
  },
  {
   "k": 5,
   "n": 11593.0,
   "types": 61,
   "H_marg_real": 3.374964582047871,
   "H_marg_post": 3.35761337235429,
   "H_marg_count": 3.4119679844343933,
   "EH_real": 1.3783851666995477,
   "EH_post": 1.3795878784178794,
   "I_real": 1.9965794153483234,
   "I_post": 1.9780254939364104,
   "I_count": 2.0335828177348456,
   "W": 8818.175485851016,
   "B": 788.5095437738577,
   "V": 9606.685029624874,
   "B_over_V": 0.08207925432573984,
   "model": "pythia-1.4b",
   "partition": "km10"
  },
  {
   "k": 6,
   "n": 586.0,
   "types": 8,
   "H_marg_real": 2.0256041712567265,
   "H_marg_post": 2.020994229462781,
   "H_marg_count": 2.027991240202481,
   "EH_real": 0.24964219268328755,
   "EH_post": 0.21346420828000212,
   "I_real": 1.775961978573439,
   "I_post": 1.807530021182779,
   "I_count": 1.7783490475191936,
   "W": 5551.220186268511,
   "B": 1541.5173243428037,
   "V": 7092.737510611314,
   "B_over_V": 0.2173374274793855,
   "model": "pythia-1.4b",
   "partition": "km10"
  },
  {
   "k": 7,
   "n": 3093.0,
   "types": 35,
   "H_marg_real": 3.4428705359056115,
   "H_marg_post": 3.415118824830624,
   "H_marg_count": 3.4520076347782904,
   "EH_real": 0.9080944661280779,
   "EH_post": 0.8410393786811666,
   "I_real": 2.534776069777534,
   "I_post": 2.574079446149457,
   "I_count": 2.5439131686502128,
   "W": 8663.73566524629,
   "B": 1092.100875057369,
   "V": 9755.836540303659,
   "B_over_V": 0.11194333469463567,
   "model": "pythia-1.4b",
   "partition": "km10"
  },
  {
   "k": 8,
   "n": 17137.0,
   "types": 111,
   "H_marg_real": 4.131503948213979,
   "H_marg_post": 3.969202427523373,
   "H_marg_count": 4.118903613188302,
   "EH_real": 1.4684790021009915,
   "EH_post": 1.3236656400044822,
   "I_real": 2.663024946112987,
   "I_post": 2.645536787518891,
   "I_count": 2.6504246110873106,
   "W": 8807.184719554232,
   "B": 1061.796884933055,
   "V": 9868.981604487288,
   "B_over_V": 0.10758930632217116,
   "model": "pythia-1.4b",
   "partition": "km10"
  },
  {
   "k": 9,
   "n": 9472.0,
   "types": 34,
   "H_marg_real": 2.684121469658808,
   "H_marg_post": 2.525107068727341,
   "H_marg_count": 2.585531757759589,
   "EH_real": 0.1876571478814033,
   "EH_post": 0.09596290137085586,
   "I_real": 2.4964643217774047,
   "I_post": 2.429144167356485,
   "I_count": 2.3978746098781856,
   "W": 6747.676279254214,
   "B": 1722.3434564527872,
   "V": 8470.019735707001,
   "B_over_V": 0.20334586107183628,
   "model": "pythia-1.4b",
   "partition": "km10"
  },
  {
   "k": 0,
   "n": 6731.0,
   "types": 25,
   "H_marg_real": 2.280702691360676,
   "H_marg_post": 2.3017816529341295,
   "H_marg_count": 2.1774020067620707,
   "EH_real": 0.15356502706612668,
   "EH_post": 0.04469570459110799,
   "I_real": 2.1271376642945494,
   "I_post": 2.2570859483430215,
   "I_count": 2.023836979695944,
   "W": 6345.85742085017,
   "B": 1645.7322551927145,
   "V": 7991.589676042884,
   "B_over_V": 0.2059330273332571,
   "model": "pythia-1.4b",
   "partition": "km20"
  },
  {
   "k": 1,
   "n": 3835.0,
   "types": 47,
   "H_marg_real": 3.741177880803801,
   "H_marg_post": 3.737726053088251,
   "H_marg_count": 3.7485181416612385,
   "EH_real": 0.9822861533668171,
   "EH_post": 0.9409387033184744,
   "I_real": 2.7588917274369837,
   "I_post": 2.796787349769777,
   "I_count": 2.7662319882944213,
   "W": 9673.137989623498,
   "B": 986.978862989162,
   "V": 10660.11685261266,
   "B_over_V": 0.09258612045582465,
   "model": "pythia-1.4b",
   "partition": "km20"
  },
  {
   "k": 2,
   "n": 10234.0,
   "types": 55,
   "H_marg_real": 3.216734304942087,
   "H_marg_post": 2.9799926769074148,
   "H_marg_count": 3.1709856599663464,
   "EH_real": 1.2507181405113343,
   "EH_post": 1.0166424432927785,
   "I_real": 1.9660161644307526,
   "I_post": 1.9633502336146362,
   "I_count": 1.920267519455012,
   "W": 7976.455430118564,
   "B": 963.4853929157304,
   "V": 8939.940823034294,
   "B_over_V": 0.10777312870273732,
   "model": "pythia-1.4b",
   "partition": "km20"
  },
  {
   "k": 3,
   "n": 6787.0,
   "types": 18,
   "H_marg_real": 2.16778372274615,
   "H_marg_post": 2.1900748761631417,
   "H_marg_count": 1.924463246453693,
   "EH_real": 1.572216535235257,
   "EH_post": 1.5208998292482805,
   "I_real": 0.595567187510893,
   "I_post": 0.6691750469148612,
   "I_count": 0.352246711218436,
   "W": 26411.98183366797,
   "B": 714.5452641034525,
   "V": 27126.527097771424,
   "B_over_V": 0.026341199576637137,
   "model": "pythia-1.4b",
   "partition": "km20"
  },
  {
   "k": 4,
   "n": 30635.0,
   "types": 56,
   "H_marg_real": 3.0562354050371874,
   "H_marg_post": 3.062141281531921,
   "H_marg_count": 3.0493258492740694,
   "EH_real": 1.3600800634761154,
   "EH_post": 1.3645340989876866,
   "I_real": 1.696155341561072,
   "I_post": 1.6976071825442343,
   "I_count": 1.689245785797954,
   "W": 9272.087457374168,
   "B": 392.01279487043746,
   "V": 9664.100252244605,
   "B_over_V": 0.04056381707954527,
   "model": "pythia-1.4b",
   "partition": "km20"
  },
  {
   "k": 5,
   "n": 3641.0,
   "types": 39,
   "H_marg_real": 3.5360136911120144,
   "H_marg_post": 3.5423289142389707,
   "H_marg_count": 3.533404170234957,
   "EH_real": 0.8829370696967035,
   "EH_post": 0.8666313476557874,
   "I_real": 2.6530766214153108,
   "I_post": 2.6756975665831835,
   "I_count": 2.650467100538253,
   "W": 9392.255253800911,
   "B": 878.1984785331614,
   "V": 10270.453732334072,
   "B_over_V": 0.08550727177401746,
   "model": "pythia-1.4b",
   "partition": "km20"
  },
  {
   "k": 6,
   "n": 6086.0,
   "types": 65,
   "H_marg_real": 4.060880939960212,
   "H_marg_post": 4.057778003511317,
   "H_marg_count": 4.060797745897711,
   "EH_real": 0.2449870515580896,
   "EH_post": 0.24771654346566374,
   "I_real": 3.8158938884021225,
   "I_post": 3.8100614600456537,
   "I_count": 3.8158106943396213,
   "W": 5236.7776845309845,
   "B": 1382.1300401202805,
   "V": 6618.907724651265,
   "B_over_V": 0.2088154265956475,
   "model": "pythia-1.4b",
   "partition": "km20"
  },
  {
   "k": 7,
   "n": 3984.0,
   "types": 11,
   "H_marg_real": 1.3877053226607061,
   "H_marg_post": 1.2482336374575056,
   "H_marg_count": 1.153323023008756,
   "EH_real": 0.257007752262,
   "EH_post": 0.10207240726578146,
   "I_real": 1.130697570398706,
   "I_post": 1.1461612301917241,
   "I_count": 0.8963152707467561,
   "W": 45660.33111512096,
   "B": 691.8612300861804,
   "V": 46352.192345207135,
   "B_over_V": 0.014926181375274681,
   "model": "pythia-1.4b",
   "partition": "km20"
  },
  {
   "k": 8,
   "n": 2786.0,
   "types": 30,
   "H_marg_real": 3.1891660327242692,
   "H_marg_post": 3.1456644696180707,
   "H_marg_count": 3.2502347858992495,
   "EH_real": 1.276565185866211,
   "EH_post": 1.2653533658797653,
   "I_real": 1.9126008468580582,
   "I_post": 1.8803111037383053,
   "I_count": 1.9736696000330385,
   "W": 8239.039579464306,
   "B": 754.2532351488652,
   "V": 8993.29281461317,
   "B_over_V": 0.08386841735246091,
   "model": "pythia-1.4b",
   "partition": "km20"
  },
  {
   "k": 9,
   "n": 8490.0,
   "types": 31,
   "H_marg_real": 2.6716480977756873,
   "H_marg_post": 2.6621641360619646,
   "H_marg_count": 2.7070339438680144,
   "EH_real": 1.0885309714906233,
   "EH_post": 1.085931123486087,
   "I_real": 1.583117126285064,
   "I_post": 1.5762330125758777,
   "I_count": 1.6185029723773912,
   "W": 9001.454008106166,
   "B": 615.1179189869322,
   "V": 9616.571927093099,
   "B_over_V": 0.06396436522810581,
   "model": "pythia-1.4b",
   "partition": "km20"
  },
  {
   "k": 10,
   "n": 4502.0,
   "types": 34,
   "H_marg_real": 3.1742143430082983,
   "H_marg_post": 2.6921565009408197,
   "H_marg_count": 3.183761812969647,
   "EH_real": 0.9089603191531327,
   "EH_post": 0.747237948621814,
   "I_real": 2.2652540238551655,
   "I_post": 1.9449185523190056,
   "I_count": 2.2748014938165144,
   "W": 8533.614532446885,
   "B": 923.9690037467738,
   "V": 9457.583536193659,
   "B_over_V": 0.09769609755079556,
   "model": "pythia-1.4b",
   "partition": "km20"
  },
  {
   "k": 11,
   "n": 1760.0,
   "types": 17,
   "H_marg_real": 2.714529231816698,
   "H_marg_post": 2.69689894304428,
   "H_marg_count": 2.715093124303019,
   "EH_real": 0.834080924250884,
   "EH_post": 0.8063987884490307,
   "I_real": 1.880448307565814,
   "I_post": 1.8905001545952493,
   "I_count": 1.881012200052135,
   "W": 9160.364355911654,
   "B": 1126.4098193131902,
   "V": 10286.774175224844,
   "B_over_V": 0.10950078227886922,
   "model": "pythia-1.4b",
   "partition": "km20"
  },
  {
   "k": 12,
   "n": 3791.0,
   "types": 27,
   "H_marg_real": 3.0785571679137678,
   "H_marg_post": 3.0714181969170955,
   "H_marg_count": 3.092512483880861,
   "EH_real": 1.1362522473621797,
   "EH_post": 1.0617957327325298,
   "I_real": 1.942304920551588,
   "I_post": 2.0096224641845657,
   "I_count": 1.9562602365186812,
   "W": 13054.029733175827,
   "B": 658.9945666879925,
   "V": 13713.024299863819,
   "B_over_V": 0.04805610726545105,
   "model": "pythia-1.4b",
   "partition": "km20"
  },
  {
   "k": 14,
   "n": 32100.0,
   "types": 15,
   "H_marg_real": 1.890574545298416,
   "H_marg_post": 1.8329580653158641,
   "H_marg_count": 1.8757205521004316,
   "EH_real": 0.5878710008009335,
   "EH_post": 0.5472900301249802,
   "I_real": 1.3027035444974824,
   "I_post": 1.2856680351908838,
   "I_count": 1.287849551299498,
   "W": 8167.4147134967925,
   "B": 500.6840788179669,
   "V": 8668.098792314759,
   "B_over_V": 0.057761695016891074,
   "model": "pythia-1.4b",
   "partition": "km20"
  },
  {
   "k": 15,
   "n": 23932.0,
   "types": 38,
   "H_marg_real": 2.0851355393690714,
   "H_marg_post": 2.0936774822788573,
   "H_marg_count": 2.0771378175894264,
   "EH_real": 1.0489976866477155,
   "EH_post": 1.0541297885777445,
   "I_real": 1.0361378527213558,
   "I_post": 1.0395476937011128,
   "I_count": 1.0281401309417109,
   "W": 9256.186443451961,
   "B": 233.26553800716303,
   "V": 9489.451981459124,
   "B_over_V": 0.024581560501378445,
   "model": "pythia-1.4b",
   "partition": "km20"
  },
  {
   "k": 16,
   "n": 410.0,
   "types": 5,
   "H_marg_real": 1.5490470655416755,
   "H_marg_post": 1.5451084491222318,
   "H_marg_count": 1.554946936868343,
   "EH_real": 0.25294509030730894,
   "EH_post": 0.21149867367911668,
   "I_real": 1.2961019752343665,
   "I_post": 1.333609775443115,
   "I_count": 1.3020018465610341,
   "W": 5676.497359619344,
   "B": 942.8166892103551,
   "V": 6619.3140488296995,
   "B_over_V": 0.14243419820472877,
   "model": "pythia-1.4b",
   "partition": "km20"
  },
  {
   "k": 17,
   "n": 2622.0,
   "types": 27,
   "H_marg_real": 3.1908032890567752,
   "H_marg_post": 3.1694374980642084,
   "H_marg_count": 3.196365198536243,
   "EH_real": 0.8925608902877306,
   "EH_post": 0.8186019885783686,
   "I_real": 2.2982423987690446,
   "I_post": 2.3508355094858397,
   "I_count": 2.3038043082485125,
   "W": 9102.531810179342,
   "B": 1011.4951010741697,
   "V": 10114.026911253512,
   "B_over_V": 0.10000913681065211,
   "model": "pythia-1.4b",
   "partition": "km20"
  },
  {
   "k": 18,
   "n": 1395.0,
   "types": 15,
   "H_marg_real": 2.607642547772344,
   "H_marg_post": 2.607374545998975,
   "H_marg_count": 2.601626295994372,
   "EH_real": 0.6438463738082164,
   "EH_post": 0.5814733768579039,
   "I_real": 1.9637961739641279,
   "I_post": 2.025901169141071,
   "I_count": 1.9577799221861558,
   "W": 9252.003269370782,
   "B": 954.0982530191567,
   "V": 10206.101522389938,
   "B_over_V": 0.09348312388683136,
   "model": "pythia-1.4b",
   "partition": "km20"
  },
  {
   "k": 0,
   "n": 1137.0,
   "types": 12,
   "H_marg_real": 2.3729103102698663,
   "H_marg_post": 2.364993428050372,
   "H_marg_count": 2.362743275965937,
   "EH_real": 0.5908616773096932,
   "EH_post": 0.5311115690969059,
   "I_real": 1.7820486329601732,
   "I_post": 1.8338818589534662,
   "I_count": 1.7718815986562437,
   "W": 9906.603327796925,
   "B": 868.5366578100667,
   "V": 10775.139985606993,
   "B_over_V": 0.08060560317269416,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 1,
   "n": 3514.0,
   "types": 30,
   "H_marg_real": 3.2891242910569107,
   "H_marg_post": 3.2782720937975913,
   "H_marg_count": 3.2865027138428955,
   "EH_real": 2.0447318517211,
   "EH_post": 1.9474723021678133,
   "I_real": 1.2443924393358108,
   "I_post": 1.330799791629778,
   "I_count": 1.2417708621217955,
   "W": 8052.768210885144,
   "B": 526.5268815316662,
   "V": 8579.29509241681,
   "B_over_V": 0.06137181153694786,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 2,
   "n": 1914.0,
   "types": 8,
   "H_marg_real": 1.8275464646093678,
   "H_marg_post": 1.8221225519054884,
   "H_marg_count": 1.8653198770131094,
   "EH_real": 0.7462591857990238,
   "EH_post": 0.7336432642797501,
   "I_real": 1.0812872788103438,
   "I_post": 1.0884792876257383,
   "I_count": 1.1190606912140857,
   "W": 8157.4542269263275,
   "B": 257.33230195835415,
   "V": 8414.786528884682,
   "B_over_V": 0.030580966145134243,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 3,
   "n": 410.0,
   "types": 5,
   "H_marg_real": 1.5317352557604884,
   "H_marg_post": 1.5364071150292338,
   "H_marg_count": 1.5296138734354858,
   "EH_real": 0.016034831050211966,
   "EH_post": 0.027477838256489015,
   "I_real": 1.5157004247102766,
   "I_post": 1.5089292767727447,
   "I_count": 1.513579042385274,
   "W": 4739.543083133748,
   "B": 1363.6392606778202,
   "V": 6103.182343811568,
   "B_over_V": 0.22343085686445316,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 4,
   "n": 966.0,
   "types": 5,
   "H_marg_real": 1.3018990429648674,
   "H_marg_post": 1.3095231634467452,
   "H_marg_count": 1.3282882433595784,
   "EH_real": 1.06121626141188,
   "EH_post": 1.0523515938819148,
   "I_real": 0.24068278155298728,
   "I_post": 0.25717156956483045,
   "I_count": 0.2670719819476983,
   "W": 55121.35509841462,
   "B": 174.49759528810503,
   "V": 55295.85269370273,
   "B_over_V": 0.0031557085529486262,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 5,
   "n": 1375.0,
   "types": 18,
   "H_marg_real": 2.779072271765282,
   "H_marg_post": 2.7729343442188368,
   "H_marg_count": 2.7847861747587093,
   "EH_real": 0.6686473148783076,
   "EH_post": 0.6351295189469698,
   "I_real": 2.110424956886974,
   "I_post": 2.137804825271867,
   "I_count": 2.116138859880402,
   "W": 8913.4374822894,
   "B": 826.4786305726606,
   "V": 9739.916112862062,
   "B_over_V": 0.08485479967134962,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 6,
   "n": 3063.0,
   "types": 27,
   "H_marg_real": 3.149425677130968,
   "H_marg_post": 3.145327972235873,
   "H_marg_count": 3.1506832887629446,
   "EH_real": 1.1881432800376324,
   "EH_post": 1.1837167020130848,
   "I_real": 1.9612823970933357,
   "I_post": 1.9616112702227884,
   "I_count": 1.9625400087253122,
   "W": 9524.910088196752,
   "B": 504.96669718336716,
   "V": 10029.876785380118,
   "B_over_V": 0.050346251303846866,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 7,
   "n": 213.0,
   "types": 3,
   "H_marg_real": 1.0957868939401463,
   "H_marg_post": 1.0921356656112113,
   "H_marg_count": 1.0962289671372023,
   "EH_real": 0.030060663355769648,
   "EH_post": 0.002561737002721768,
   "I_real": 1.0657262305843767,
   "I_post": 1.0895739286084896,
   "I_count": 1.0661683037814327,
   "W": 2783.187796712761,
   "B": 1898.860840500456,
   "V": 4682.048637213217,
   "B_over_V": 0.40556196392497734,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 8,
   "n": 1880.0,
   "types": 18,
   "H_marg_real": 2.671457746853677,
   "H_marg_post": 2.606783714049469,
   "H_marg_count": 2.7254238001921487,
   "EH_real": 0.9111228725895226,
   "EH_post": 0.8943922726444565,
   "I_real": 1.7603348742641542,
   "I_post": 1.7123914414050123,
   "I_count": 1.814300927602626,
   "W": 8180.415376465245,
   "B": 730.2580656509626,
   "V": 8910.673442116207,
   "B_over_V": 0.08195318461558757,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 9,
   "n": 567.0,
   "types": 5,
   "H_marg_real": 1.472973732583593,
   "H_marg_post": 1.4923459008351903,
   "H_marg_count": 1.4614475847105413,
   "EH_real": 0.4295989690599815,
   "EH_post": 0.4044460503945315,
   "I_real": 1.0433747635236115,
   "I_post": 1.0878998504406587,
   "I_count": 1.0318486156505597,
   "W": 11592.725859597982,
   "B": 616.4073045364931,
   "V": 12209.133164134475,
   "B_over_V": 0.050487393023711954,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 10,
   "n": 5345.0,
   "types": 16,
   "H_marg_real": 1.7536570492577805,
   "H_marg_post": 1.813253486998766,
   "H_marg_count": 1.7215649712681569,
   "EH_real": 0.4863038839169467,
   "EH_post": 0.493947863418676,
   "I_real": 1.2673531653408339,
   "I_post": 1.31930562358009,
   "I_count": 1.2352610873512102,
   "W": 10599.025554296433,
   "B": 411.40793566722874,
   "V": 11010.433489963661,
   "B_over_V": 0.03736528048984078,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 11,
   "n": 5280.0,
   "types": 8,
   "H_marg_real": 1.4310858146981467,
   "H_marg_post": 1.4431717192037798,
   "H_marg_count": 1.3555126660932983,
   "EH_real": 0.11547847225862211,
   "EH_post": 0.02305837526206162,
   "I_real": 1.3156073424395245,
   "I_post": 1.4201133439417182,
   "I_count": 1.2400341938346762,
   "W": 6309.503613093563,
   "B": 1212.5611119082869,
   "V": 7522.06472500185,
   "B_over_V": 0.16120056875846528,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 12,
   "n": 3951.0,
   "types": 12,
   "H_marg_real": 2.0986427630565005,
   "H_marg_post": 2.0896750590711717,
   "H_marg_count": 1.49227833161867,
   "EH_real": 1.250410841674087,
   "EH_post": 1.100902472169918,
   "I_real": 0.8482319213824137,
   "I_post": 0.9887725869012536,
   "I_count": 0.24186748994458318,
   "W": 11551.0648338749,
   "B": 302.9522818445315,
   "V": 11854.01711571943,
   "B_over_V": 0.02555692967937351,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 13,
   "n": 218.0,
   "types": 3,
   "H_marg_real": 1.0428882177213878,
   "H_marg_post": 1.0366021854408811,
   "H_marg_count": 1.0468301226083931,
   "EH_real": 0.23544030185679932,
   "EH_post": 0.19907809087060083,
   "I_real": 0.8074479158645885,
   "I_post": 0.8375240945702803,
   "I_count": 0.8113898207515938,
   "W": 5171.806606190194,
   "B": 562.2989452472503,
   "V": 5734.105551437444,
   "B_over_V": 0.09806218950857845,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 15,
   "n": 231.0,
   "types": 4,
   "H_marg_real": 1.3787998469685367,
   "H_marg_post": 1.376210247468693,
   "H_marg_count": 1.3763889984464242,
   "EH_real": 0.32711843621727577,
   "EH_post": 0.29210662987343494,
   "I_real": 1.0516814107512609,
   "I_post": 1.084103617595258,
   "I_count": 1.0492705622291485,
   "W": 6262.834046387569,
   "B": 739.5204579548778,
   "V": 7002.354504342447,
   "B_over_V": 0.10561025687806448,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 16,
   "n": 1404.0,
   "types": 13,
   "H_marg_real": 2.4671934316340423,
   "H_marg_post": 2.4571141249799227,
   "H_marg_count": 2.471190858158261,
   "EH_real": 0.802717554534552,
   "EH_post": 0.7430604852364397,
   "I_real": 1.6644758770994903,
   "I_post": 1.714053639743483,
   "I_count": 1.668473303623709,
   "W": 9091.248487013272,
   "B": 706.2028062594596,
   "V": 9797.451293272732,
   "B_over_V": 0.0720802569076677,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 17,
   "n": 51327.0,
   "types": 39,
   "H_marg_real": 2.7049598128640464,
   "H_marg_post": 2.715306305679458,
   "H_marg_count": 2.6660927812245285,
   "EH_real": 1.194231476899876,
   "EH_post": 1.1748560721234378,
   "I_real": 1.5107283359641703,
   "I_post": 1.5404502335560204,
   "I_count": 1.4718613043246525,
   "W": 8604.63883994971,
   "B": 398.14206910515276,
   "V": 9002.780909054864,
   "B_over_V": 0.044224342803311736,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 18,
   "n": 2952.0,
   "types": 35,
   "H_marg_real": 3.491570715039881,
   "H_marg_post": 3.4883045124525,
   "H_marg_count": 3.4938534553671072,
   "EH_real": 0.13319095331891687,
   "EH_post": 0.11342700436796901,
   "I_real": 3.358379761720964,
   "I_post": 3.374877508084531,
   "I_count": 3.36066250204819,
   "W": 6611.244433214893,
   "B": 1452.3766398217724,
   "V": 8063.621073036666,
   "B_over_V": 0.18011469371722652,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 19,
   "n": 2043.0,
   "types": 15,
   "H_marg_real": 2.501898108807563,
   "H_marg_post": 2.498772118865774,
   "H_marg_count": 2.5163903373188576,
   "EH_real": 0.8773037948826798,
   "EH_post": 0.8260293953977837,
   "I_real": 1.6245943139248833,
   "I_post": 1.6727427234679901,
   "I_count": 1.6390865424361778,
   "W": 12622.315949784035,
   "B": 543.9240214814897,
   "V": 13166.239971265524,
   "B_over_V": 0.041312023984719184,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 20,
   "n": 437.0,
   "types": 3,
   "H_marg_real": 1.0071833378914596,
   "H_marg_post": 1.027912825731608,
   "H_marg_count": 0.9774415748768174,
   "EH_real": 0.30211017273304647,
   "EH_post": 0.2214879154548951,
   "I_real": 0.7050731651584132,
   "I_post": 0.8064249102767128,
   "I_count": 0.6753314021437709,
   "W": 8261.649504858242,
   "B": 361.8002655552251,
   "V": 8623.449770413466,
   "B_over_V": 0.04195539780338721,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 21,
   "n": 3158.0,
   "types": 22,
   "H_marg_real": 2.4560053706361047,
   "H_marg_post": 2.4498795112558565,
   "H_marg_count": 2.527784975469911,
   "EH_real": 1.156945050938528,
   "EH_post": 1.13500158332899,
   "I_real": 1.2990603196975767,
   "I_post": 1.3148779279268665,
   "I_count": 1.3708399245313831,
   "W": 10080.390762269837,
   "B": 439.0992666935054,
   "V": 10519.490028963342,
   "B_over_V": 0.041741497495081235,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 22,
   "n": 874.0,
   "types": 5,
   "H_marg_real": 1.0606539627983889,
   "H_marg_post": 0.9593867001559103,
   "H_marg_count": 1.1041520530541138,
   "EH_real": 0.14609998439276672,
   "EH_post": 0.12646545681267504,
   "I_real": 0.9145539784056221,
   "I_post": 0.8329212433432353,
   "I_count": 0.9580520686613471,
   "W": 11217.199282955797,
   "B": 510.42193717280236,
   "V": 11727.6212201286,
   "B_over_V": 0.04352305788123035,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 23,
   "n": 2126.0,
   "types": 25,
   "H_marg_real": 3.104326360727745,
   "H_marg_post": 3.0662779658162735,
   "H_marg_count": 3.1129645653893956,
   "EH_real": 0.770919779900378,
   "EH_post": 0.6907252766721651,
   "I_real": 2.3334065808273667,
   "I_post": 2.3755526891441083,
   "I_count": 2.3420447854890174,
   "W": 12503.070417265873,
   "B": 795.2408001621405,
   "V": 13298.311217428014,
   "B_over_V": 0.05980013455542708,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 25,
   "n": 21583.0,
   "types": 25,
   "H_marg_real": 1.710584903154792,
   "H_marg_post": 1.720004699662764,
   "H_marg_count": 1.693456382947215,
   "EH_real": 0.9246056205233064,
   "EH_post": 0.9290305644957817,
   "I_real": 0.7859792826314855,
   "I_post": 0.7909741351669823,
   "I_count": 0.7688507624239085,
   "W": 9263.307319491294,
   "B": 149.59660474311065,
   "V": 9412.903924234404,
   "B_over_V": 0.01589271556867378,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 27,
   "n": 2465.0,
   "types": 6,
   "H_marg_real": 0.6299181464364314,
   "H_marg_post": 0.6960969692363681,
   "H_marg_count": 0.643806296640602,
   "EH_real": 0.31672760266092803,
   "EH_post": 0.30373886571848246,
   "I_real": 0.31319054377550337,
   "I_post": 0.39235810351788564,
   "I_count": 0.32707869397967393,
   "W": 39625.28805472367,
   "B": 187.02424796759362,
   "V": 39812.312302691265,
   "B_over_V": 0.004697648469791367,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 28,
   "n": 260.0,
   "types": 2,
   "H_marg_real": 0.49054241842295787,
   "H_marg_post": 0.49322766588102307,
   "H_marg_count": 0.5004024235381879,
   "EH_real": 0.22873967335237047,
   "EH_post": 0.23062285691216455,
   "I_real": 0.26180274507058743,
   "I_post": 0.2626048089688585,
   "I_count": 0.2716627501858174,
   "W": 1410.5645389556885,
   "B": 53.79349066629956,
   "V": 1464.358029621988,
   "B_over_V": 0.03673520380817382,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 29,
   "n": 2989.0,
   "types": 31,
   "H_marg_real": 3.2941077248455573,
   "H_marg_post": 3.310935327757022,
   "H_marg_count": 3.2929687571680955,
   "EH_real": 0.7609033113800883,
   "EH_post": 0.7331196885483957,
   "I_real": 2.533204413465469,
   "I_post": 2.5778156392086267,
   "I_count": 2.532065445788007,
   "W": 9499.4150208778,
   "B": 839.239307434368,
   "V": 10338.654328312166,
   "B_over_V": 0.08117490737030743,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 30,
   "n": 232.0,
   "types": 4,
   "H_marg_real": 1.3853576368891107,
   "H_marg_post": 1.3846447647923803,
   "H_marg_count": 1.3838246769018376,
   "EH_real": 0.9724304246643943,
   "EH_post": 0.9056715380581721,
   "I_real": 0.4129272122247164,
   "I_post": 0.47897322673420817,
   "I_count": 0.4113942522374433,
   "W": 9666.615611761552,
   "B": 254.29097012139994,
   "V": 9920.906581882951,
   "B_over_V": 0.025631827900261958,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 31,
   "n": 245.0,
   "types": 3,
   "H_marg_real": 1.041943466238512,
   "H_marg_post": 1.0377806910174012,
   "H_marg_count": 1.0363165541399315,
   "EH_real": 0.15063732657961698,
   "EH_post": 0.11594728215275371,
   "I_real": 0.891306139658895,
   "I_post": 0.9218334088646475,
   "I_count": 0.8856792275603145,
   "W": 5908.148785334947,
   "B": 1103.6006942881731,
   "V": 7011.74947962312,
   "B_over_V": 0.15739305825106167,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 32,
   "n": 1135.0,
   "types": 12,
   "H_marg_real": 2.469565002934607,
   "H_marg_post": 2.466501077914639,
   "H_marg_count": 2.4644503369523143,
   "EH_real": 1.8986528884843075,
   "EH_post": 1.871791567508078,
   "I_real": 0.5709121144502995,
   "I_post": 0.5947095104065607,
   "I_count": 0.5657974484680068,
   "W": 6956.199011489053,
   "B": 184.546623162706,
   "V": 7140.745634651759,
   "B_over_V": 0.02584416706669401,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 33,
   "n": 664.0,
   "types": 7,
   "H_marg_real": 1.7987585562984139,
   "H_marg_post": 1.7226636711735464,
   "H_marg_count": 1.8308215521261468,
   "EH_real": 0.4199003766806998,
   "EH_post": 0.3314063373487465,
   "I_real": 1.3788581796177142,
   "I_post": 1.3912573338247998,
   "I_count": 1.4109211754454472,
   "W": 8318.458998475897,
   "B": 746.3026037081578,
   "V": 9064.761602184055,
   "B_over_V": 0.08233008615784715,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 35,
   "n": 3528.0,
   "types": 35,
   "H_marg_real": 3.4194127939424552,
   "H_marg_post": 3.41610105960635,
   "H_marg_count": 3.4158730429422683,
   "EH_real": 0.2106495212203094,
   "EH_post": 0.22061127768238706,
   "I_real": 3.208763272722146,
   "I_post": 3.1954897819239627,
   "I_count": 3.205223521721959,
   "W": 5232.807383235658,
   "B": 1037.9771525253914,
   "V": 6270.7845357610495,
   "B_over_V": 0.1655258838198015,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 37,
   "n": 5118.0,
   "types": 10,
   "H_marg_real": 1.7367612908727104,
   "H_marg_post": 1.7434665336207724,
   "H_marg_count": 1.731216664172855,
   "EH_real": 0.6333661649383251,
   "EH_post": 0.6394196730981874,
   "I_real": 1.1033951259343853,
   "I_post": 1.104046860522585,
   "I_count": 1.09785049923453,
   "W": 8419.485679246709,
   "B": 462.42440590537035,
   "V": 8881.91008515208,
   "B_over_V": 0.0520636216165267,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 38,
   "n": 1021.0,
   "types": 12,
   "H_marg_real": 2.448145944374783,
   "H_marg_post": 2.45166927559081,
   "H_marg_count": 2.447558060274641,
   "EH_real": 0.36081675405741326,
   "EH_post": 0.3594104280015581,
   "I_real": 2.08732919031737,
   "I_post": 2.092258847589252,
   "I_count": 2.086741306217228,
   "W": 6988.241737465141,
   "B": 836.8957588600438,
   "V": 7825.137496325186,
   "B_over_V": 0.1069496554217819,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 39,
   "n": 444.0,
   "types": 4,
   "H_marg_real": 1.3681561279488585,
   "H_marg_post": 1.368251473623448,
   "H_marg_count": 1.3708084843279955,
   "EH_real": 1.1639298241300222,
   "EH_post": 1.1660706420712408,
   "I_real": 0.20422630381883633,
   "I_post": 0.20218083155220712,
   "I_count": 0.2068786601979733,
   "W": 6743.1734106897775,
   "B": 107.6813454221419,
   "V": 6850.854756111919,
   "B_over_V": 0.015717943126158835,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 40,
   "n": 200.0,
   "types": 2,
   "H_marg_real": 0.6232225601831385,
   "H_marg_post": 0.6258645155603769,
   "H_marg_count": 0.6268694575724263,
   "EH_real": 0.13191404476296156,
   "EH_post": 0.13570150653293803,
   "I_real": 0.49130851542017695,
   "I_post": 0.4901630090274389,
   "I_count": 0.49495541280946476,
   "W": 6395.378505773544,
   "B": 225.5644288336866,
   "V": 6620.94293460723,
   "B_over_V": 0.03406832396253957,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 41,
   "n": 484.0,
   "types": 4,
   "H_marg_real": 1.3537953476585438,
   "H_marg_post": 1.3342619343010116,
   "H_marg_count": 1.343640715720044,
   "EH_real": 0.15154621535409454,
   "EH_post": 0.024613280928941654,
   "I_real": 1.2022491323044493,
   "I_post": 1.30964865337207,
   "I_count": 1.1920945003659495,
   "W": 21152.88441358248,
   "B": 958.0601156507203,
   "V": 22110.944529233202,
   "B_over_V": 0.04332967840356413,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 42,
   "n": 9475.0,
   "types": 11,
   "H_marg_real": 1.8733266151494417,
   "H_marg_post": 1.8174470715284454,
   "H_marg_count": 1.901545606384274,
   "EH_real": 0.3539461604763473,
   "EH_post": 0.35790646229002787,
   "I_real": 1.5193804546730942,
   "I_post": 1.4595406092384176,
   "I_count": 1.5475994459079265,
   "W": 7877.480421007089,
   "B": 866.2639127528881,
   "V": 8743.744333759976,
   "B_over_V": 0.09907242019968557,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 43,
   "n": 241.0,
   "types": 3,
   "H_marg_real": 1.0742701760006734,
   "H_marg_post": 1.0624673023436364,
   "H_marg_count": 1.0788799083904417,
   "EH_real": 0.3429148216766626,
   "EH_post": 0.281942788183889,
   "I_real": 0.7313553543240108,
   "I_post": 0.7805245141597474,
   "I_count": 0.735965086713779,
   "W": 8722.986186413349,
   "B": 385.11381444437063,
   "V": 9108.10000085772,
   "B_over_V": 0.042282563257771,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 44,
   "n": 387.0,
   "types": 5,
   "H_marg_real": 1.5272944600311846,
   "H_marg_post": 1.5248367674001506,
   "H_marg_count": 1.5386999072049388,
   "EH_real": 0.8278302721274916,
   "EH_post": 0.8009609692634981,
   "I_real": 0.699464187903693,
   "I_post": 0.7238757981366525,
   "I_count": 0.7108696350774472,
   "W": 9094.36661304029,
   "B": 360.92120649529033,
   "V": 9455.28781953558,
   "B_over_V": 0.038171361187926044,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 45,
   "n": 2074.0,
   "types": 15,
   "H_marg_real": 2.4483596851982097,
   "H_marg_post": 2.465040427619702,
   "H_marg_count": 2.4386310557464945,
   "EH_real": 0.7479283447012421,
   "EH_post": 0.747319145686736,
   "I_real": 1.7004313404969675,
   "I_post": 1.717721281932966,
   "I_count": 1.6907027110452524,
   "W": 8236.925075676023,
   "B": 829.9975500079933,
   "V": 9066.922625684016,
   "B_over_V": 0.09154126314664317,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 46,
   "n": 2958.0,
   "types": 2,
   "H_marg_real": 0.4475479213266892,
   "H_marg_post": 0.09315214833527162,
   "H_marg_count": 0.09385188784950013,
   "EH_real": 0.07425029090110537,
   "EH_post": 0.00815200681470823,
   "I_real": 0.37329763042558384,
   "I_post": 0.08500014152056339,
   "I_count": 0.019601596948394764,
   "W": 51792.18100866601,
   "B": 24.5430803113931,
   "V": 51816.724088977404,
   "B_over_V": 0.00047365171656256775,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 47,
   "n": 914.0,
   "types": 7,
   "H_marg_real": 1.6925161671162914,
   "H_marg_post": 1.6596456818016856,
   "H_marg_count": 1.6809072099557656,
   "EH_real": 0.6576529603237001,
   "EH_post": 0.6455430657916731,
   "I_real": 1.0348632067925911,
   "I_post": 1.0141026160100126,
   "I_count": 1.0232542496320653,
   "W": 12040.817654702805,
   "B": 456.6324342139706,
   "V": 12497.450088916776,
   "B_over_V": 0.03653804823905078,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 48,
   "n": 2577.0,
   "types": 20,
   "H_marg_real": 2.8759010225754675,
   "H_marg_post": 2.871983900091023,
   "H_marg_count": 2.8631337614122976,
   "EH_real": 1.1511908689320727,
   "EH_post": 1.191449974265588,
   "I_real": 1.7247101536433949,
   "I_post": 1.6805339258254348,
   "I_count": 1.711942892480225,
   "W": 9719.996211744623,
   "B": 559.0107800611482,
   "V": 10279.00699180577,
   "B_over_V": 0.05438373380879895,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 0,
   "n": 3984.0,
   "types": 42,
   "H_marg_real": 3.6402874664201743,
   "H_marg_post": 3.628917249979218,
   "H_marg_count": 3.6392175600584733,
   "EH_real": 1.0524927786562177,
   "EH_post": 1.0554202790493714,
   "I_real": 2.5877946877639566,
   "I_post": 2.5734969709298467,
   "I_count": 2.5867247814022556,
   "W": 10161.676117152914,
   "B": 1573.1818115358508,
   "V": 11734.857928688765,
   "B_over_V": 0.13406057585834238,
   "model": "pythia-1.4b",
   "partition": "pos"
  },
  {
   "k": 1,
   "n": 25362.0,
   "types": 46,
   "H_marg_real": 2.8685774971771356,
   "H_marg_post": 2.8680954757030155,
   "H_marg_count": 2.8588792784328185,
   "EH_real": 1.0959085738210466,
   "EH_post": 1.0959204251747,
   "I_real": 1.772668923356089,
   "I_post": 1.7721750505283156,
   "I_count": 1.762970704611772,
   "W": 11061.248934937308,
   "B": 863.6975151984423,
   "V": 11924.94645013575,
   "B_over_V": 0.07242778982782017,
   "model": "pythia-1.4b",
   "partition": "pos"
  },
  {
   "k": 2,
   "n": 4073.0,
   "types": 31,
   "H_marg_real": 3.2040678487082976,
   "H_marg_post": 3.195824781439963,
   "H_marg_count": 3.2269619880363236,
   "EH_real": 0.9993903850219005,
   "EH_post": 1.0024309163605982,
   "I_real": 2.204677463686397,
   "I_post": 2.193393865079365,
   "I_count": 2.227571603014423,
   "W": 8823.82874673946,
   "B": 870.1699376879625,
   "V": 9693.998684427423,
   "B_over_V": 0.08976377715893606,
   "model": "pythia-1.4b",
   "partition": "pos"
  },
  {
   "k": 3,
   "n": 6041.0,
   "types": 4,
   "H_marg_real": 0.5082643437874959,
   "H_marg_post": 0.5116535874663974,
   "H_marg_count": 0.4790853626573594,
   "EH_real": 0.2135630933627366,
   "EH_post": 0.22087450281545043,
   "I_real": 0.29470125042475925,
   "I_post": 0.29077908465094704,
   "I_count": 0.2655222692946228,
   "W": 9589.438133716198,
   "B": 149.2009587216428,
   "V": 9738.639092437841,
   "B_over_V": 0.015320514222310483,
   "model": "pythia-1.4b",
   "partition": "pos"
  },
  {
   "k": 4,
   "n": 21674.0,
   "types": 23,
   "H_marg_real": 1.607801520785859,
   "H_marg_post": 1.5971098947213738,
   "H_marg_count": 1.5688329099270704,
   "EH_real": 0.6743874141139773,
   "EH_post": 0.6792194623150867,
   "I_real": 0.9334141066718816,
   "I_post": 0.9178904324062871,
   "I_count": 0.8944454958130931,
   "W": 12525.15480751969,
   "B": 811.6251918438363,
   "V": 13336.779999363525,
   "B_over_V": 0.060856158074330514,
   "model": "pythia-1.4b",
   "partition": "pos"
  },
  {
   "k": 5,
   "n": 39576.0,
   "types": 288,
   "H_marg_real": 5.094256897920429,
   "H_marg_post": 5.082589015730742,
   "H_marg_count": 4.919233065549642,
   "EH_real": 1.0917029416405233,
   "EH_post": 0.909777424555868,
   "I_real": 4.002553956279906,
   "I_post": 4.172811591174874,
   "I_count": 3.827530123909119,
   "W": 12017.481499472922,
   "B": 2434.8384226484977,
   "V": 14452.31992212142,
   "B_over_V": 0.16847388071735225,
   "model": "pythia-1.4b",
   "partition": "pos"
  },
  {
   "k": 6,
   "n": 4953.0,
   "types": 40,
   "H_marg_real": 3.5253123500803625,
   "H_marg_post": 3.5083880374118603,
   "H_marg_count": 3.51693900428348,
   "EH_real": 1.9915979808935533,
   "EH_post": 1.9503026943805912,
   "I_real": 1.5337143691868091,
   "I_post": 1.558085343031269,
   "I_count": 1.5253410233899267,
   "W": 8544.434200489892,
   "B": 732.353770398859,
   "V": 9276.78797088875,
   "B_over_V": 0.07894475681637217,
   "model": "pythia-1.4b",
   "partition": "pos"
  },
  {
   "k": 7,
   "n": 5066.0,
   "types": 18,
   "H_marg_real": 2.69310717532877,
   "H_marg_post": 2.680382804152254,
   "H_marg_count": 2.696298629974044,
   "EH_real": 0.5636827897329286,
   "EH_post": 0.5732310398643969,
   "I_real": 2.1294243855958417,
   "I_post": 2.107151764287857,
   "I_count": 2.1326158402411153,
   "W": 10232.803177648495,
   "B": 1029.0594796977064,
   "V": 11261.8626573462,
   "B_over_V": 0.09137560197703555,
   "model": "pythia-1.4b",
   "partition": "pos"
  },
  {
   "k": 8,
   "n": 23772.0,
   "types": 11,
   "H_marg_real": 1.718404946654084,
   "H_marg_post": 1.7101476004808485,
   "H_marg_count": 1.4922961118530484,
   "EH_real": 0.7004200021079825,
   "EH_post": 0.6677250085159517,
   "I_real": 1.0179849445461016,
   "I_post": 1.0424225919648968,
   "I_count": 0.791876109745066,
   "W": 7625.530662480436,
   "B": 602.1173924576744,
   "V": 8227.64805493811,
   "B_over_V": 0.07318220084733604,
   "model": "pythia-1.4b",
   "partition": "pos"
  },
  {
   "k": 9,
   "n": 10434.0,
   "types": 50,
   "H_marg_real": 3.1762638399723704,
   "H_marg_post": 3.1660950775523764,
   "H_marg_count": 3.2123100916813163,
   "EH_real": 1.0772172777475666,
   "EH_post": 1.0748895681607273,
   "I_real": 2.099046562224804,
   "I_post": 2.0912055093916493,
   "I_count": 2.13509281393375,
   "W": 8768.171065992703,
   "B": 1063.892365887313,
   "V": 9832.063431880017,
   "B_over_V": 0.10820641803811909,
   "model": "pythia-1.4b",
   "partition": "pos"
  },
  {
   "k": 10,
   "n": 4905.0,
   "types": 5,
   "H_marg_real": 1.4304011251238975,
   "H_marg_post": 1.4220494483976587,
   "H_marg_count": 1.1746027888204154,
   "EH_real": 0.39990605973288756,
   "EH_post": 0.2434111394672554,
   "I_real": 1.0304950653910099,
   "I_post": 1.1786383089304033,
   "I_count": 0.7746967290875277,
   "W": 7433.843795938813,
   "B": 1215.4620546347228,
   "V": 8649.305850573535,
   "B_over_V": 0.1405271215555553,
   "model": "pythia-1.4b",
   "partition": "pos"
  },
  {
   "k": 0,
   "n": 17685.0,
   "types": 85,
   "H_marg_real": 2.970135593797266,
   "H_marg_post": 2.9447599074020445,
   "H_marg_count": 3.0485887343679385,
   "EH_real": 0.7688275123622061,
   "EH_post": 0.7505229365017764,
   "I_real": 2.2013080814350596,
   "I_post": 2.1942369709002683,
   "I_count": 2.2797612220057326,
   "W": 23051.51165878451,
   "B": 3722.2333787176103,
   "V": 26773.74503750212,
   "B_over_V": 0.13902550328703955,
   "model": "qwen2.5-1.5b",
   "partition": "km10"
  },
  {
   "k": 1,
   "n": 5089.0,
   "types": 55,
   "H_marg_real": 3.814841900957793,
   "H_marg_post": 3.690296286673929,
   "H_marg_count": 3.828162025422092,
   "EH_real": 0.1713540302015211,
   "EH_post": 0.1363968077283426,
   "I_real": 3.643487870756272,
   "I_post": 3.5538994789455867,
   "I_count": 3.6568079952205705,
   "W": 24280.738341844844,
   "B": 10094.774555429996,
   "V": 34375.51289727484,
   "B_over_V": 0.29366178726107883,
   "model": "qwen2.5-1.5b",
   "partition": "km10"
  },
  {
   "k": 2,
   "n": 60888.0,
   "types": 60,
   "H_marg_real": 3.0395604964783853,
   "H_marg_post": 3.034259964670342,
   "H_marg_count": 3.0395256212278334,
   "EH_real": 1.1486603992850795,
   "EH_post": 1.1281457149093619,
   "I_real": 1.8909000971933059,
   "I_post": 1.90611424976098,
   "I_count": 1.890865221942754,
   "W": 21425.063904144103,
   "B": 1613.5858346030107,
   "V": 23038.649738747114,
   "B_over_V": 0.0700382120002993,
   "model": "qwen2.5-1.5b",
   "partition": "km10"
  },
  {
   "k": 3,
   "n": 28345.0,
   "types": 71,
   "H_marg_real": 2.672981049273206,
   "H_marg_post": 2.6790140708186496,
   "H_marg_count": 2.6863708162075186,
   "EH_real": 1.092649781681362,
   "EH_post": 1.0834357513842496,
   "I_real": 1.580331267591844,
   "I_post": 1.5955783194344,
   "I_count": 1.5937210345261565,
   "W": 24743.03483394288,
   "B": 1430.6879423758016,
   "V": 26173.72277631868,
   "B_over_V": 0.054661232358976915,
   "model": "qwen2.5-1.5b",
   "partition": "km10"
  },
  {
   "k": 4,
   "n": 10616.0,
   "types": 56,
   "H_marg_real": 3.2393646736721218,
   "H_marg_post": 3.2150289858774803,
   "H_marg_count": 3.297983250704294,
   "EH_real": 1.2699791798765396,
   "EH_post": 1.2627222652811514,
   "I_real": 1.9693854937955821,
   "I_post": 1.952306720596329,
   "I_count": 2.0280040708277545,
   "W": 25109.89918058439,
   "B": 2766.875544108887,
   "V": 27876.774724693278,
   "B_over_V": 0.09925378998948489,
   "model": "qwen2.5-1.5b",
   "partition": "km10"
  },
  {
   "k": 5,
   "n": 457.0,
   "types": 6,
   "H_marg_real": 1.7155786968051263,
   "H_marg_post": 1.7074514100682872,
   "H_marg_count": 1.7375512164091713,
   "EH_real": 0.1829631317609919,
   "EH_post": 0.16545011202523946,
   "I_real": 1.5326155650441344,
   "I_post": 1.5420012980430478,
   "I_count": 1.5545880846481794,
   "W": 19667.374001579683,
   "B": 7519.762087769578,
   "V": 27187.13608934926,
   "B_over_V": 0.2765926526080654,
   "model": "qwen2.5-1.5b",
   "partition": "km10"
  },
  {
   "k": 6,
   "n": 10627.0,
   "types": 28,
   "H_marg_real": 2.4583332174368473,
   "H_marg_post": 2.426528544938375,
   "H_marg_count": 2.2701576947220374,
   "EH_real": 1.3151874517941213,
   "EH_post": 1.2182260894374488,
   "I_real": 1.143145765642726,
   "I_post": 1.2083024555009263,
   "I_count": 0.9549702429279161,
   "W": 13329.688236474716,
   "B": 1938.801674145639,
   "V": 15268.489910620356,
   "B_over_V": 0.12698057800706672,
   "model": "qwen2.5-1.5b",
   "partition": "km10"
  },
  {
   "k": 7,
   "n": 26662.0,
   "types": 21,
   "H_marg_real": 2.638720284310522,
   "H_marg_post": 2.6108418309487207,
   "H_marg_count": 2.6298076136927735,
   "EH_real": 0.8744075071914824,
   "EH_post": 0.8582499494663691,
   "I_real": 1.7643127771190397,
   "I_post": 1.7525918814823516,
   "I_count": 1.7554001065012912,
   "W": 26656.049361810477,
   "B": 4772.32180676737,
   "V": 31428.371168577847,
   "B_over_V": 0.15184757050148204,
   "model": "qwen2.5-1.5b",
   "partition": "km10"
  },
  {
   "k": 8,
   "n": 3417.0,
   "types": 40,
   "H_marg_real": 3.5791311700128516,
   "H_marg_post": 3.565901868580827,
   "H_marg_count": 3.5886503094828286,
   "EH_real": 0.8696480306720005,
   "EH_post": 0.7699194595934652,
   "I_real": 2.7094831393408514,
   "I_post": 2.7959824089873617,
   "I_count": 2.7190022788108283,
   "W": 22803.72689403007,
   "B": 4501.095463404255,
   "V": 27304.822357434325,
   "B_over_V": 0.16484617275595403,
   "model": "qwen2.5-1.5b",
   "partition": "km10"
  },
  {
   "k": 9,
   "n": 7366.0,
   "types": 81,
   "H_marg_real": 4.278164413031312,
   "H_marg_post": 4.274136569729155,
   "H_marg_count": 4.2821369893271095,
   "EH_real": 1.0297355196439235,
   "EH_post": 0.9881627208787277,
   "I_real": 3.248428893387388,
   "I_post": 3.285973848850427,
   "I_count": 3.252401469683186,
   "W": 22887.687882446833,
   "B": 4138.660852674188,
   "V": 27026.34873512102,
   "B_over_V": 0.15313429472979292,
   "model": "qwen2.5-1.5b",
   "partition": "km10"
  },
  {
   "k": 0,
   "n": 4385.0,
   "types": 4,
   "H_marg_real": 1.0675612938245782,
   "H_marg_post": 1.0740229928469653,
   "H_marg_count": 1.11149341061153,
   "EH_real": 0.07338905573776647,
   "EH_post": 0.04085428611161859,
   "I_real": 0.9941722380868118,
   "I_post": 1.0331687067353468,
   "I_count": 1.0381043548737634,
   "W": 8702.49725622337,
   "B": 2791.8491552131,
   "V": 11494.34641143647,
   "B_over_V": 0.2428888999234709,
   "model": "qwen2.5-1.5b",
   "partition": "km20"
  },
  {
   "k": 1,
   "n": 5404.0,
   "types": 59,
   "H_marg_real": 3.9729678454941157,
   "H_marg_post": 3.960427986387806,
   "H_marg_count": 3.9762327656573873,
   "EH_real": 0.9452299231734738,
   "EH_post": 0.8533676283035267,
   "I_real": 3.027737922320642,
   "I_post": 3.1070603580842793,
   "I_count": 3.0310028424839137,
   "W": 23000.09649862414,
   "B": 4431.928852752956,
   "V": 27432.0253513771,
   "B_over_V": 0.161560395048646,
   "model": "qwen2.5-1.5b",
   "partition": "km20"
  },
  {
   "k": 2,
   "n": 2022.0,
   "types": 16,
   "H_marg_real": 2.6661152161331554,
   "H_marg_post": 2.6612559394927864,
   "H_marg_count": 2.665041867103171,
   "EH_real": 1.0113967164695892,
   "EH_post": 0.9884118403939745,
   "I_real": 1.6547184996635662,
   "I_post": 1.6728440990988118,
   "I_count": 1.6536451506335819,
   "W": 26026.587566551185,
   "B": 2054.315451444036,
   "V": 28080.90301799522,
   "B_over_V": 0.07315702953454023,
   "model": "qwen2.5-1.5b",
   "partition": "km20"
  },
  {
   "k": 3,
   "n": 1254.0,
   "types": 5,
   "H_marg_real": 1.3623272752283406,
   "H_marg_post": 1.3870163835315155,
   "H_marg_count": 1.376155915781992,
   "EH_real": 0.28324157755605267,
   "EH_post": 0.2905266874710447,
   "I_real": 1.079085697672288,
   "I_post": 1.0964896960604706,
   "I_count": 1.0929143382259394,
   "W": 25808.185659579303,
   "B": 1964.2935412947982,
   "V": 27772.479200874102,
   "B_over_V": 0.07072805877672507,
   "model": "qwen2.5-1.5b",
   "partition": "km20"
  },
  {
   "k": 4,
   "n": 4941.0,
   "types": 50,
   "H_marg_real": 3.7173238902730597,
   "H_marg_post": 3.5899868979382736,
   "H_marg_count": 3.7264728697503893,
   "EH_real": 0.1693682250415689,
   "EH_post": 0.14024434446898887,
   "I_real": 3.5479556652314908,
   "I_post": 3.4497425534692847,
   "I_count": 3.5571046447088204,
   "W": 24878.075300119777,
   "B": 8510.379160110337,
   "V": 33388.45446023012,
   "B_over_V": 0.2548898802802411,
   "model": "qwen2.5-1.5b",
   "partition": "km20"
  },
  {
   "k": 5,
   "n": 2842.0,
   "types": 29,
   "H_marg_real": 3.2195916767416217,
   "H_marg_post": 3.207742315117787,
   "H_marg_count": 3.2261439551442344,
   "EH_real": 0.8001773161676188,
   "EH_post": 0.746138112901841,
   "I_real": 2.419414360574003,
   "I_post": 2.461604202215946,
   "I_count": 2.4259666389766155,
   "W": 21651.107825920164,
   "B": 3676.0819166905476,
   "V": 25327.18974261071,
   "B_over_V": 0.14514369553231055,
   "model": "qwen2.5-1.5b",
   "partition": "km20"
  },
  {
   "k": 6,
   "n": 10212.0,
   "types": 23,
   "H_marg_real": 2.3349592400416226,
   "H_marg_post": 2.295700878296278,
   "H_marg_count": 2.128483407718503,
   "EH_real": 1.3320779628873216,
   "EH_post": 1.2358250913700284,
   "I_real": 1.002881277154301,
   "I_post": 1.0598757869262496,
   "I_count": 0.7964054448311815,
   "W": 13211.395424770722,
   "B": 1733.0089843666879,
   "V": 14944.40440913741,
   "B_over_V": 0.11596373712337975,
   "model": "qwen2.5-1.5b",
   "partition": "km20"
  },
  {
   "k": 7,
   "n": 60966.0,
   "types": 57,
   "H_marg_real": 3.030207877411119,
   "H_marg_post": 3.025173180106861,
   "H_marg_count": 3.030633266595442,
   "EH_real": 1.1478897096111746,
   "EH_post": 1.1270126588221137,
   "I_real": 1.8823181677999445,
   "I_post": 1.8981605212847474,
   "I_count": 1.8827435569842674,
   "W": 21294.59268461127,
   "B": 1628.7663762473633,
   "V": 22923.359060858635,
   "B_over_V": 0.07105269223080236,
   "model": "qwen2.5-1.5b",
   "partition": "km20"
  },
  {
   "k": 8,
   "n": 10083.0,
   "types": 56,
   "H_marg_real": 3.190916372287467,
   "H_marg_post": 3.17083393446293,
   "H_marg_count": 3.253377384677121,
   "EH_real": 1.3060871282455646,
   "EH_post": 1.2941773701043042,
   "I_real": 1.8848292440419026,
   "I_post": 1.876656564358626,
   "I_count": 1.9472902564315562,
   "W": 25106.69939334823,
   "B": 2556.256754261886,
   "V": 27662.956147610115,
   "B_over_V": 0.09240721565047662,
   "model": "qwen2.5-1.5b",
   "partition": "km20"
  },
  {
   "k": 9,
   "n": 3952.0,
   "types": 18,
   "H_marg_real": 2.118482024720896,
   "H_marg_post": 2.163373803191674,
   "H_marg_count": 1.668626790135096,
   "EH_real": 0.28021788525461394,
   "EH_post": 0.13525025785695285,
   "I_real": 1.8382641394662822,
   "I_post": 2.0281235453347213,
   "I_count": 1.388408904880482,
   "W": 29340.814206733816,
   "B": 3990.856329828428,
   "V": 33331.67053656225,
   "B_over_V": 0.11973166257751076,
   "model": "qwen2.5-1.5b",
   "partition": "km20"
  },
  {
   "k": 10,
   "n": 1213.0,
   "types": 13,
   "H_marg_real": 2.5479038645215413,
   "H_marg_post": 2.545144739473051,
   "H_marg_count": 2.5437940641761276,
   "EH_real": 1.8333364900913487,
   "EH_post": 1.7578414470644912,
   "I_real": 0.7145673744301926,
   "I_post": 0.7873032924085597,
   "I_count": 0.7104575740847789,
   "W": 22077.2614227267,
   "B": 803.9610957244776,
   "V": 22881.222518451177,
   "B_over_V": 0.03513628238509423,
   "model": "qwen2.5-1.5b",
   "partition": "km20"
  },
  {
   "k": 12,
   "n": 580.0,
   "types": 8,
   "H_marg_real": 2.017814054199592,
   "H_marg_post": 2.010903939258381,
   "H_marg_count": 2.032406946825691,
   "EH_real": 0.18622952924076877,
   "EH_post": 0.15870358997336376,
   "I_real": 1.8315845249588232,
   "I_post": 1.8522003492850174,
   "I_count": 1.8461774175849224,
   "W": 19640.735366585337,
   "B": 8136.225246664498,
   "V": 27776.960613249834,
   "B_over_V": 0.2929127257639359,
   "model": "qwen2.5-1.5b",
   "partition": "km20"
  },
  {
   "k": 13,
   "n": 19424.0,
   "types": 12,
   "H_marg_real": 2.2313840305079475,
   "H_marg_post": 2.2309786989664446,
   "H_marg_count": 2.2295811445984226,
   "EH_real": 1.0237240254262987,
   "EH_post": 1.0268896166779893,
   "I_real": 1.2076600050816488,
   "I_post": 1.2040890822884553,
   "I_count": 1.205857119172124,
   "W": 29856.88905201857,
   "B": 2865.7635160366476,
   "V": 32722.65256805522,
   "B_over_V": 0.08757735975335591,
   "model": "qwen2.5-1.5b",
   "partition": "km20"
  },
  {
   "k": 14,
   "n": 13544.0,
   "types": 45,
   "H_marg_real": 2.1002258419719406,
   "H_marg_post": 2.0878524316633524,
   "H_marg_count": 2.1637212748760093,
   "EH_real": 0.5160593579821383,
   "EH_post": 0.5123517777939296,
   "I_real": 1.5841664839898022,
   "I_post": 1.575500653869423,
   "I_count": 1.6476619168938709,
   "W": 23042.6939173166,
   "B": 2554.558031482208,
   "V": 25597.251948798807,
   "B_over_V": 0.09979813601053707,
   "model": "qwen2.5-1.5b",
   "partition": "km20"
  },
  {
   "k": 16,
   "n": 27426.0,
   "types": 76,
   "H_marg_real": 2.625563587778904,
   "H_marg_post": 2.6298944324043596,
   "H_marg_count": 2.6421874895299036,
   "EH_real": 1.0562774870920506,
   "EH_post": 1.047341723818894,
   "I_real": 1.5692861006868533,
   "I_post": 1.5825527085854656,
   "I_count": 1.585910002437853,
   "W": 24876.958506819894,
   "B": 1286.0845036981025,
   "V": 26163.043010517995,
   "B_over_V": 0.049156533633380274,
   "model": "qwen2.5-1.5b",
   "partition": "km20"
  },
  {
   "k": 17,
   "n": 2597.0,
   "types": 27,
   "H_marg_real": 3.1910024859181694,
   "H_marg_post": 3.186395921777978,
   "H_marg_count": 3.1981504839122854,
   "EH_real": 0.7951081551473447,
   "EH_post": 0.7021873418892297,
   "I_real": 2.3958943307708247,
   "I_post": 2.4842085798887483,
   "I_count": 2.4030423287649407,
   "W": 23121.10228755954,
   "B": 4052.56109667159,
   "V": 27173.66338423113,
   "B_over_V": 0.14913561853508828,
   "model": "qwen2.5-1.5b",
   "partition": "km20"
  },
  {
   "k": 0,
   "n": 202.0,
   "types": 3,
   "H_marg_real": 1.0849883177392958,
   "H_marg_post": 1.054842106748496,
   "H_marg_count": 1.0800375046546282,
   "EH_real": 0.38785766277204053,
   "EH_post": 0.3168514136772213,
   "I_real": 0.6971306549672553,
   "I_post": 0.7379906930712747,
   "I_count": 0.6921798418825877,
   "W": 15237.12207417854,
   "B": 1222.722147999088,
   "V": 16459.844222177628,
   "B_over_V": 0.07428515917250417,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 1,
   "n": 2022.0,
   "types": 16,
   "H_marg_real": 2.6661152161331554,
   "H_marg_post": 2.6612559394927864,
   "H_marg_count": 2.665041867103171,
   "EH_real": 1.0113967164695892,
   "EH_post": 0.9884118422087435,
   "I_real": 1.6547184996635662,
   "I_post": 1.672844097284043,
   "I_count": 1.6536451506335819,
   "W": 26026.587566551185,
   "B": 2054.315451444036,
   "V": 28080.90301799522,
   "B_over_V": 0.07315702953454023,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 2,
   "n": 1994.0,
   "types": 15,
   "H_marg_real": 2.3053048120644375,
   "H_marg_post": 2.2812175578670444,
   "H_marg_count": 2.3903639890530246,
   "EH_real": 0.26459760981669533,
   "EH_post": 0.21788720541033849,
   "I_real": 2.0407072022477424,
   "I_post": 2.0633303524567057,
   "I_count": 2.125766379236329,
   "W": 18059.51361598641,
   "B": 3049.4496824053417,
   "V": 21108.96329839175,
   "B_over_V": 0.14446231391371422,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 3,
   "n": 10235.0,
   "types": 25,
   "H_marg_real": 1.3633961465504836,
   "H_marg_post": 1.3186170953620067,
   "H_marg_count": 1.4469318313284147,
   "EH_real": 0.287582574770705,
   "EH_post": 0.2670569848150154,
   "I_real": 1.0758135717797785,
   "I_post": 1.0515601105469914,
   "I_count": 1.1593492565577097,
   "W": 24164.520325630678,
   "B": 1738.5130464986491,
   "V": 25903.03337212933,
   "B_over_V": 0.0671161952935297,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 4,
   "n": 506.0,
   "types": 6,
   "H_marg_real": 1.76948617899401,
   "H_marg_post": 1.7644033541002242,
   "H_marg_count": 1.7728964488508419,
   "EH_real": 0.23098721150610238,
   "EH_post": 0.19206419751860165,
   "I_real": 1.5384989674879075,
   "I_post": 1.5723391565816225,
   "I_count": 1.5419092373447394,
   "W": 20832.91522931299,
   "B": 2801.0576590749315,
   "V": 23633.97288838792,
   "B_over_V": 0.11851827334756633,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 5,
   "n": 450.0,
   "types": 3,
   "H_marg_real": 1.0067281554093541,
   "H_marg_post": 1.0038477756951942,
   "H_marg_count": 1.0053467581113724,
   "EH_real": 0.041030864582054266,
   "EH_post": 0.04166041888954317,
   "I_real": 0.9656972908272998,
   "I_post": 0.962187356805651,
   "I_count": 0.9643158935293181,
   "W": 25057.319771853552,
   "B": 1797.0195852503443,
   "V": 26854.339357103898,
   "B_over_V": 0.06691728891014297,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 6,
   "n": 203.0,
   "types": 2,
   "H_marg_real": 0.6847074289636726,
   "H_marg_post": 0.6780377637734845,
   "H_marg_count": 0.6867148763609088,
   "EH_real": 0.023018827893911787,
   "EH_post": 0.0166842172180644,
   "I_real": 0.6616886010697609,
   "I_post": 0.6613535465554201,
   "I_count": 0.663696048466997,
   "W": 25873.833584052587,
   "B": 3420.5738761796542,
   "V": 29294.40746023224,
   "B_over_V": 0.11676542291641002,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 7,
   "n": 10062.0,
   "types": 21,
   "H_marg_real": 2.2907929594901715,
   "H_marg_post": 2.2530314160764693,
   "H_marg_count": 2.072163092711514,
   "EH_real": 1.3315407963947943,
   "EH_post": 1.2362649610170882,
   "I_real": 0.9592521630953772,
   "I_post": 1.0167664550593811,
   "I_count": 0.7406222963167199,
   "W": 13188.154140769611,
   "B": 1652.9877701865446,
   "V": 14841.141910956156,
   "B_over_V": 0.11137874565880013,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 8,
   "n": 1304.0,
   "types": 12,
   "H_marg_real": 2.355975313207196,
   "H_marg_post": 2.358194735859135,
   "H_marg_count": 2.3608069272639907,
   "EH_real": 0.5343476327188296,
   "EH_post": 0.46990832544833017,
   "I_real": 1.8216276804883664,
   "I_post": 1.8882864104108048,
   "I_count": 1.826459294545161,
   "W": 19875.134190220135,
   "B": 3167.7648555582496,
   "V": 23042.899045778384,
   "B_over_V": 0.1374724963757807,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 10,
   "n": 1254.0,
   "types": 5,
   "H_marg_real": 1.3623272752283406,
   "H_marg_post": 1.3870163835315155,
   "H_marg_count": 1.376155915781992,
   "EH_real": 0.28324157755605267,
   "EH_post": 0.29052668872763665,
   "I_real": 1.079085697672288,
   "I_post": 1.096489694803879,
   "I_count": 1.0929143382259394,
   "W": 25808.185659579303,
   "B": 1964.2935412947982,
   "V": 27772.479200874102,
   "B_over_V": 0.07072805877672507,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 11,
   "n": 19087.0,
   "types": 11,
   "H_marg_real": 2.1842888538791603,
   "H_marg_post": 2.184434954376516,
   "H_marg_count": 2.180338579882051,
   "EH_real": 1.0323904879746573,
   "EH_post": 1.0374413644786502,
   "I_real": 1.151898365904503,
   "I_post": 1.1469935898978658,
   "I_count": 1.1479480919073939,
   "W": 29924.771884018377,
   "B": 2711.0486539262743,
   "V": 32635.82053794465,
   "B_over_V": 0.08306972551139698,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 12,
   "n": 742.0,
   "types": 6,
   "H_marg_real": 1.5865425250555694,
   "H_marg_post": 1.561646450492176,
   "H_marg_count": 1.5853904972715107,
   "EH_real": 0.0640486230123423,
   "EH_post": 0.04954592912631884,
   "I_real": 1.522493902043227,
   "I_post": 1.5121005213658572,
   "I_count": 1.5213418742591684,
   "W": 27877.13701295499,
   "B": 4687.104848697586,
   "V": 32564.241861652576,
   "B_over_V": 0.14393410012769522,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 13,
   "n": 1446.0,
   "types": 21,
   "H_marg_real": 3.000981177019506,
   "H_marg_post": 2.98277442105922,
   "H_marg_count": 3.001061090802554,
   "EH_real": 0.5728542888634465,
   "EH_post": 0.5181026318668611,
   "I_real": 2.4281268881560596,
   "I_post": 2.4646717891923586,
   "I_count": 2.4282068019391074,
   "W": 25018.848577325356,
   "B": 4309.297701499027,
   "V": 29328.146278824384,
   "B_over_V": 0.1469338587079553,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 15,
   "n": 4385.0,
   "types": 4,
   "H_marg_real": 1.0675612938245782,
   "H_marg_post": 1.0740229928469653,
   "H_marg_count": 1.11149341061153,
   "EH_real": 0.07338905573776647,
   "EH_post": 0.04085428675303322,
   "I_real": 0.9941722380868118,
   "I_post": 1.033168706093932,
   "I_count": 1.0381043548737634,
   "W": 8702.49725622337,
   "B": 2791.8491552131,
   "V": 11494.34641143647,
   "B_over_V": 0.2428888999234709,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 16,
   "n": 801.0,
   "types": 9,
   "H_marg_real": 2.143191194256454,
   "H_marg_post": 2.1382866282404813,
   "H_marg_count": 2.135651374770966,
   "EH_real": 0.0943076256069284,
   "EH_post": 0.08824821654440555,
   "I_real": 2.0488835686495257,
   "I_post": 2.0500384116960757,
   "I_count": 2.041343749164038,
   "W": 25169.00283848272,
   "B": 4782.3209941978075,
   "V": 29951.32383268053,
   "B_over_V": 0.15966977022163256,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 17,
   "n": 5414.0,
   "types": 22,
   "H_marg_real": 2.0225178277880715,
   "H_marg_post": 2.009952177089035,
   "H_marg_count": 2.101270183091083,
   "EH_real": 0.9128991243388885,
   "EH_post": 0.8960962841239221,
   "I_real": 1.1096187034491831,
   "I_post": 1.113855892965113,
   "I_count": 1.1883710587521947,
   "W": 25138.511522233905,
   "B": 1162.379089971772,
   "V": 26300.890612205676,
   "B_over_V": 0.044195426957607926,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 18,
   "n": 1825.0,
   "types": 23,
   "H_marg_real": 3.100156968777703,
   "H_marg_post": 3.0968667495925684,
   "H_marg_count": 3.10124540186285,
   "EH_real": 0.1580065132895292,
   "EH_post": 0.13919107698336589,
   "I_real": 2.942150455488174,
   "I_post": 2.9576756726092026,
   "I_count": 2.9432388885733207,
   "W": 25142.861111009577,
   "B": 6067.615199191087,
   "V": 31210.476310200665,
   "B_over_V": 0.1944095674441207,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 20,
   "n": 218.0,
   "types": 3,
   "H_marg_real": 1.0269788266010886,
   "H_marg_post": 1.0365022971098132,
   "H_marg_count": 1.0442360431116091,
   "EH_real": 0.17826357122589173,
   "EH_post": 0.17769164568325055,
   "I_real": 0.8487152553751969,
   "I_post": 0.8588106514265627,
   "I_count": 0.8659724718857174,
   "W": 17176.13569689672,
   "B": 3602.1499979150426,
   "V": 20778.285694811762,
   "B_over_V": 0.17336127006928595,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 22,
   "n": 1213.0,
   "types": 13,
   "H_marg_real": 2.5479038645215413,
   "H_marg_post": 2.545144739473051,
   "H_marg_count": 2.5437940641761276,
   "EH_real": 1.8333364900913487,
   "EH_post": 1.7578414302788847,
   "I_real": 0.7145673744301926,
   "I_post": 0.7873033091941661,
   "I_count": 0.7104575740847789,
   "W": 22077.2614227267,
   "B": 803.9610957244776,
   "V": 22881.222518451177,
   "B_over_V": 0.03513628238509423,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 23,
   "n": 51911.0,
   "types": 40,
   "H_marg_real": 2.694783707953619,
   "H_marg_post": 2.6936773272282464,
   "H_marg_count": 2.6931440030672946,
   "EH_real": 1.1173219855801908,
   "EH_post": 1.0973331181405677,
   "I_real": 1.5774617223734282,
   "I_post": 1.5963442090876787,
   "I_count": 1.5758220174871038,
   "W": 21182.39985249477,
   "B": 1225.4576566303317,
   "V": 22407.857509125104,
   "B_over_V": 0.05468874729015441,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 24,
   "n": 3559.0,
   "types": 37,
   "H_marg_real": 3.4761182836942424,
   "H_marg_post": 3.4795202685958984,
   "H_marg_count": 3.482771718867798,
   "EH_real": 0.8463576778038716,
   "EH_post": 0.8257815776054455,
   "I_real": 2.629760605890371,
   "I_post": 2.653738690990453,
   "I_count": 2.6364140410639263,
   "W": 24044.762647773317,
   "B": 3191.023513682493,
   "V": 27235.78616145581,
   "B_over_V": 0.1171628935095122,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 27,
   "n": 2781.0,
   "types": 29,
   "H_marg_real": 3.2612236209262617,
   "H_marg_post": 3.2567965131072407,
   "H_marg_count": 3.2629727804113964,
   "EH_real": 1.352831761764703,
   "EH_post": 1.3323260450736576,
   "I_real": 1.9083918591615587,
   "I_post": 1.9244704680335831,
   "I_count": 1.9101410186466934,
   "W": 29705.457474172137,
   "B": 2607.424431258802,
   "V": 32312.88190543094,
   "B_over_V": 0.08069303254627261,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 28,
   "n": 1393.0,
   "types": 15,
   "H_marg_real": 2.612858672566824,
   "H_marg_post": 2.6002571841032784,
   "H_marg_count": 2.606342144614148,
   "EH_real": 0.5745769870452107,
   "EH_post": 0.5083458072384313,
   "I_real": 2.0382816855216133,
   "I_post": 2.0919113768648474,
   "I_count": 2.0317651575689375,
   "W": 19176.754740794444,
   "B": 3290.4269152384636,
   "V": 22467.181656032906,
   "B_over_V": 0.1464548142091919,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 30,
   "n": 22325.0,
   "types": 33,
   "H_marg_real": 1.8519163613930452,
   "H_marg_post": 1.8576512970903385,
   "H_marg_count": 1.8462649543548453,
   "EH_real": 0.9063681387146654,
   "EH_post": 0.9004478330439407,
   "I_real": 0.9455482226783798,
   "I_post": 0.9572034640463978,
   "I_count": 0.9398968156401799,
   "W": 25265.087844770038,
   "B": 578.1579224882848,
   "V": 25843.245767258322,
   "B_over_V": 0.02237172248776787,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 31,
   "n": 2094.0,
   "types": 7,
   "H_marg_real": 1.5176818215253107,
   "H_marg_post": 1.5037063257438024,
   "H_marg_count": 1.5599634272693224,
   "EH_real": 0.5816545217362906,
   "EH_post": 0.5902926831856053,
   "I_real": 0.9360272997890201,
   "I_post": 0.913413642558197,
   "I_count": 0.9783089055330317,
   "W": 23880.22901229576,
   "B": 1348.4234575430894,
   "V": 25228.65246983885,
   "B_over_V": 0.05344809672871532,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 32,
   "n": 7772.0,
   "types": 9,
   "H_marg_real": 1.6438465483565246,
   "H_marg_post": 1.6362012350550945,
   "H_marg_count": 1.5917599943704992,
   "EH_real": 0.24580904232966655,
   "EH_post": 0.21943654394758708,
   "I_real": 1.398037506026858,
   "I_post": 1.4167646911075074,
   "I_count": 1.3459509520408326,
   "W": 19981.550788334916,
   "B": 2595.7700283635663,
   "V": 22577.320816698484,
   "B_over_V": 0.11497245618460188,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 35,
   "n": 481.0,
   "types": 5,
   "H_marg_real": 1.5315851187638123,
   "H_marg_post": 1.542795764027947,
   "H_marg_count": 1.5458615124704498,
   "EH_real": 0.457743484468786,
   "EH_post": 0.40170091545140363,
   "I_real": 1.0738416342950263,
   "I_post": 1.1410948485765435,
   "I_count": 1.0881180280016638,
   "W": 23421.462304315548,
   "B": 1616.6044239971548,
   "V": 25038.066728312704,
   "B_over_V": 0.06456586451098162,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 38,
   "n": 3587.0,
   "types": 28,
   "H_marg_real": 3.090264316311648,
   "H_marg_post": 3.0933432399625165,
   "H_marg_count": 3.0976290917504925,
   "EH_real": 0.815384440861643,
   "EH_post": 0.7954153976116807,
   "I_real": 2.274879875450005,
   "I_post": 2.297927842350836,
   "I_count": 2.2822446508888494,
   "W": 25038.579958498263,
   "B": 2610.1698785237954,
   "V": 27648.74983702206,
   "B_over_V": 0.09440462566697108,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 39,
   "n": 1208.0,
   "types": 10,
   "H_marg_real": 2.176520060600198,
   "H_marg_post": 2.1732303144298535,
   "H_marg_count": 2.2073018617887343,
   "EH_real": 0.5149990455371297,
   "EH_post": 0.4386124202493034,
   "I_real": 1.6615210150630686,
   "I_post": 1.7346178941805501,
   "I_count": 1.6923028162516047,
   "W": 21723.21255855884,
   "B": 3351.69162310422,
   "V": 25074.90418166306,
   "B_over_V": 0.1336671757077049,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 41,
   "n": 387.0,
   "types": 5,
   "H_marg_real": 1.5163458623808705,
   "H_marg_post": 1.5172552248408153,
   "H_marg_count": 1.5386999072049388,
   "EH_real": 0.8045800224100589,
   "EH_post": 0.7561107873970777,
   "I_real": 0.7117658399708117,
   "I_post": 0.7611444374437376,
   "I_count": 0.7341198847948799,
   "W": 23401.175416550894,
   "B": 1164.2142952817705,
   "V": 24565.389711832664,
   "B_over_V": 0.04739246187171179,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 42,
   "n": 2607.0,
   "types": 24,
   "H_marg_real": 2.9242545846137435,
   "H_marg_post": 2.89177088146079,
   "H_marg_count": 2.9502209740506444,
   "EH_real": 0.9523973645262654,
   "EH_post": 0.9324348982078673,
   "I_real": 1.971857220087478,
   "I_post": 1.9593359832529225,
   "I_count": 1.9978236095243789,
   "W": 26260.986116723445,
   "B": 2898.209763657948,
   "V": 29159.195880381394,
   "B_over_V": 0.09939265045398228,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 44,
   "n": 989.0,
   "types": 12,
   "H_marg_real": 2.39982985590816,
   "H_marg_post": 2.3910756317579978,
   "H_marg_count": 2.3908870964461437,
   "EH_real": 0.5473802477208223,
   "EH_post": 0.4286907739153086,
   "I_real": 1.8524496081873376,
   "I_post": 1.9623848578426892,
   "I_count": 1.8435068487253214,
   "W": 19894.191468249075,
   "B": 2999.1273765899778,
   "V": 22893.318844839054,
   "B_over_V": 0.13100448200266449,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 46,
   "n": 4978.0,
   "types": 9,
   "H_marg_real": 1.7526079267611907,
   "H_marg_post": 1.607768963215416,
   "H_marg_count": 1.4644321079321343,
   "EH_real": 0.25840949442482886,
   "EH_post": 0.11226849865037557,
   "I_real": 1.4941984323363617,
   "I_post": 1.4955004645650405,
   "I_count": 1.2060226135073053,
   "W": 27437.854431416505,
   "B": 2911.532800749505,
   "V": 30349.38723216601,
   "B_over_V": 0.09593382490647774,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 47,
   "n": 395.0,
   "types": 2,
   "H_marg_real": 0.39303340622372174,
   "H_marg_post": 0.4088946027844834,
   "H_marg_count": 0.3942509712462525,
   "EH_real": 0.003523812942277593,
   "EH_post": 0.006974459623706652,
   "I_real": 0.38950959328144413,
   "I_post": 0.4019201431607768,
   "I_count": 0.3907271583039749,
   "W": 25374.754818587968,
   "B": 913.7463398823733,
   "V": 26288.501158470342,
   "B_over_V": 0.03475840385019279,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 0,
   "n": 3937.0,
   "types": 42,
   "H_marg_real": 3.6366509386712687,
   "H_marg_post": 3.6303560704637294,
   "H_marg_count": 3.6354981496103695,
   "EH_real": 0.9810929024487697,
   "EH_post": 0.9737285664926273,
   "I_real": 2.655558036222499,
   "I_post": 2.656627503971102,
   "I_count": 2.6544052471615998,
   "W": 23252.304075848537,
   "B": 4944.0611308123325,
   "V": 28196.36520666087,
   "B_over_V": 0.17534391736578833,
   "model": "qwen2.5-1.5b",
   "partition": "pos"
  },
  {
   "k": 1,
   "n": 25171.0,
   "types": 45,
   "H_marg_real": 2.841526892034538,
   "H_marg_post": 2.8510208305933777,
   "H_marg_count": 2.839927553444289,
   "EH_real": 1.0090400778927024,
   "EH_post": 1.0010080032446562,
   "I_real": 1.8324868141418353,
   "I_post": 1.8500128273487215,
   "I_count": 1.8308874755515865,
   "W": 22447.524133150553,
   "B": 1751.2528120465324,
   "V": 24198.776945197085,
   "B_over_V": 0.07236947619347005,
   "model": "qwen2.5-1.5b",
   "partition": "pos"
  },
  {
   "k": 2,
   "n": 4075.0,
   "types": 31,
   "H_marg_real": 3.204770409356325,
   "H_marg_post": 3.1975340142549946,
   "H_marg_count": 3.225648788607661,
   "EH_real": 0.9110502756950288,
   "EH_post": 0.8646996511249196,
   "I_real": 2.2937201336612962,
   "I_post": 2.332834363130075,
   "I_count": 2.314598512912632,
   "W": 25587.74116975609,
   "B": 3028.0539744401835,
   "V": 28615.795144196272,
   "B_over_V": 0.1058175723994977,
   "model": "qwen2.5-1.5b",
   "partition": "pos"
  },
  {
   "k": 3,
   "n": 6040.0,
   "types": 4,
   "H_marg_real": 0.47219982989240383,
   "H_marg_post": 0.4725398683323455,
   "H_marg_count": 0.469086062575232,
   "EH_real": 0.1831126431632788,
   "EH_post": 0.18044356033726927,
   "I_real": 0.28908718672912503,
   "I_post": 0.29209630799507624,
   "I_count": 0.2859734194119532,
   "W": 22728.482248698718,
   "B": 377.2292243905678,
   "V": 23105.711473089286,
   "B_over_V": 0.016326232794429137,
   "model": "qwen2.5-1.5b",
   "partition": "pos"
  },
  {
   "k": 4,
   "n": 21599.0,
   "types": 23,
   "H_marg_real": 1.5828562593656006,
   "H_marg_post": 1.578853710373885,
   "H_marg_count": 1.5581752721329216,
   "EH_real": 0.6250538517182473,
   "EH_post": 0.6212943682294225,
   "I_real": 0.9578024076473532,
   "I_post": 0.9575593421444626,
   "I_count": 0.9331214204146743,
   "W": 24372.4204807298,
   "B": 1512.398684251641,
   "V": 25884.819164981443,
   "B_over_V": 0.05842801816045545,
   "model": "qwen2.5-1.5b",
   "partition": "pos"
  },
  {
   "k": 5,
   "n": 35495.0,
   "types": 258,
   "H_marg_real": 4.931621418625893,
   "H_marg_post": 4.941991074235899,
   "H_marg_count": 4.802415541927516,
   "EH_real": 0.9131694861277581,
   "EH_post": 0.7549333073621078,
   "I_real": 4.0184519324981345,
   "I_post": 4.187057766873791,
   "I_count": 3.889246055799758,
   "W": 21479.19828489063,
   "B": 8007.400029348978,
   "V": 29486.598314239607,
   "B_over_V": 0.27156065762533416,
   "model": "qwen2.5-1.5b",
   "partition": "pos"
  },
  {
   "k": 6,
   "n": 20326.0,
   "types": 17,
   "H_marg_real": 2.378188406412167,
   "H_marg_post": 2.3617661801230367,
   "H_marg_count": 2.376298742297306,
   "EH_real": 1.0382436817691985,
   "EH_post": 1.040575002867846,
   "I_real": 1.3399447246429688,
   "I_post": 1.3211911772551908,
   "I_count": 1.3380550605281076,
   "W": 29693.667956686706,
   "B": 3278.7981725871837,
   "V": 32972.46612927389,
   "B_over_V": 0.09944048952032053,
   "model": "qwen2.5-1.5b",
   "partition": "pos"
  },
  {
   "k": 7,
   "n": 5036.0,
   "types": 18,
   "H_marg_real": 2.7002140615822383,
   "H_marg_post": 2.7015120909453065,
   "H_marg_count": 2.6934184651328796,
   "EH_real": 0.4934372488710734,
   "EH_post": 0.4964955640146874,
   "I_real": 2.206776812711165,
   "I_post": 2.2050165269306192,
   "I_count": 2.1999812162618064,
   "W": 20132.415476300455,
   "B": 2787.474859893733,
   "V": 22919.89033619419,
   "B_over_V": 0.12161815868254232,
   "model": "qwen2.5-1.5b",
   "partition": "pos"
  },
  {
   "k": 8,
   "n": 22941.0,
   "types": 10,
   "H_marg_real": 1.435078324836149,
   "H_marg_post": 1.4259703569923665,
   "H_marg_count": 1.3926615981854258,
   "EH_real": 0.4586412329652054,
   "EH_post": 0.43449850382552635,
   "I_real": 0.9764370918709435,
   "I_post": 0.9914718531668402,
   "I_count": 0.9340203652202204,
   "W": 18536.366543071905,
   "B": 2093.7990486575504,
   "V": 20630.165591729456,
   "B_over_V": 0.10149211063516356,
   "model": "qwen2.5-1.5b",
   "partition": "pos"
  },
  {
   "k": 9,
   "n": 10232.0,
   "types": 49,
   "H_marg_real": 3.132405604065834,
   "H_marg_post": 3.1041823834944555,
   "H_marg_count": 3.1793116246347393,
   "EH_real": 1.0092569910914886,
   "EH_post": 1.0021863851065418,
   "I_real": 2.1231486129743455,
   "I_post": 2.1019959983879137,
   "I_count": 2.1700546335432507,
   "W": 24695.61339111441,
   "B": 3447.4822152901515,
   "V": 28143.09560640456,
   "B_over_V": 0.1224983300879525,
   "model": "qwen2.5-1.5b",
   "partition": "pos"
  },
  {
   "k": 10,
   "n": 12177.0,
   "types": 5,
   "H_marg_real": 1.0547753826981554,
   "H_marg_post": 1.0053337529781379,
   "H_marg_count": 1.101664480915899,
   "EH_real": 0.13829976424329707,
   "EH_post": 0.10860840333846372,
   "I_real": 0.9164756184548584,
   "I_post": 0.8967253496396741,
   "I_count": 0.963364716672602,
   "W": 20100.944905212305,
   "B": 2341.55938474039,
   "V": 22442.504289952696,
   "B_over_V": 0.10433592234128189,
   "model": "qwen2.5-1.5b",
   "partition": "pos"
  }
 ]
}

==> anc/gate_a_gpt2.json <==
{
 "model": "gpt2",
 "hf_name": "gpt2",
 "C": 525,
 "n_sequences": 482,
 "pos_names": [
  "ADJ",
  "ADP",
  "ADV",
  "CONJ",
  "DET",
  "NOUN",
  "NUM",
  "PRON",
  "PUNCT",
  "VERB",
  "X"
 ],
 "km10": {
  "loss_inter": 1.05494384709164,
  "loss_intra": 1.643685147111705,
  "n_loss_positions": 151342.0
 },
 "km20": {
  "loss_inter": 1.2236009870429536,
  "loss_intra": 1.4750280164361285,
  "n_loss_positions": 151342.0
 },
 "km50": {
  "loss_inter": 1.34060183299985,
  "loss_intra": 1.358027162816667,
  "n_loss_positions": 151342.0
 },
 "pos": {
  "loss_inter": 1.4385350943599586,
  "loss_intra": 1.3011990998189653,
  "n_loss_positions": 147218.0
 }
}

==> anc/gate_a_gpt2_train.json <==
{
 "model": "gpt2",
 "hf_name": "gpt2",
 "C": 26413,
 "n_sequences": 50000,
 "pos_names": [],
 "n_nonfinite_positions": 0,
 "km10": {
  "loss_inter": 0.9103627767775782,
  "loss_intra": 2.6320731066821548,
  "n_loss_positions": 25193670.0
 },
 "km20": {
  "loss_inter": 1.1421188287015647,
  "loss_intra": 2.400317051715334,
  "n_loss_positions": 25193670.0
 },
 "km50": {
  "loss_inter": 1.3631888125785911,
  "loss_intra": 2.179247067218112,
  "n_loss_positions": 25193670.0
 }
}

==> anc/gate_a_pythia-1.4b.json <==
{
 "model": "pythia-1.4b",
 "hf_name": "EleutherAI/pythia-1.4b",
 "C": 559,
 "n_sequences": 488,
 "pos_names": [
  "ADJ",
  "ADP",
  "ADV",
  "CONJ",
  "DET",
  "NOUN",
  "NUM",
  "PRON",
  "PUNCT",
  "VERB",
  "X"
 ],
 "km10": {
  "loss_inter": 0.8423223373153139,
  "loss_intra": 1.3570618663243494,
  "n_loss_positions": 153969.0
 },
 "km20": {
  "loss_inter": 1.0917553643230333,
  "loss_intra": 1.1076288274242705,
  "n_loss_positions": 153969.0
 },
 "km50": {
  "loss_inter": 1.1627718761442036,
  "loss_intra": 1.0366123298739316,
  "n_loss_positions": 153969.0
 },
 "pos": {
  "loss_inter": 1.2043051667221079,
  "loss_intra": 1.0273353515559827,
  "n_loss_positions": 149840.0
 }
}

==> anc/gate_a_pythia-1.4b_train.json <==
{
 "model": "pythia-1.4b",
 "hf_name": "EleutherAI/pythia-1.4b",
 "C": 24403,
 "n_sequences": 50000,
 "pos_names": [],
 "n_nonfinite_positions": 0,
 "km10": {
  "loss_inter": 0.7053893711366261,
  "loss_intra": 2.0768655790599575,
  "n_loss_positions": 25270132.0
 },
 "km20": {
  "loss_inter": 0.8896094588316753,
  "loss_intra": 1.8926454904953973,
  "n_loss_positions": 25270132.0
 },
 "km50": {
  "loss_inter": 1.1426136090458863,
  "loss_intra": 1.6396413384262298,
  "n_loss_positions": 25270132.0
 }
}

==> anc/gate_a_pythia-410m.json <==
{
 "model": "pythia-410m",
 "hf_name": "EleutherAI/pythia-410m",
 "C": 559,
 "n_sequences": 488,
 "pos_names": [
  "ADJ",
  "ADP",
  "ADV",
  "CONJ",
  "DET",
  "NOUN",
  "NUM",
  "PRON",
  "PUNCT",
  "VERB",
  "X"
 ],
 "km10": {
  "loss_inter": 0.9776355111205421,
  "loss_intra": 1.4226053573614048,
  "n_loss_positions": 153969.0
 },
 "km20": {
  "loss_inter": 1.1289790946655658,
  "loss_intra": 1.2712617865015645,
  "n_loss_positions": 153969.0
 },
 "km50": {
  "loss_inter": 1.3743362557078251,
  "loss_intra": 1.0259046111884738,
  "n_loss_positions": 153969.0
 },
 "pos": {
  "loss_inter": 1.286193772706512,
  "loss_intra": 1.1491423843636337,
  "n_loss_positions": 149840.0
 }
}

==> anc/gate_a_pythia-410m_train.json <==
{
 "model": "pythia-410m",
 "hf_name": "EleutherAI/pythia-410m",
 "C": 24403,
 "n_sequences": 50000,
 "pos_names": [],
 "n_nonfinite_positions": 0,
 "km10": {
  "loss_inter": 0.8026088732688456,
  "loss_intra": 2.2891931579696783,
  "n_loss_positions": 25270132.0
 },
 "km20": {
  "loss_inter": 1.056652810171745,
  "loss_intra": 2.035149215695134,
  "n_loss_positions": 25270132.0
 },
 "km50": {
  "loss_inter": 1.311643293631873,
  "loss_intra": 1.7801587333557087,
  "n_loss_positions": 25270132.0
 }
}

==> anc/gate_a_qwen2.5-1.5b.json <==
{
 "model": "qwen2.5-1.5b",
 "hf_name": "Qwen/Qwen2.5-1.5B",
 "C": 503,
 "n_sequences": 512,
 "pos_names": [
  "ADJ",
  "ADP",
  "ADV",
  "CONJ",
  "DET",
  "NOUN",
  "NUM",
  "PRON",
  "PUNCT",
  "VERB",
  "X"
 ],
 "n_nonfinite_positions": 0,
 "km10": {
  "loss_inter": 0.6849606747469903,
  "loss_intra": 1.1929803873051257,
  "n_loss_positions": 171152.0
 },
 "km20": {
  "loss_inter": 0.7596708117461243,
  "loss_intra": 1.118270258508108,
  "n_loss_positions": 171152.0
 },
 "km50": {
  "loss_inter": 0.8869847150297826,
  "loss_intra": 0.9909563552244496,
  "n_loss_positions": 171152.0
 },
 "pos": {
  "loss_inter": 1.0278767384997982,
  "loss_intra": 0.8717570094898847,
  "n_loss_positions": 167029.0
 }
}

==> anc/gate_a_qwen2.5-1.5b_train.json <==
{
 "model": "qwen2.5-1.5b",
 "hf_name": "Qwen/Qwen2.5-1.5B",
 "C": 25266,
 "n_sequences": 50000,
 "pos_names": [],
 "n_nonfinite_positions": 0,
 "km10": {
  "loss_inter": 0.663037805764764,
  "loss_intra": 1.8237113487967602,
  "n_loss_positions": 25135986.0
 },
 "km20": {
  "loss_inter": 0.8262125828542956,
  "loss_intra": 1.6605365724405445,
  "n_loss_positions": 25135986.0
 },
 "km50": {
  "loss_inter": 1.0214087835967773,
  "loss_intra": 1.4653403717223448,
  "n_loss_positions": 25135986.0
 }
}

==> anc/gate_a_train.json <==
{
 "correlations": {
  "gpt2": {
   "km10": {
    "I_real~V": {
     "rho": 0.1515151515151515,
     "p": 0.6760651759978539,
     "n": 10
    },
    "I_real~B": {
     "rho": 0.7454545454545454,
     "p": 0.013330146315440054,
     "n": 10
    },
    "I_real~W": {
     "rho": -0.23636363636363633,
     "p": 0.5108853175152003,
     "n": 10
    },
    "I_real~B_over_V": {
     "rho": 0.6848484848484848,
     "p": 0.028882797506732765,
     "n": 10
    },
    "I_post~V": {
     "rho": 0.1515151515151515,
     "p": 0.6760651759978539,
     "n": 10
    },
    "I_post~B": {
     "rho": 0.7454545454545454,
     "p": 0.013330146315440054,
     "n": 10
    },
    "I_post~W": {
     "rho": -0.23636363636363633,
     "p": 0.5108853175152003,
     "n": 10
    },
    "I_post~B_over_V": {
     "rho": 0.6848484848484848,
     "p": 0.028882797506732765,
     "n": 10
    },
    "I_count~V": {
     "rho": 0.18787878787878787,
     "p": 0.6032176100292089,
     "n": 10
    },
    "I_count~B": {
     "rho": 0.6727272727272726,
     "p": 0.03304122254543772,
     "n": 10
    },
    "I_count~W": {
     "rho": -0.18787878787878787,
     "p": 0.6032176100292089,
     "n": 10
    },
    "I_count~B_over_V": {
     "rho": 0.6,
     "p": 0.06668799999999998,
     "n": 10
    },
    "H_marg_count~V": {
     "rho": 0.35757575757575755,
     "p": 0.31037609170568026,
     "n": 10
    },
    "H_marg_count~B": {
     "rho": 0.11515151515151514,
     "p": 0.7514196523258485,
     "n": 10
    },
    "H_marg_count~W": {
     "rho": 0.17575757575757575,
     "p": 0.6271883447764846,
     "n": 10
    },
    "H_marg_count~B_over_V": {
     "rho": 0.006060606060606061,
     "p": 0.9867429111949892,
     "n": 10
    },
    "EH_real~V": {
     "rho": 0.49090909090909085,
     "p": 0.1496556734208368,
     "n": 10
    },
    "EH_real~B": {
     "rho": -0.4787878787878787,
     "p": 0.16152292801745594,
     "n": 10
    },
    "EH_real~W": {
     "rho": 0.4787878787878787,
     "p": 0.16152292801745594,
     "n": 10
    },
    "EH_real~B_over_V": {
     "rho": -0.5636363636363636,
     "p": 0.0897240283170912,
     "n": 10
    }
   },
   "km20": {
    "I_real~V": {
     "rho": 0.009022556390977442,
     "p": 0.9698849998123449,
     "n": 20
    },
    "I_real~B": {
     "rho": 0.6766917293233082,
     "p": 0.0010509401983731896,
     "n": 20
    },
    "I_real~W": {
     "rho": -0.22255639097744356,
     "p": 0.34562063374685487,
     "n": 20
    },
    "I_real~B_over_V": {
     "rho": 0.4330827067669173,
     "p": 0.05646561004225937,
     "n": 20
    },
    "I_post~V": {
     "rho": -0.10827067669172932,
     "p": 0.6495672222012883,
     "n": 20
    },
    "I_post~B": {
     "rho": 0.6375939849624059,
     "p": 0.0024928448093271324,
     "n": 20
    },
    "I_post~W": {
     "rho": -0.29624060150375936,
     "p": 0.2047182974286216,
     "n": 20
    },
    "I_post~B_over_V": {
     "rho": 0.39097744360902253,
     "p": 0.08828010210661401,
     "n": 20
    },
    "I_count~V": {
     "rho": -0.006015037593984962,
     "p": 0.9799209119891912,
     "n": 20
    },
    "I_count~B": {
     "rho": 0.6646616541353383,
     "p": 0.0013887947848759106,
     "n": 20
    },
    "I_count~W": {
     "rho": -0.2270676691729323,
     "p": 0.335674431013418,
     "n": 20
    },
    "I_count~B_over_V": {
     "rho": 0.42105263157894735,
     "p": 0.06448807512897045,
     "n": 20
    },
    "H_marg_count~V": {
     "rho": -0.09473684210526315,
     "p": 0.6911525963694356,
     "n": 20
    },
    "H_marg_count~B": {
     "rho": 0.1894736842105263,
     "p": 0.4236652559268629,
     "n": 20
    },
    "H_marg_count~W": {
     "rho": -0.019548872180451125,
     "p": 0.9348031235214638,
     "n": 20
    },
    "H_marg_count~B_over_V": {
     "rho": -0.04360902255639097,
     "p": 0.8551479470173744,
     "n": 20
    },
    "EH_real~V": {
     "rho": 0.013533834586466165,
     "p": 0.9548397533571387,
     "n": 20
    },
    "EH_real~B": {
     "rho": -0.5654135338345864,
     "p": 0.00937431775063153,
     "n": 20
    },
    "EH_real~W": {
     "rho": 0.3639097744360902,
     "p": 0.11472526385210567,
     "n": 20
    },
    "EH_real~B_over_V": {
     "rho": -0.5518796992481202,
     "p": 0.011642373367085755,
     "n": 20
    }
   },
   "km50": {
    "I_real~V": {
     "rho": -0.19519807923169266,
     "p": 0.17431872178641894,
     "n": 50
    },
    "I_real~B": {
     "rho": 0.7648019207683073,
     "p": 1.0107760077050178e-10,
     "n": 50
    },
    "I_real~W": {
     "rho": -0.38938775510204077,
     "p": 0.005190096449440503,
     "n": 50
    },
    "I_real~B_over_V": {
     "rho": 0.5817527010804322,
     "p": 9.384648876847087e-06,
     "n": 50
    },
    "I_post~V": {
     "rho": -0.18444177671068426,
     "p": 0.1997559955435538,
     "n": 50
    },
    "I_post~B": {
     "rho": 0.6689555822328932,
     "p": 1.0950949329133589e-07,
     "n": 50
    },
    "I_post~W": {
     "rho": -0.3210084033613445,
     "p": 0.02302712281614549,
     "n": 50
    },
    "I_post~B_over_V": {
     "rho": 0.5139495798319328,
     "p": 0.00013476315872059936,
     "n": 50
    },
    "I_count~V": {
     "rho": -0.20364945978391355,
     "p": 0.15604149348152202,
     "n": 50
    },
    "I_count~B": {
     "rho": 0.7519327731092437,
     "p": 3.0939643710670947e-10,
     "n": 50
    },
    "I_count~W": {
     "rho": -0.386218487394958,
     "p": 0.005600641622961433,
     "n": 50
    },
    "I_count~B_over_V": {
     "rho": 0.5689795918367346,
     "p": 1.6222369202345635e-05,
     "n": 50
    },
    "H_marg_count~V": {
     "rho": -0.2471548619447779,
     "p": 0.08355809990352844,
     "n": 50
    },
    "H_marg_count~B": {
     "rho": 0.14516206482593036,
     "p": 0.3144977424473507,
     "n": 50
    },
    "H_marg_count~W": {
     "rho": -0.1607202881152461,
     "p": 0.2648560565756151,
     "n": 50
    },
    "H_marg_count~B_over_V": {
     "rho": 0.019735894357743092,
     "p": 0.8917917911858331,
     "n": 50
    },
    "EH_real~V": {
     "rho": 0.023385354141656663,
     "p": 0.8719366881451379,
     "n": 50
    },
    "EH_real~B": {
     "rho": -0.6725090036014405,
     "p": 8.851517210907686e-08,
     "n": 50
    },
    "EH_real~W": {
     "rho": 0.3126530612244898,
     "p": 0.027062237809797773,
     "n": 50
    },
    "EH_real~B_over_V": {
     "rho": -0.6051860744297719,
     "p": 3.2303297221840914e-06,
     "n": 50
    }
   }
  },
  "pythia-410m": {
   "km10": {
    "I_real~V": {
     "rho": -0.309090909090909,
     "p": 0.38484123026128353,
     "n": 10
    },
    "I_real~B": {
     "rho": 0.6606060606060605,
     "p": 0.03758837757140934,
     "n": 10
    },
    "I_real~W": {
     "rho": -0.3939393939393939,
     "p": 0.25999776683488757,
     "n": 10
    },
    "I_real~B_over_V": {
     "rho": 0.8787878787878788,
     "p": 0.0008138621117322101,
     "n": 10
    },
    "I_post~V": {
     "rho": -0.309090909090909,
     "p": 0.38484123026128353,
     "n": 10
    },
    "I_post~B": {
     "rho": 0.6606060606060605,
     "p": 0.03758837757140934,
     "n": 10
    },
    "I_post~W": {
     "rho": -0.3939393939393939,
     "p": 0.25999776683488757,
     "n": 10
    },
    "I_post~B_over_V": {
     "rho": 0.8787878787878788,
     "p": 0.0008138621117322101,
     "n": 10
    },
    "I_count~V": {
     "rho": -0.24848484848484845,
     "p": 0.4887763045192432,
     "n": 10
    },
    "I_count~B": {
     "rho": 0.6484848484848483,
     "p": 0.04254012768448949,
     "n": 10
    },
    "I_count~W": {
     "rho": -0.33333333333333326,
     "p": 0.3465935070873343,
     "n": 10
    },
    "I_count~B_over_V": {
     "rho": 0.8666666666666665,
     "p": 0.0011735381801554685,
     "n": 10
    },
    "H_marg_count~V": {
     "rho": -0.2606060606060606,
     "p": 0.46708905438634024,
     "n": 10
    },
    "H_marg_count~B": {
     "rho": 0.5393939393939393,
     "p": 0.10759318778241479,
     "n": 10
    },
    "H_marg_count~W": {
     "rho": -0.29696969696969694,
     "p": 0.40470167127015705,
     "n": 10
    },
    "H_marg_count~B_over_V": {
     "rho": 0.8181818181818182,
     "p": 0.003814920082550713,
     "n": 10
    },
    "EH_real~V": {
     "rho": 0.5030303030303029,
     "p": 0.13833369839449194,
     "n": 10
    },
    "EH_real~B": {
     "rho": -0.04242424242424241,
     "p": 0.9073638178128159,
     "n": 10
    },
    "EH_real~W": {
     "rho": 0.5151515151515151,
     "p": 0.1275528697032343,
     "n": 10
    },
    "EH_real~B_over_V": {
     "rho": -0.11515151515151514,
     "p": 0.7514196523258485,
     "n": 10
    }
   },
   "km20": {
    "I_real~V": {
     "rho": -0.21052631578947367,
     "p": 0.3729699095048001,
     "n": 20
    },
    "I_real~B": {
     "rho": 0.6601503759398496,
     "p": 0.0015370486321183076,
     "n": 20
    },
    "I_real~W": {
     "rho": -0.3699248120300751,
     "p": 0.10840956155377553,
     "n": 20
    },
    "I_real~B_over_V": {
     "rho": 0.7338345864661654,
     "p": 0.0002306890933683326,
     "n": 20
    },
    "I_post~V": {
     "rho": -0.16240601503759397,
     "p": 0.49391254436303184,
     "n": 20
    },
    "I_post~B": {
     "rho": 0.6631578947368421,
     "p": 0.0014368148651074362,
     "n": 20
    },
    "I_post~W": {
     "rho": -0.3218045112781954,
     "p": 0.16647434857875798,
     "n": 20
    },
    "I_post~B_over_V": {
     "rho": 0.7097744360902255,
     "p": 0.0004558392343877837,
     "n": 20
    },
    "I_count~V": {
     "rho": -0.16691729323308271,
     "p": 0.4818249184315468,
     "n": 20
    },
    "I_count~B": {
     "rho": 0.6060150375939849,
     "p": 0.0046226146707220635,
     "n": 20
    },
    "I_count~W": {
     "rho": -0.3278195488721804,
     "p": 0.1582438682640637,
     "n": 20
    },
    "I_count~B_over_V": {
     "rho": 0.6721804511278194,
     "p": 0.0011684302903722896,
     "n": 20
    },
    "H_marg_count~V": {
     "rho": -0.09774436090225563,
     "p": 0.6818324385070821,
     "n": 20
    },
    "H_marg_count~B": {
     "rho": 0.3714285714285714,
     "p": 0.10687070696592824,
     "n": 20
    },
    "H_marg_count~W": {
     "rho": -0.18045112781954886,
     "p": 0.4464646102705484,
     "n": 20
    },
    "H_marg_count~B_over_V": {
     "rho": 0.437593984962406,
     "p": 0.05366144000429179,
     "n": 20
    },
    "EH_real~V": {
     "rho": 0.4917293233082706,
     "p": 0.027658227513046155,
     "n": 20
    },
    "EH_real~B": {
     "rho": -0.29624060150375936,
     "p": 0.2047182974286216,
     "n": 20
    },
    "EH_real~W": {
     "rho": 0.5789473684210527,
     "p": 0.007479660209668748,
     "n": 20
    },
    "EH_real~B_over_V": {
     "rho": -0.4842105263157894,
     "p": 0.030508493550666576,
     "n": 20
    }
   },
   "km50": {
    "I_real~V": {
     "rho": -0.1169267707082833,
     "p": 0.41870819488172156,
     "n": 50
    },
    "I_real~B": {
     "rho": 0.5659063625450179,
     "p": 1.8443285699000125e-05,
     "n": 50
    },
    "I_real~W": {
     "rho": -0.2558943577430972,
     "p": 0.07286488751789306,
     "n": 50
    },
    "I_real~B_over_V": {
     "rho": 0.6793277310924369,
     "p": 5.8355165875748177e-08,
     "n": 50
    },
    "I_post~V": {
     "rho": -0.13863145258103243,
     "p": 0.3369922306980508,
     "n": 50
    },
    "I_post~B": {
     "rho": 0.5582232893157262,
     "p": 2.5278064231013636e-05,
     "n": 50
    },
    "I_post~W": {
     "rho": -0.28211284513805523,
     "p": 0.04715508181664506,
     "n": 50
    },
    "I_post~B_over_V": {
     "rho": 0.6744297719087635,
     "p": 7.88004137105436e-08,
     "n": 50
    },
    "I_count~V": {
     "rho": -0.09224489795918367,
     "p": 0.5240383366312202,
     "n": 50
    },
    "I_count~B": {
     "rho": 0.5188475390156062,
     "p": 0.00011325297000935561,
     "n": 50
    },
    "I_count~W": {
     "rho": -0.22429771908763504,
     "p": 0.11736370668289967,
     "n": 50
    },
    "I_count~B_over_V": {
     "rho": 0.6356302521008403,
     "p": 7.068034153368188e-07,
     "n": 50
    },
    "H_marg_count~V": {
     "rho": 0.07966386554621849,
     "p": 0.5823631470805785,
     "n": 50
    },
    "H_marg_count~B": {
     "rho": 0.06938775510204082,
     "p": 0.6320713133581388,
     "n": 50
    },
    "H_marg_count~W": {
     "rho": 0.04643457382953182,
     "p": 0.7488090704314576,
     "n": 50
    },
    "H_marg_count~B_over_V": {
     "rho": 0.17195678271308523,
     "p": 0.23244545784641188,
     "n": 50
    },
    "EH_real~V": {
     "rho": 0.4620888355342137,
     "p": 0.0007295824228538263,
     "n": 50
    },
    "EH_real~B": {
     "rho": -0.4910924369747899,
     "p": 0.0002932632624767699,
     "n": 50
    },
    "EH_real~W": {
     "rho": 0.562641056422569,
     "p": 2.1107610256162572e-05,
     "n": 50
    },
    "EH_real~B_over_V": {
     "rho": -0.6216086434573829,
     "p": 1.4519786601763748e-06,
     "n": 50
    }
   }
  },
  "pythia-1.4b": {
   "km10": {
    "I_real~V": {
     "rho": -0.7212121212121211,
     "p": 0.01857315508946023,
     "n": 10
    },
    "I_real~B": {
     "rho": 0.309090909090909,
     "p": 0.38484123026128353,
     "n": 10
    },
    "I_real~W": {
     "rho": -0.8545454545454544,
     "p": 0.0016368033159867156,
     "n": 10
    },
    "I_real~B_over_V": {
     "rho": 0.8060606060606059,
     "p": 0.004862061101964607,
     "n": 10
    },
    "I_post~V": {
     "rho": -0.7212121212121211,
     "p": 0.01857315508946023,
     "n": 10
    },
    "I_post~B": {
     "rho": 0.309090909090909,
     "p": 0.38484123026128353,
     "n": 10
    },
    "I_post~W": {
     "rho": -0.8545454545454544,
     "p": 0.0016368033159867156,
     "n": 10
    },
    "I_post~B_over_V": {
     "rho": 0.8060606060606059,
     "p": 0.004862061101964607,
     "n": 10
    },
    "I_count~V": {
     "rho": -0.7212121212121211,
     "p": 0.01857315508946023,
     "n": 10
    },
    "I_count~B": {
     "rho": 0.309090909090909,
     "p": 0.38484123026128353,
     "n": 10
    },
    "I_count~W": {
     "rho": -0.8545454545454544,
     "p": 0.0016368033159867156,
     "n": 10
    },
    "I_count~B_over_V": {
     "rho": 0.8060606060606059,
     "p": 0.004862061101964607,
     "n": 10
    },
    "H_marg_count~V": {
     "rho": -0.4424242424242424,
     "p": 0.20042268671194213,
     "n": 10
    },
    "H_marg_count~B": {
     "rho": 0.18787878787878787,
     "p": 0.6032176100292089,
     "n": 10
    },
    "H_marg_count~W": {
     "rho": -0.5272727272727272,
     "p": 0.11730806555020232,
     "n": 10
    },
    "H_marg_count~B_over_V": {
     "rho": 0.5151515151515151,
     "p": 0.1275528697032343,
     "n": 10
    },
    "EH_real~V": {
     "rho": 0.5757575757575757,
     "p": 0.08155281477260244,
     "n": 10
    },
    "EH_real~B": {
     "rho": -0.17575757575757575,
     "p": 0.6271883447764846,
     "n": 10
    },
    "EH_real~W": {
     "rho": 0.6242424242424242,
     "p": 0.053717767217167436,
     "n": 10
    },
    "EH_real~B_over_V": {
     "rho": -0.49090909090909085,
     "p": 0.1496556734208368,
     "n": 10
    }
   },
   "km20": {
    "I_real~V": {
     "rho": -0.39999999999999997,
     "p": 0.08055387210850923,
     "n": 20
    },
    "I_real~B": {
     "rho": 0.40451127819548865,
     "p": 0.07688442544807972,
     "n": 20
    },
    "I_real~W": {
     "rho": -0.5172932330827067,
     "p": 0.019500547061355025,
     "n": 20
    },
    "I_real~B_over_V": {
     "rho": 0.6045112781954887,
     "p": 0.004753100824093811,
     "n": 20
    },
    "I_post~V": {
     "rho": -0.38796992481203,
     "p": 0.09097286579754235,
     "n": 20
    },
    "I_post~B": {
     "rho": 0.41353383458646614,
     "p": 0.06992073829262122,
     "n": 20
    },
    "I_post~W": {
     "rho": -0.5067669172932331,
     "p": 0.022588172380591843,
     "n": 20
    },
    "I_post~B_over_V": {
     "rho": 0.6030075187969924,
     "p": 0.004886612315025843,
     "n": 20
    },
    "I_count~V": {
     "rho": -0.3804511278195489,
     "p": 0.09796803970591272,
     "n": 20
    },
    "I_count~B": {
     "rho": 0.3383458646616541,
     "p": 0.14452609966359922,
     "n": 20
    },
    "I_count~W": {
     "rho": -0.4812030075187969,
     "p": 0.03171104462446245,
     "n": 20
    },
    "I_count~B_over_V": {
     "rho": 0.5428571428571428,
     "p": 0.013387205428015157,
     "n": 20
    },
    "H_marg_count~V": {
     "rho": -0.11729323308270674,
     "p": 0.622378981763022,
     "n": 20
    },
    "H_marg_count~B": {
     "rho": -0.02706766917293233,
     "p": 0.9098116651774512,
     "n": 20
    },
    "H_marg_count~W": {
     "rho": -0.16842105263157892,
     "p": 0.47782867579643046,
     "n": 20
    },
    "H_marg_count~B_over_V": {
     "rho": 0.1639097744360902,
     "p": 0.4898669433807744,
     "n": 20
    },
    "EH_real~V": {
     "rho": 0.58796992481203,
     "p": 0.006400170876195395,
     "n": 20
    },
    "EH_real~B": {
     "rho": -0.5398496240601504,
     "p": 0.014013555304583487,
     "n": 20
    },
    "EH_real~W": {
     "rho": 0.6090225563909774,
     "p": 0.004370507553662533,
     "n": 20
    },
    "EH_real~B_over_V": {
     "rho": -0.5984962406015037,
     "p": 0.005305836200418916,
     "n": 20
    }
   },
   "km50": {
    "I_real~V": {
     "rho": -0.42069627851140456,
     "p": 0.0023495552774879555,
     "n": 50
    },
    "I_real~B": {
     "rho": 0.3959183673469388,
     "p": 0.004426291590472159,
     "n": 50
    },
    "I_real~W": {
     "rho": -0.4528691476590636,
     "p": 0.0009588807381103257,
     "n": 50
    },
    "I_real~B_over_V": {
     "rho": 0.5024249699879952,
     "p": 0.00020082059495813256,
     "n": 50
    },
    "I_post~V": {
     "rho": -0.42472989195678273,
     "p": 0.0021097590097122533,
     "n": 50
    },
    "I_post~B": {
     "rho": 0.36528211284513806,
     "p": 0.009096022768577293,
     "n": 50
    },
    "I_post~W": {
     "rho": -0.4569027611044417,
     "p": 0.0008516183289560863,
     "n": 50
    },
    "I_post~B_over_V": {
     "rho": 0.4722689075630252,
     "p": 0.0005346979465312278,
     "n": 50
    },
    "I_count~V": {
     "rho": -0.39130852340936373,
     "p": 0.004954306889655003,
     "n": 50
    },
    "I_count~B": {
     "rho": 0.33378151260504196,
     "p": 0.017842312275098943,
     "n": 50
    },
    "I_count~W": {
     "rho": -0.41493397358943573,
     "p": 0.0027339922885868144,
     "n": 50
    },
    "I_count~B_over_V": {
     "rho": 0.44902761104441774,
     "p": 0.0010721363749548137,
     "n": 50
    },
    "H_marg_count~V": {
     "rho": -0.07534213685474188,
     "p": 0.6030533271347762,
     "n": 50
    },
    "H_marg_count~B": {
     "rho": -0.22295318127250902,
     "p": 0.11963581592920658,
     "n": 50
    },
    "H_marg_count~W": {
     "rho": -0.02588235294117647,
     "p": 0.8583957461421866,
     "n": 50
    },
    "H_marg_count~B_over_V": {
     "rho": -0.09858343337334932,
     "p": 0.4957950768954385,
     "n": 50
    },
    "EH_real~V": {
     "rho": 0.5394957983193277,
     "p": 5.280088570646458e-05,
     "n": 50
    },
    "EH_real~B": {
     "rho": -0.7660504201680671,
     "p": 9.034144442922314e-11,
     "n": 50
    },
    "EH_real~W": {
     "rho": 0.6411044417767107,
     "p": 5.283746302575742e-07,
     "n": 50
    },
    "EH_real~B_over_V": {
     "rho": -0.8004321728691475,
     "p": 3.0352964075630934e-12,
     "n": 50
    }
   }
  },
  "qwen2.5-1.5b": {
   "km10": {
    "I_real~V": {
     "rho": 0.8303030303030302,
     "p": 0.002940227023279509,
     "n": 10
    },
    "I_real~B": {
     "rho": 0.9030303030303028,
     "p": 0.0003436121977632824,
     "n": 10
    },
    "I_real~W": {
     "rho": 0.3939393939393939,
     "p": 0.25999776683488757,
     "n": 10
    },
    "I_real~B_over_V": {
     "rho": 0.7818181818181817,
     "p": 0.0075470077810678785,
     "n": 10
    },
    "I_post~V": {
     "rho": 0.8303030303030302,
     "p": 0.002940227023279509,
     "n": 10
    },
    "I_post~B": {
     "rho": 0.9030303030303028,
     "p": 0.0003436121977632824,
     "n": 10
    },
    "I_post~W": {
     "rho": 0.3939393939393939,
     "p": 0.25999776683488757,
     "n": 10
    },
    "I_post~B_over_V": {
     "rho": 0.7818181818181817,
     "p": 0.0075470077810678785,
     "n": 10
    },
    "I_count~V": {
     "rho": 0.8424242424242423,
     "p": 0.002220031225916843,
     "n": 10
    },
    "I_count~B": {
     "rho": 0.8787878787878788,
     "p": 0.0008138621117322101,
     "n": 10
    },
    "I_count~W": {
     "rho": 0.4787878787878787,
     "p": 0.16152292801745594,
     "n": 10
    },
    "I_count~B_over_V": {
     "rho": 0.7575757575757575,
     "p": 0.011143446799694208,
     "n": 10
    },
    "H_marg_count~V": {
     "rho": 0.6121212121212121,
     "p": 0.05997214247725527,
     "n": 10
    },
    "H_marg_count~B": {
     "rho": 0.5030303030303029,
     "p": 0.13833369839449194,
     "n": 10
    },
    "H_marg_count~W": {
     "rho": 0.709090909090909,
     "p": 0.02166592336753244,
     "n": 10
    },
    "H_marg_count~B_over_V": {
     "rho": 0.309090909090909,
     "p": 0.38484123026128353,
     "n": 10
    },
    "EH_real~V": {
     "rho": -0.4424242424242424,
     "p": 0.20042268671194213,
     "n": 10
    },
    "EH_real~B": {
     "rho": -0.5878787878787878,
     "p": 0.07387770688865808,
     "n": 10
    },
    "EH_real~W": {
     "rho": 0.2121212121212121,
     "p": 0.5563057751029299,
     "n": 10
    },
    "EH_real~B_over_V": {
     "rho": -0.5636363636363636,
     "p": 0.0897240283170912,
     "n": 10
    }
   },
   "km20": {
    "I_real~V": {
     "rho": 0.6736842105263157,
     "p": 0.0011280967372370514,
     "n": 20
    },
    "I_real~B": {
     "rho": 0.7112781954887217,
     "p": 0.00043769852641295997,
     "n": 20
    },
    "I_real~W": {
     "rho": 0.5744360902255639,
     "p": 0.008072760656054084,
     "n": 20
    },
    "I_real~B_over_V": {
     "rho": 0.5714285714285714,
     "p": 0.008489085694766705,
     "n": 20
    },
    "I_post~V": {
     "rho": 0.6631578947368421,
     "p": 0.0014368148651074362,
     "n": 20
    },
    "I_post~B": {
     "rho": 0.7142857142857143,
     "p": 0.0004032525947441225,
     "n": 20
    },
    "I_post~W": {
     "rho": 0.5593984962406015,
     "p": 0.010333258461010715,
     "n": 20
    },
    "I_post~B_over_V": {
     "rho": 0.5789473684210527,
     "p": 0.007479660209668748,
     "n": 20
    },
    "I_count~V": {
     "rho": 0.6721804511278194,
     "p": 0.0011684302903722896,
     "n": 20
    },
    "I_count~B": {
     "rho": 0.6992481203007518,
     "p": 0.0006016416290038306,
     "n": 20
    },
    "I_count~W": {
     "rho": 0.58796992481203,
     "p": 0.006400170876195395,
     "n": 20
    },
    "I_count~B_over_V": {
     "rho": 0.5518796992481202,
     "p": 0.011642373367085755,
     "n": 20
    },
    "H_marg_count~V": {
     "rho": 0.5969924812030075,
     "p": 0.0054519893833496,
     "n": 20
    },
    "H_marg_count~B": {
     "rho": 0.5187969924812029,
     "p": 0.019088394384192502,
     "n": 20
    },
    "H_marg_count~W": {
     "rho": 0.6240601503759398,
     "p": 0.0032741072368306203,
     "n": 20
    },
    "H_marg_count~B_over_V": {
     "rho": 0.3278195488721804,
     "p": 0.1582438682640637,
     "n": 20
    },
    "EH_real~V": {
     "rho": -0.15789473684210525,
     "p": 0.5061465835201626,
     "n": 20
    },
    "EH_real~B": {
     "rho": -0.5112781954887218,
     "p": 0.02122064413322479,
     "n": 20
    },
    "EH_real~W": {
     "rho": 0.07969924812030074,
     "p": 0.7383737490149301,
     "n": 20
    },
    "EH_real~B_over_V": {
     "rho": -0.5037593984962406,
     "p": 0.02353803922116813,
     "n": 20
    }
   },
   "km50": {
    "I_real~V": {
     "rho": 0.5691716686674669,
     "p": 1.6092110054680377e-05,
     "n": 50
    },
    "I_real~B": {
     "rho": 0.556782713085234,
     "p": 2.6794012788961714e-05,
     "n": 50
    },
    "I_real~W": {
     "rho": 0.39332533013205284,
     "p": 0.004716873508700327,
     "n": 50
    },
    "I_real~B_over_V": {
     "rho": 0.4084033613445378,
     "p": 0.003236049310976639,
     "n": 50
    },
    "I_post~V": {
     "rho": 0.5490996398559423,
     "p": 3.638991575706889e-05,
     "n": 50
    },
    "I_post~B": {
     "rho": 0.5385354141656662,
     "p": 5.476938367367692e-05,
     "n": 50
    },
    "I_post~W": {
     "rho": 0.37555822328931565,
     "p": 0.007196944372079503,
     "n": 50
    },
    "I_post~B_over_V": {
     "rho": 0.39418967587034814,
     "p": 0.004618208245097684,
     "n": 50
    },
    "I_count~V": {
     "rho": 0.5750300120048019,
     "p": 1.2553424032858908e-05,
     "n": 50
    },
    "I_count~B": {
     "rho": 0.5418967587034814,
     "p": 4.816010220967331e-05,
     "n": 50
    },
    "I_count~W": {
     "rho": 0.4044657863145258,
     "p": 0.003576593802547343,
     "n": 50
    },
    "I_count~B_over_V": {
     "rho": 0.3899639855942376,
     "p": 0.005118349955096576,
     "n": 50
    },
    "H_marg_count~V": {
     "rho": 0.42924369747899155,
     "p": 0.0018673940126586503,
     "n": 50
    },
    "H_marg_count~B": {
     "rho": 0.13555822328931572,
     "p": 0.3479158602278954,
     "n": 50
    },
    "H_marg_count~W": {
     "rho": 0.4129171668667466,
     "p": 0.002881128872585479,
     "n": 50
    },
    "H_marg_count~B_over_V": {
     "rho": -0.027515006002400956,
     "p": 0.8495635659967955,
     "n": 50
    },
    "EH_real~V": {
     "rho": -0.3151500600240096,
     "p": 0.025798746856230733,
     "n": 50
    },
    "EH_real~B": {
     "rho": -0.7339735894357742,
     "p": 1.3226223001652407e-09,
     "n": 50
    },
    "EH_real~W": {
     "rho": -0.0974309723889556,
     "p": 0.5008709929602795,
     "n": 50
    },
    "EH_real~B_over_V": {
     "rho": -0.7217767106842736,
     "p": 3.32567171434486e-09,
     "n": 50
    }
   }
  }
 },
 "clusters": [
  {
   "k": 0,
   "n": 4098906.0,
   "types": 5873,
   "H_marg_real": 7.176360492816707,
   "H_marg_post": 7.157344266992477,
   "H_marg_count": 7.1066406973385785,
   "EH_real": 3.854540137473124,
   "EH_post": 3.853236274878041,
   "I_real": 3.321820355343583,
   "I_post": 3.304107992114436,
   "I_count": 3.2521005598654544,
   "W": 33918.42113295154,
   "B": 2056.1314506989647,
   "V": 35974.552583650504,
   "B_over_V": 0.057155163943120806,
   "model": "gpt2",
   "partition": "km10"
  },
  {
   "k": 1,
   "n": 1546454.0,
   "types": 598,
   "H_marg_real": 3.2768424106498832,
   "H_marg_post": 3.3659018044473306,
   "H_marg_count": 3.1173390742249847,
   "EH_real": 2.2909428060443755,
   "EH_post": 2.299171726925793,
   "I_real": 0.9858996046055077,
   "I_post": 1.0667300775215374,
   "I_count": 0.8263962681806092,
   "W": 27486.363992235634,
   "B": 1928.5279325121226,
   "V": 29414.891924747757,
   "B_over_V": 0.0655629786927616,
   "model": "gpt2",
   "partition": "km10"
  },
  {
   "k": 2,
   "n": 6495792.0,
   "types": 3117,
   "H_marg_real": 5.102873201982085,
   "H_marg_post": 5.162803038788213,
   "H_marg_count": 4.937110582811397,
   "EH_real": 2.912199449132492,
   "EH_post": 2.938204770367063,
   "I_real": 2.190673752849593,
   "I_post": 2.22459826842115,
   "I_count": 2.024911133678905,
   "W": 33933.885190286404,
   "B": 2186.2474814790094,
   "V": 36120.132671765416,
   "B_over_V": 0.06052711659024352,
   "model": "gpt2",
   "partition": "km10"
  },
  {
   "k": 3,
   "n": 1558744.0,
   "types": 2776,
   "H_marg_real": 6.765558278415119,
   "H_marg_post": 6.143626124486794,
   "H_marg_count": 6.735561231848027,
   "EH_real": 1.708695771390988,
   "EH_post": 1.6304469827276584,
   "I_real": 5.056862507024131,
   "I_post": 4.513179141759135,
   "I_count": 5.026865460457039,
   "W": 31326.759850024082,
   "B": 2727.774457552253,
   "V": 34054.53430757634,
   "B_over_V": 0.08010018380857396,
   "model": "gpt2",
   "partition": "km10"
  },
  {
   "k": 4,
   "n": 2312440.0,
   "types": 2292,
   "H_marg_real": 4.340984075142654,
   "H_marg_post": 4.054116651773321,
   "H_marg_count": 4.003862850934052,
   "EH_real": 0.8833693340327748,
   "EH_post": 0.7155103395646056,
   "I_real": 3.4576147411098788,
   "I_post": 3.3386063122087153,
   "I_count": 3.120493516901277,
   "W": 31885.43586373898,
   "B": 3688.18486773552,
   "V": 35573.620731474504,
   "B_over_V": 0.10367752261080136,
   "model": "gpt2",
   "partition": "km10"
  },
  {
   "k": 5,
   "n": 3486377.0,
   "types": 3713,
   "H_marg_real": 5.01793777043561,
   "H_marg_post": 5.565786266413978,
   "H_marg_count": 4.670756710902054,
   "EH_real": 2.2762345648240823,
   "EH_post": 2.5264175366506403,
   "I_real": 2.741703205611528,
   "I_post": 3.039368729763338,
   "I_count": 2.3945221460779713,
   "W": 33404.38885705882,
   "B": 2558.5446432514977,
   "V": 35962.93350031031,
   "B_over_V": 0.07114393610936719,
   "model": "gpt2",
   "partition": "km10"
  },
  {
   "k": 6,
   "n": 911591.0,
   "types": 718,
   "H_marg_real": 5.492963462537517,
   "H_marg_post": 5.484943614377177,
   "H_marg_count": 5.44604004305842,
   "EH_real": 3.476924357642555,
   "EH_post": 3.557621002924688,
   "I_real": 2.016039104894962,
   "I_post": 1.9273226114524888,
   "I_count": 1.969115685415865,
   "W": 34356.818400740114,
   "B": 2537.2038071964216,
   "V": 36894.022207936534,
   "B_over_V": 0.06877005149768207,
   "model": "gpt2",
   "partition": "km10"
  },
  {
   "k": 7,
   "n": 355606.0,
   "types": 619,
   "H_marg_real": 5.0597260422987285,
   "H_marg_post": 5.103343895029811,
   "H_marg_count": 4.985733635397374,
   "EH_real": 3.1571389016743217,
   "EH_post": 3.19998332998897,
   "I_real": 1.9025871406244068,
   "I_post": 1.903360565040841,
   "I_count": 1.828594733723052,
   "W": 33042.545229008836,
   "B": 1636.6344132690424,
   "V": 34679.17964227788,
   "B_over_V": 0.04719357349715961,
   "model": "gpt2",
   "partition": "km10"
  },
  {
   "k": 8,
   "n": 1609208.0,
   "types": 3653,
   "H_marg_real": 7.218131763026457,
   "H_marg_post": 7.158110707183256,
   "H_marg_count": 7.20434378234313,
   "EH_real": 3.7197249065404927,
   "EH_post": 3.7129019502884524,
   "I_real": 3.498406856485964,
   "I_post": 3.4452087568948033,
   "I_count": 3.4846188758026377,
   "W": 33179.51615326624,
   "B": 2515.881816805363,
   "V": 35695.3979700716,
   "B_over_V": 0.07048196574008715,
   "model": "gpt2",
   "partition": "km10"
  },
  {
   "k": 9,
   "n": 2818552.0,
   "types": 3054,
   "H_marg_real": 4.486742173570285,
   "H_marg_post": 4.665383315152425,
   "H_marg_count": 4.325289037512203,
   "EH_real": 2.70952224258876,
   "EH_post": 2.819842395650233,
   "I_real": 1.7772199309815249,
   "I_post": 1.8455409195021923,
   "I_count": 1.6157667949234429,
   "W": 34457.580121153,
   "B": 1079.3508655292767,
   "V": 35536.93098668227,
   "B_over_V": 0.030372652774483293,
   "model": "gpt2",
   "partition": "km10"
  },
  {
   "k": 0,
   "n": 1599738.0,
   "types": 2224,
   "H_marg_real": 5.27306920962105,
   "H_marg_post": 5.61047494710796,
   "H_marg_count": 5.022096438861484,
   "EH_real": 2.214274684545459,
   "EH_post": 2.426923204822317,
   "I_real": 3.058794525075591,
   "I_post": 3.183551742285643,
   "I_count": 2.8078217543160253,
   "W": 32378.59553290988,
   "B": 2817.9603529668875,
   "V": 35196.55588587677,
   "B_over_V": 0.08006352559335624,
   "model": "gpt2",
   "partition": "km20"
  },
  {
   "k": 1,
   "n": 4291102.0,
   "types": 1912,
   "H_marg_real": 4.630905556115572,
   "H_marg_post": 4.641472375800144,
   "H_marg_count": 4.538561500760447,
   "EH_real": 2.6134268243434495,
   "EH_post": 2.6439990053277627,
   "I_real": 2.017478731772122,
   "I_post": 1.9974733704723815,
   "I_count": 1.9251346764169974,
   "W": 34282.360594096615,
   "B": 1781.4616216214663,
   "V": 36063.82221571808,
   "B_over_V": 0.04939747126540106,
   "model": "gpt2",
   "partition": "km20"
  },
  {
   "k": 2,
   "n": 1207367.0,
   "types": 1908,
   "H_marg_real": 6.545041318392787,
   "H_marg_post": 6.542195695983484,
   "H_marg_count": 6.510323019568434,
   "EH_real": 1.602995811208872,
   "EH_post": 1.7371160542920299,
   "I_real": 4.942045507183915,
   "I_post": 4.805079641691454,
   "I_count": 4.907327208359561,
   "W": 30976.881717933968,
   "B": 2360.1322640661006,
   "V": 33337.01398200007,
   "B_over_V": 0.0707961506492581,
   "model": "gpt2",
   "partition": "km20"
  },
  {
   "k": 3,
   "n": 1399461.0,
   "types": 2758,
   "H_marg_real": 6.447950099693514,
   "H_marg_post": 6.457786370082583,
   "H_marg_count": 6.459174761182577,
   "EH_real": 4.031898617714709,
   "EH_post": 4.072900279090618,
   "I_real": 2.4160514819788057,
   "I_post": 2.384886090991965,
   "I_count": 2.4272761434678687,
   "W": 33238.3003161607,
   "B": 1258.214208714411,
   "V": 34496.51452487511,
   "B_over_V": 0.03647366193495069,
   "model": "gpt2",
   "partition": "km20"
  },
  {
   "k": 4,
   "n": 2562094.0,
   "types": 1462,
   "H_marg_real": 3.348294070136566,
   "H_marg_post": 3.435938508643955,
   "H_marg_count": 3.1645330102929234,
   "EH_real": 1.9060771250984898,
   "EH_post": 1.936573668536352,
   "I_real": 1.4422169450380762,
   "I_post": 1.4993648401076032,
   "I_count": 1.2584558851944336,
   "W": 34001.68371121093,
   "B": 878.6477916531353,
   "V": 34880.331502864065,
   "B_over_V": 0.02519035094551749,
   "model": "gpt2",
   "partition": "km20"
  },
  {
   "k": 5,
   "n": 2052638.0,
   "types": 2385,
   "H_marg_real": 6.71606398141466,
   "H_marg_post": 6.715835480443984,
   "H_marg_count": 6.68741003874945,
   "EH_real": 3.3926507472712233,
   "EH_post": 3.3787297351786156,
   "I_real": 3.3234132341434366,
   "I_post": 3.3371057452653687,
   "I_count": 3.2947592914782264,
   "W": 32751.874362083487,
   "B": 2029.266930024036,
   "V": 34781.141292107524,
   "B_over_V": 0.058343885641398245,
   "model": "gpt2",
   "partition": "km20"
  },
  {
   "k": 6,
   "n": 822411.0,
   "types": 1474,
   "H_marg_real": 6.193094939520281,
   "H_marg_post": 6.111553652636694,
   "H_marg_count": 6.195744347151823,
   "EH_real": 2.7041991306602675,
   "EH_post": 2.6814279348524153,
   "I_real": 3.488895808860013,
   "I_post": 3.4301257177842785,
   "I_count": 3.4915452164915557,
   "W": 32497.453648124334,
   "B": 2298.569396053407,
   "V": 34796.02304417774,
   "B_over_V": 0.06605839388987347,
   "model": "gpt2",
   "partition": "km20"
  },
  {
   "k": 7,
   "n": 1537081.0,
   "types": 537,
   "H_marg_real": 3.223101856480383,
   "H_marg_post": 3.303199248563758,
   "H_marg_count": 3.076564514584706,
   "EH_real": 2.258063548076643,
   "EH_post": 2.2644593866302243,
   "I_real": 0.9650383084037397,
   "I_post": 1.0387398619335335,
   "I_count": 0.8185009665080627,
   "W": 27412.29933285723,
   "B": 1922.316197566643,
   "V": 29334.615530423875,
   "B_over_V": 0.06553064230799095,
   "model": "gpt2",
   "partition": "km20"
  },
  {
   "k": 8,
   "n": 148092.0,
   "types": 741,
   "H_marg_real": 6.255117865027662,
   "H_marg_post": 6.251301924764064,
   "H_marg_count": 6.215265565576519,
   "EH_real": 2.8904139802674216,
   "EH_post": 2.9785759071756206,
   "I_real": 3.3647038847602406,
   "I_post": 3.2727260175884436,
   "I_count": 3.324851585309098,
   "W": 32201.946006988437,
   "B": 2378.9530499621674,
   "V": 34580.899056950606,
   "B_over_V": 0.06879384616473724,
   "model": "gpt2",
   "partition": "km20"
  },
  {
   "k": 9,
   "n": 856759.0,
   "types": 1903,
   "H_marg_real": 6.713620395220874,
   "H_marg_post": 6.682675595026741,
   "H_marg_count": 6.712464585688622,
   "EH_real": 3.7525659111210694,
   "EH_post": 3.785194351195815,
   "I_real": 2.961054484099805,
   "I_post": 2.8974812438309265,
   "I_count": 2.9598986745675524,
   "W": 32165.85578157439,
   "B": 1932.5230093160674,
   "V": 34098.378790890456,
   "B_over_V": 0.05667492349613847,
   "model": "gpt2",
   "partition": "km20"
  },
  {
   "k": 10,
   "n": 1201601.0,
   "types": 1914,
   "H_marg_real": 4.039229218386863,
   "H_marg_post": 4.111205420081391,
   "H_marg_count": 4.015582621678248,
   "EH_real": 0.4959996032795054,
   "EH_post": 0.5779039937974919,
   "I_real": 3.5432296151073577,
   "I_post": 3.533301426283899,
   "I_count": 3.5195830183987424,
   "W": 31843.674130910145,
   "B": 2782.2350195909817,
   "V": 34625.909150501124,
   "B_over_V": 0.08035124817944934,
   "model": "gpt2",
   "partition": "km20"
  },
  {
   "k": 11,
   "n": 517738.0,
   "types": 455,
   "H_marg_real": 4.631340584676356,
   "H_marg_post": 4.61257720588583,
   "H_marg_count": 4.662513476327339,
   "EH_real": 3.533019559639449,
   "EH_post": 3.580696515657371,
   "I_real": 1.098321025036907,
   "I_post": 1.031880690228459,
   "I_count": 1.1294939166878901,
   "W": 35195.098075211434,
   "B": 1208.3382831678339,
   "V": 36403.436358379266,
   "B_over_V": 0.03319297308287494,
   "model": "gpt2",
   "partition": "km20"
  },
  {
   "k": 12,
   "n": 77675.0,
   "types": 817,
   "H_marg_real": 6.572600577934685,
   "H_marg_post": 6.537973630532472,
   "H_marg_count": 6.577372472680645,
   "EH_real": 2.5347800228917583,
   "EH_post": 2.741786975024465,
   "I_real": 4.037820555042927,
   "I_post": 3.7961866555080066,
   "I_count": 4.042592449788887,
   "W": 145420.56844678643,
   "B": 3325.1020964637114,
   "V": 148745.67054325013,
   "B_over_V": 0.022354278173742782,
   "model": "gpt2",
   "partition": "km20"
  },
  {
   "k": 13,
   "n": 772551.0,
   "types": 1747,
   "H_marg_real": 6.616813698680033,
   "H_marg_post": 6.575643113362124,
   "H_marg_count": 6.624189794440682,
   "EH_real": 3.422976775983975,
   "EH_post": 3.446758500255576,
   "I_real": 3.1938369226960583,
   "I_post": 3.1288846131065475,
   "I_count": 3.2012130184567065,
   "W": 33267.430293522266,
   "B": 1781.7554472825777,
   "V": 35049.185740804845,
   "B_over_V": 0.05083585851206319,
   "model": "gpt2",
   "partition": "km20"
  },
  {
   "k": 14,
   "n": 328325.0,
   "types": 922,
   "H_marg_real": 5.183252078978648,
   "H_marg_post": 3.3477680562020806,
   "H_marg_count": 5.129733585537506,
   "EH_real": 1.3599020444349628,
   "EH_post": 0.8743083197187247,
   "I_real": 3.8233500345436853,
   "I_post": 2.473459736483356,
   "I_count": 3.7698315411025436,
   "W": 32972.878843007,
   "B": 3138.2765005445026,
   "V": 36111.1553435515,
   "B_over_V": 0.08690601202558633,
   "model": "gpt2",
   "partition": "km20"
  },
  {
   "k": 15,
   "n": 360029.0,
   "types": 616,
   "H_marg_real": 5.058462774352855,
   "H_marg_post": 5.102360328945393,
   "H_marg_count": 4.984062577156018,
   "EH_real": 3.144029559903986,
   "EH_post": 3.188677489237034,
   "I_real": 1.9144332144488692,
   "I_post": 1.9136828397083585,
   "I_count": 1.8400330172520318,
   "W": 32888.46026342229,
   "B": 1660.0186410120855,
   "V": 34548.47890443438,
   "B_over_V": 0.04804896463325968,
   "model": "gpt2",
   "partition": "km20"
  },
  {
   "k": 16,
   "n": 3264082.0,
   "types": 363,
   "H_marg_real": 2.742531809571363,
   "H_marg_post": 2.7854446253413996,
   "H_marg_count": 2.3815457618672182,
   "EH_real": 1.1205961983046282,
   "EH_post": 1.051635263484211,
   "I_real": 1.6219356112667347,
   "I_post": 1.7338093618571886,
   "I_count": 1.26094956356259,
   "W": 32355.77225364327,
   "B": 2325.603313941569,
   "V": 34681.37556758484,
   "B_over_V": 0.06705625932886032,
   "model": "gpt2",
   "partition": "km20"
  },
  {
   "k": 17,
   "n": 387651.0,
   "types": 254,
   "H_marg_real": 4.936399797244492,
   "H_marg_post": 5.0068426358649605,
   "H_marg_count": 4.874670157508859,
   "EH_real": 2.9963940005642606,
   "EH_post": 3.0640820328360263,
   "I_real": 1.9400057966802318,
   "I_post": 1.9427606030289342,
   "I_count": 1.8782761569445987,
   "W": 33347.37666037869,
   "B": 2446.8594003105395,
   "V": 35794.23606068923,
   "B_over_V": 0.0683590340121209,
   "model": "gpt2",
   "partition": "km20"
  },
  {
   "k": 18,
   "n": 350713.0,
   "types": 975,
   "H_marg_real": 5.776566336091317,
   "H_marg_post": 5.753065105375902,
   "H_marg_count": 5.761820925684221,
   "EH_real": 3.720995946544694,
   "EH_post": 3.772220634251693,
   "I_real": 2.0555703895466233,
   "I_post": 1.9808444711242092,
   "I_count": 2.040824979139527,
   "W": 34348.56639141163,
   "B": 1424.1418268037307,
   "V": 35772.70821821536,
   "B_over_V": 0.0398108473676746,
   "model": "gpt2",
   "partition": "km20"
  },
  {
   "k": 19,
   "n": 1456562.0,
   "types": 1046,
   "H_marg_real": 4.951135442020366,
   "H_marg_post": 4.984855476823874,
   "H_marg_count": 4.859733457703156,
   "EH_real": 3.160907335784791,
   "EH_post": 3.1770023325545402,
   "I_real": 1.790228106235575,
   "I_post": 1.807853144269334,
   "I_count": 1.6988261219183647,
   "W": 33971.033574497094,
   "B": 1515.646964684772,
   "V": 35486.68053918186,
   "B_over_V": 0.042710305434494014,
   "model": "gpt2",
   "partition": "km20"
  },
  {
   "k": 0,
   "n": 356025.0,
   "types": 738,
   "H_marg_real": 5.802802368804141,
   "H_marg_post": 5.795466242415155,
   "H_marg_count": 5.7903248525696345,
   "EH_real": 2.4848486610155662,
   "EH_post": 2.5269115940908073,
   "I_real": 3.3179537077885746,
   "I_post": 3.2685546483243475,
   "I_count": 3.3054761915540682,
   "W": 33301.780816642444,
   "B": 2066.960280335764,
   "V": 35368.74109697821,
   "B_over_V": 0.05844031244053406,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 1,
   "n": 52910.0,
   "types": 147,
   "H_marg_real": 4.633823321448238,
   "H_marg_post": 4.653277371730958,
   "H_marg_count": 4.51876931473649,
   "EH_real": 1.6992471579570843,
   "EH_post": 1.7385133260023433,
   "I_real": 2.934576163491154,
   "I_post": 2.9147640457286146,
   "I_count": 2.8195221567794055,
   "W": 28309.072671574115,
   "B": 4059.901542215751,
   "V": 32368.974213789865,
   "B_over_V": 0.1254257090571053,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 2,
   "n": 1129200.0,
   "types": 653,
   "H_marg_real": 4.662684712367506,
   "H_marg_post": 4.699295220609047,
   "H_marg_count": 4.569576557488007,
   "EH_real": 3.080666094980435,
   "EH_post": 3.0759418231455062,
   "I_real": 1.582018617387071,
   "I_post": 1.6233533974635406,
   "I_count": 1.4889104625075724,
   "W": 33730.38750793733,
   "B": 1198.341602361223,
   "V": 34928.729110298555,
   "B_over_V": 0.03430819365276872,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 3,
   "n": 194323.0,
   "types": 347,
   "H_marg_real": 5.037924851603332,
   "H_marg_post": 5.0414243701143775,
   "H_marg_count": 5.031806815877678,
   "EH_real": 2.635795816038605,
   "EH_post": 2.7068813861013212,
   "I_real": 2.402129035564727,
   "I_post": 2.3345429840130563,
   "I_count": 2.396010999839073,
   "W": 34664.58547942161,
   "B": 1207.6767810980318,
   "V": 35872.26226051964,
   "B_over_V": 0.03366603344744106,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 4,
   "n": 787215.0,
   "types": 1382,
   "H_marg_real": 6.030145286674353,
   "H_marg_post": 6.0253894630769445,
   "H_marg_count": 6.0394527177457,
   "EH_real": 4.028386223176443,
   "EH_post": 4.08902771296415,
   "I_real": 2.00175906349791,
   "I_post": 1.9363617501127948,
   "I_count": 2.011066494569257,
   "W": 32521.01039599932,
   "B": 745.3179726033854,
   "V": 33266.328368602706,
   "B_over_V": 0.02240457571226371,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 5,
   "n": 257060.0,
   "types": 564,
   "H_marg_real": 5.670267990873566,
   "H_marg_post": 5.679888957289014,
   "H_marg_count": 5.656427253155693,
   "EH_real": 0.9192551239568818,
   "EH_post": 1.0098070071017007,
   "I_real": 4.7510128669166845,
   "I_post": 4.670081950187313,
   "I_count": 4.737172129198811,
   "W": 30001.78525026722,
   "B": 3335.3097074828906,
   "V": 33337.09495775011,
   "B_over_V": 0.10004800093439178,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 6,
   "n": 152279.0,
   "types": 292,
   "H_marg_real": 4.63560828366092,
   "H_marg_post": 4.620690419088575,
   "H_marg_count": 4.6018428501126385,
   "EH_real": 1.4737956944531805,
   "EH_post": 1.4864197182214671,
   "I_real": 3.1618125892077398,
   "I_post": 3.1342707008671082,
   "I_count": 3.1280471556594582,
   "W": 32043.22478956213,
   "B": 2736.1675408730603,
   "V": 34779.39233043519,
   "B_over_V": 0.07867209164775027,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 7,
   "n": 328844.0,
   "types": 784,
   "H_marg_real": 5.0089504030241025,
   "H_marg_post": 3.125874922279949,
   "H_marg_count": 4.997781719883133,
   "EH_real": 1.2956514500290996,
   "EH_post": 0.7285638479812008,
   "I_real": 3.713298952995003,
   "I_post": 2.3973110742987482,
   "I_count": 3.7021302698540337,
   "W": 30339.68100956357,
   "B": 2740.080261499522,
   "V": 33079.76127106309,
   "B_over_V": 0.08283252829567543,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 8,
   "n": 418754.0,
   "types": 599,
   "H_marg_real": 5.343395218633842,
   "H_marg_post": 5.359593296234523,
   "H_marg_count": 5.319830929414309,
   "EH_real": 3.182218822140599,
   "EH_post": 3.1904675805137397,
   "I_real": 2.161176396493243,
   "I_post": 2.1691257157207837,
   "I_count": 2.1376121072737098,
   "W": 33274.564599815305,
   "B": 1772.918055797041,
   "V": 35047.482655612344,
   "B_over_V": 0.05058617399766753,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 9,
   "n": 197938.0,
   "types": 334,
   "H_marg_real": 5.086067271007355,
   "H_marg_post": 5.085473911965159,
   "H_marg_count": 5.0666665381824405,
   "EH_real": 2.314398668115478,
   "EH_post": 2.308980194076666,
   "I_real": 2.7716686028918773,
   "I_post": 2.776493717888493,
   "I_count": 2.7522678700669627,
   "W": 32232.513247264294,
   "B": 2095.8161494670703,
   "V": 34328.329396731366,
   "B_over_V": 0.06105208690017485,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 10,
   "n": 210259.0,
   "types": 451,
   "H_marg_real": 5.335806300431537,
   "H_marg_post": 5.34468766857638,
   "H_marg_count": 5.308352682104594,
   "EH_real": 2.693916352653461,
   "EH_post": 2.7192714404486438,
   "I_real": 2.6418899477780764,
   "I_post": 2.625416228127736,
   "I_count": 2.6144363294511335,
   "W": 31107.40973851238,
   "B": 1726.1184896435402,
   "V": 32833.52822815592,
   "B_over_V": 0.05257182468021613,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 11,
   "n": 178514.0,
   "types": 485,
   "H_marg_real": 5.549246756774315,
   "H_marg_post": 5.527379194101242,
   "H_marg_count": 5.518941691989747,
   "EH_real": 2.842266947920537,
   "EH_post": 2.8681815192667948,
   "I_real": 2.706979808853778,
   "I_post": 2.659197674834447,
   "I_count": 2.67667474406921,
   "W": 31944.881436950294,
   "B": 1501.4935484835576,
   "V": 33446.37498543385,
   "B_over_V": 0.04489256456454457,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 12,
   "n": 47742.0,
   "types": 480,
   "H_marg_real": 6.023881559871981,
   "H_marg_post": 6.017424589875355,
   "H_marg_count": 6.019949878069133,
   "EH_real": 2.5633689082047533,
   "EH_post": 2.717708827475968,
   "I_real": 3.4605126516672278,
   "I_post": 3.2997157623993867,
   "I_count": 3.45658096986438,
   "W": 139769.22323893794,
   "B": 2440.445676922446,
   "V": 142209.66891586038,
   "B_over_V": 0.017160898380027576,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 13,
   "n": 2571799.0,
   "types": 176,
   "H_marg_real": 2.683384499953627,
   "H_marg_post": 2.742945880614205,
   "H_marg_count": 2.475241778190326,
   "EH_real": 1.6001256400730597,
   "EH_post": 1.619853617188047,
   "I_real": 1.0832588598805675,
   "I_post": 1.1230922634261578,
   "I_count": 0.8751161381172663,
   "W": 34631.16745900699,
   "B": 695.0927196362663,
   "V": 35326.26017864326,
   "B_over_V": 0.019676374349314497,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 14,
   "n": 55669.0,
   "types": 99,
   "H_marg_real": 4.561407490278322,
   "H_marg_post": 4.516972357128637,
   "H_marg_count": 4.564403720547593,
   "EH_real": 3.6069192308562315,
   "EH_post": 3.6436479556034786,
   "I_real": 0.9544882594220905,
   "I_post": 0.8733244015251582,
   "I_count": 0.9574844896913612,
   "W": 32984.76112114839,
   "B": 722.2327909965841,
   "V": 33706.99391214497,
   "B_over_V": 0.02142679329040838,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 15,
   "n": 389379.0,
   "types": 1126,
   "H_marg_real": 6.073224928014971,
   "H_marg_post": 6.082590923308469,
   "H_marg_count": 6.0483798759999825,
   "EH_real": 0.6796758769220719,
   "EH_post": 0.751537866357779,
   "I_real": 5.393549051092899,
   "I_post": 5.33105305695069,
   "I_count": 5.36870399907791,
   "W": 27747.7166506069,
   "B": 3147.9715746347615,
   "V": 30895.68822524166,
   "B_over_V": 0.10189032047723995,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 16,
   "n": 966015.0,
   "types": 1325,
   "H_marg_real": 6.104620231166525,
   "H_marg_post": 6.113992343672858,
   "H_marg_count": 6.067593089558137,
   "EH_real": 1.538326818923133,
   "EH_post": 1.6648544650234385,
   "I_real": 4.566293412243391,
   "I_post": 4.449137878649419,
   "I_count": 4.529266270635004,
   "W": 30890.59185330971,
   "B": 1881.3168573757684,
   "V": 32771.90871068548,
   "B_over_V": 0.057406386487411205,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 17,
   "n": 288404.0,
   "types": 774,
   "H_marg_real": 6.04834766320144,
   "H_marg_post": 6.035265630834715,
   "H_marg_count": 6.008742139163239,
   "EH_real": 4.156780178536309,
   "EH_post": 4.175368229605691,
   "I_real": 1.8915674846651314,
   "I_post": 1.8598974012290244,
   "I_count": 1.8519619606269302,
   "W": 34140.32729266861,
   "B": 905.2016819087803,
   "V": 35045.52897457739,
   "B_over_V": 0.025829305717297878,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 18,
   "n": 103242.0,
   "types": 468,
   "H_marg_real": 5.496636003666045,
   "H_marg_post": 5.5677417863312435,
   "H_marg_count": 5.472098670097644,
   "EH_real": 0.7824513630953057,
   "EH_post": 1.1796337111452,
   "I_real": 4.714184640570739,
   "I_post": 4.388108075186043,
   "I_count": 4.689647307002338,
   "W": 28630.737752632725,
   "B": 4670.7318567508755,
   "V": 33301.4696093836,
   "B_over_V": 0.14025602808336027,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 19,
   "n": 460693.0,
   "types": 922,
   "H_marg_real": 6.045751635656442,
   "H_marg_post": 6.045008247658379,
   "H_marg_count": 6.0171065405441695,
   "EH_real": 2.242113426679146,
   "EH_post": 2.3252505019398053,
   "I_real": 3.803638208977296,
   "I_post": 3.719757745718574,
   "I_count": 3.7749931138650235,
   "W": 31280.788980651185,
   "B": 2985.532534949122,
   "V": 34266.321515600306,
   "B_over_V": 0.08712731343485203,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 20,
   "n": 464779.0,
   "types": 437,
   "H_marg_real": 4.5419220800025935,
   "H_marg_post": 4.516355483167652,
   "H_marg_count": 4.588489848456478,
   "EH_real": 3.513037087375351,
   "EH_post": 3.565975294018614,
   "I_real": 1.0288849926272423,
   "I_post": 0.9503801891490378,
   "I_count": 1.0754527610811264,
   "W": 35588.54473223056,
   "B": 918.9504288533449,
   "V": 36507.495161083905,
   "B_over_V": 0.0251715551778782,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 21,
   "n": 84611.0,
   "types": 240,
   "H_marg_real": 4.677527667978209,
   "H_marg_post": 4.415309126753694,
   "H_marg_count": 4.6479688980174405,
   "EH_real": 1.5047261340422606,
   "EH_post": 2.1280980125550366,
   "I_real": 3.1728015339359485,
   "I_post": 2.2872111141986577,
   "I_count": 3.14324276397518,
   "W": 31068.775945377416,
   "B": 3493.1912147432413,
   "V": 34561.96716012066,
   "B_over_V": 0.10107038174533832,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 22,
   "n": 305333.0,
   "types": 394,
   "H_marg_real": 3.646251996639079,
   "H_marg_post": 3.6653778111614024,
   "H_marg_count": 3.569136862477569,
   "EH_real": 2.4489905283200892,
   "EH_post": 2.4797998618958,
   "I_real": 1.19726146831899,
   "I_post": 1.1855779492656024,
   "I_count": 1.1201463341574796,
   "W": 34711.631181569624,
   "B": 1045.1777468466898,
   "V": 35756.808928416314,
   "B_over_V": 0.02923017400515503,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 23,
   "n": 216511.0,
   "types": 177,
   "H_marg_real": 3.117800347779753,
   "H_marg_post": 3.1797151604469875,
   "H_marg_count": 3.023913673994872,
   "EH_real": 1.69082724667837,
   "EH_post": 1.7465302795054625,
   "I_real": 1.4269731011013829,
   "I_post": 1.433184880941525,
   "I_count": 1.3330864273165022,
   "W": 33847.463574111796,
   "B": 1648.509385065323,
   "V": 35495.97295917712,
   "B_over_V": 0.04644215238053132,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 24,
   "n": 330647.0,
   "types": 905,
   "H_marg_real": 6.0253439625152945,
   "H_marg_post": 5.953620557545669,
   "H_marg_count": 6.041938749179318,
   "EH_real": 3.673544888581124,
   "EH_post": 3.7449813918074417,
   "I_real": 2.3517990739341705,
   "I_post": 2.2086391657382274,
   "I_count": 2.368393860598194,
   "W": 31386.4732445879,
   "B": 1246.1892377441297,
   "V": 32632.66248233203,
   "B_over_V": 0.038188402139078946,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 25,
   "n": 285790.0,
   "types": 551,
   "H_marg_real": 5.519442371454245,
   "H_marg_post": 5.522496853624935,
   "H_marg_count": 5.479918819538394,
   "EH_real": 2.9723586541189175,
   "EH_post": 3.0128118539867677,
   "I_real": 2.5470837173353273,
   "I_post": 2.509684999638167,
   "I_count": 2.5075601654194766,
   "W": 31740.459423615386,
   "B": 1503.0941867569911,
   "V": 33243.55361037238,
   "B_over_V": 0.04521460624739011,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 26,
   "n": 192524.0,
   "types": 573,
   "H_marg_real": 5.60889339533407,
   "H_marg_post": 5.596922985354383,
   "H_marg_count": 5.586652958882771,
   "EH_real": 2.8337721895505816,
   "EH_post": 2.870128228378085,
   "I_real": 2.775121205783488,
   "I_post": 2.726794756976298,
   "I_count": 2.7528807693321897,
   "W": 32290.85494349293,
   "B": 1501.9185682029406,
   "V": 33792.77351169587,
   "B_over_V": 0.04444496299432534,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 27,
   "n": 5589548.0,
   "types": 235,
   "H_marg_real": 3.1095719998161604,
   "H_marg_post": 3.1429114616896405,
   "H_marg_count": 2.9293519102248187,
   "EH_real": 1.6929829680899404,
   "EH_post": 1.6493801425953902,
   "I_real": 1.41658903172622,
   "I_post": 1.4935313190942503,
   "I_count": 1.2363689421348782,
   "W": 33807.704604742285,
   "B": 1181.9040875056146,
   "V": 34989.6086922479,
   "B_over_V": 0.033778716929962996,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 28,
   "n": 316346.0,
   "types": 735,
   "H_marg_real": 5.927974663239535,
   "H_marg_post": 5.914204183906208,
   "H_marg_count": 5.91781599502383,
   "EH_real": 2.8381968906805084,
   "EH_post": 2.894722768973249,
   "I_real": 3.0897777725590267,
   "I_post": 3.0194814149329594,
   "I_count": 3.079619104343321,
   "W": 31311.032879375387,
   "B": 1570.8330590948055,
   "V": 32881.86593847019,
   "B_over_V": 0.04777201701491663,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 29,
   "n": 85908.0,
   "types": 470,
   "H_marg_real": 5.839918593372774,
   "H_marg_post": 5.835786761025609,
   "H_marg_count": 5.807001844151388,
   "EH_real": 2.6906008286094294,
   "EH_post": 2.7700537146227657,
   "I_real": 3.1493177647633446,
   "I_post": 3.0657330464028436,
   "I_count": 3.116401015541959,
   "W": 31665.19569068099,
   "B": 2265.3951424849015,
   "V": 33930.590833165894,
   "B_over_V": 0.0667655672022829,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 30,
   "n": 461955.0,
   "types": 548,
   "H_marg_real": 5.361644765315164,
   "H_marg_post": 5.367454378056607,
   "H_marg_count": 5.285616952527555,
   "EH_real": 2.6088173661260714,
   "EH_post": 2.5495750001163837,
   "I_real": 2.752827399189093,
   "I_post": 2.817879377940223,
   "I_count": 2.6767995864014833,
   "W": 32769.994881780345,
   "B": 1761.6022540518072,
   "V": 34531.597135832155,
   "B_over_V": 0.051014213073390054,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 31,
   "n": 36001.0,
   "types": 327,
   "H_marg_real": 5.624631057734521,
   "H_marg_post": 5.566952267919618,
   "H_marg_count": 5.619476288493973,
   "EH_real": 0.5897381410454188,
   "EH_post": 0.80476055604462,
   "I_real": 5.0348929166891025,
   "I_post": 4.762191711874998,
   "I_count": 5.029738147448555,
   "W": 116374.16336554966,
   "B": 5224.002064752702,
   "V": 121598.16543030235,
   "B_over_V": 0.04296119144780186,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 32,
   "n": 154338.0,
   "types": 417,
   "H_marg_real": 5.207343523120057,
   "H_marg_post": 5.214740103139015,
   "H_marg_count": 5.164015118005433,
   "EH_real": 3.563925181960198,
   "EH_post": 3.6035647524126593,
   "I_real": 1.6434183411598595,
   "I_post": 1.6111753507263553,
   "I_count": 1.6000899360452352,
   "W": 34103.88196033065,
   "B": 1017.6877982963325,
   "V": 35121.56975862698,
   "B_over_V": 0.028976147857011882,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 33,
   "n": 339237.0,
   "types": 513,
   "H_marg_real": 5.4515028364879115,
   "H_marg_post": 5.45688361290783,
   "H_marg_count": 5.41852435382911,
   "EH_real": 2.761627771487481,
   "EH_post": 2.7410057797561835,
   "I_real": 2.6898750650004306,
   "I_post": 2.715877833151646,
   "I_count": 2.656896582341629,
   "W": 32390.039478116872,
   "B": 1648.8484495813066,
   "V": 34038.88792769818,
   "B_over_V": 0.04844013861685542,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 34,
   "n": 53134.0,
   "types": 438,
   "H_marg_real": 5.9106413330592,
   "H_marg_post": 5.896370615399858,
   "H_marg_count": 5.905117677637056,
   "EH_real": 2.950713485082356,
   "EH_post": 3.181531613866465,
   "I_real": 2.959927847976844,
   "I_post": 2.7148390015333934,
   "I_count": 2.9544041925547004,
   "W": 123556.4622785968,
   "B": 2125.7106636793314,
   "V": 125682.17294227613,
   "B_over_V": 0.016913382494235178,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 35,
   "n": 169825.0,
   "types": 587,
   "H_marg_real": 5.7016239048859125,
   "H_marg_post": 5.64163808267517,
   "H_marg_count": 5.623100613482789,
   "EH_real": 2.832495200538569,
   "EH_post": 2.9025075867534,
   "I_real": 2.8691287043473435,
   "I_post": 2.73913049592177,
   "I_count": 2.79060541294422,
   "W": 31236.409589083876,
   "B": 1875.686207107736,
   "V": 33112.095796191614,
   "B_over_V": 0.05664655655301251,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 36,
   "n": 499671.0,
   "types": 802,
   "H_marg_real": 3.4277628279028525,
   "H_marg_post": 3.943057241462569,
   "H_marg_count": 3.2443471658928646,
   "EH_real": 1.7108255860453905,
   "EH_post": 2.0780882084063235,
   "I_real": 1.716937241857462,
   "I_post": 1.8649690330562456,
   "I_count": 1.5335215798474742,
   "W": 32184.01499258529,
   "B": 1277.0600479693458,
   "V": 33461.075040554635,
   "B_over_V": 0.038165541496247686,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 37,
   "n": 193783.0,
   "types": 653,
   "H_marg_real": 5.629195927656998,
   "H_marg_post": 5.609179280985704,
   "H_marg_count": 5.620827024574729,
   "EH_real": 3.7031539670722853,
   "EH_post": 3.7576949023606327,
   "I_real": 1.9260419605847123,
   "I_post": 1.8514843786250714,
   "I_count": 1.9176730575024439,
   "W": 33015.202719833345,
   "B": 1300.270095511224,
   "V": 34315.47281534457,
   "B_over_V": 0.03789165611991198,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 38,
   "n": 1583378.0,
   "types": 218,
   "H_marg_real": 2.9512647198031243,
   "H_marg_post": 2.8905010255679677,
   "H_marg_count": 2.5917082194170464,
   "EH_real": 0.9872131260930467,
   "EH_post": 0.8232161733833102,
   "I_real": 1.9640515937100775,
   "I_post": 2.0672848521846574,
   "I_count": 1.6044950933239996,
   "W": 32364.730075216008,
   "B": 3141.211099875719,
   "V": 35505.94117509173,
   "B_over_V": 0.08847001363477035,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 39,
   "n": 194678.0,
   "types": 353,
   "H_marg_real": 5.26840828580217,
   "H_marg_post": 5.270390783985675,
   "H_marg_count": 5.202661315923436,
   "EH_real": 2.5842295829848423,
   "EH_post": 2.535500975371736,
   "I_real": 2.684178702817328,
   "I_post": 2.7348898086139393,
   "I_count": 2.6184317329385935,
   "W": 31628.52597417805,
   "B": 1727.8422907774318,
   "V": 33356.36826495548,
   "B_over_V": 0.05179947280389992,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 40,
   "n": 288084.0,
   "types": 175,
   "H_marg_real": 3.2643414193702545,
   "H_marg_post": 3.2692994043258445,
   "H_marg_count": 3.267200772227219,
   "EH_real": 1.9804737937494756,
   "EH_post": 1.9847510699228645,
   "I_real": 1.2838676256207788,
   "I_post": 1.28454833440298,
   "I_count": 1.2867269784777433,
   "W": 33188.13608015081,
   "B": 974.5038912364247,
   "V": 34162.63997138724,
   "B_over_V": 0.028525426959175752,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 41,
   "n": 1524777.0,
   "types": 498,
   "H_marg_real": 3.1715556559558604,
   "H_marg_post": 3.247420112085343,
   "H_marg_count": 3.0342614240679255,
   "EH_real": 2.219784523108955,
   "EH_post": 2.2220374404441077,
   "I_real": 0.9517711328469054,
   "I_post": 1.0253826716412355,
   "I_count": 0.8144769009589705,
   "W": 27326.367156387412,
   "B": 1917.1829787448385,
   "V": 29243.55013513225,
   "B_over_V": 0.06555917355744019,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 42,
   "n": 451754.0,
   "types": 715,
   "H_marg_real": 5.224561165225094,
   "H_marg_post": 5.223956252024971,
   "H_marg_count": 5.2162591754468846,
   "EH_real": 3.2014562080645215,
   "EH_post": 3.2521991118577125,
   "I_real": 2.023104957160572,
   "I_post": 1.9717571401672584,
   "I_count": 2.014802967382363,
   "W": 34827.38254887054,
   "B": 1296.6366326475072,
   "V": 36124.019181518044,
   "B_over_V": 0.035894030122509156,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 43,
   "n": 890913.0,
   "types": 870,
   "H_marg_real": 5.667012293681531,
   "H_marg_post": 5.657951891640801,
   "H_marg_count": 5.651352915468196,
   "EH_real": 2.8727999718444512,
   "EH_post": 2.903023585148461,
   "I_real": 2.79421232183708,
   "I_post": 2.75492830649234,
   "I_count": 2.7785529436237444,
   "W": 33253.07216764815,
   "B": 1659.9309753825992,
   "V": 34913.00314303075,
   "B_over_V": 0.04754477776037295,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 44,
   "n": 356175.0,
   "types": 572,
   "H_marg_real": 5.393693132648788,
   "H_marg_post": 5.386362250269892,
   "H_marg_count": 5.374864350650688,
   "EH_real": 2.772843726299417,
   "EH_post": 2.760712728024591,
   "I_real": 2.620849406349371,
   "I_post": 2.625649522245301,
   "I_count": 2.6020206243512707,
   "W": 32541.122536878138,
   "B": 1393.0758632323011,
   "V": 33934.198400110436,
   "B_over_V": 0.04105226965454906,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 45,
   "n": 166674.0,
   "types": 86,
   "H_marg_real": 3.197981798452988,
   "H_marg_post": 1.327671221075084,
   "H_marg_count": 3.2111830808804127,
   "EH_real": 0.900263574078709,
   "EH_post": 0.2745076025693472,
   "I_real": 2.297718224374279,
   "I_post": 1.053163618505737,
   "I_count": 2.310919506801704,
   "W": 29345.166554382242,
   "B": 4020.206379694183,
   "V": 33365.372934076426,
   "B_over_V": 0.12049037748318711,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 46,
   "n": 346623.0,
   "types": 163,
   "H_marg_real": 4.532818848496829,
   "H_marg_post": 4.536754501597551,
   "H_marg_count": 4.490012302024766,
   "EH_real": 2.8624346610311444,
   "EH_post": 2.861892321978065,
   "I_real": 1.6703841874656846,
   "I_post": 1.674862179619486,
   "I_count": 1.6275776409936218,
   "W": 33132.06154713838,
   "B": 1565.616737041384,
   "V": 34697.67828417976,
   "B_over_V": 0.04512165696559644,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 47,
   "n": 138323.0,
   "types": 341,
   "H_marg_real": 5.075040690413209,
   "H_marg_post": 5.071619845217806,
   "H_marg_count": 5.102377798960997,
   "EH_real": 3.495766674649366,
   "EH_post": 3.500578291447781,
   "I_real": 1.579274015763843,
   "I_post": 1.571041553770025,
   "I_count": 1.6066111243116308,
   "W": 32244.52448729929,
   "B": 1019.6051464613462,
   "V": 33264.12963376064,
   "B_over_V": 0.030651790913733157,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 48,
   "n": 218529.0,
   "types": 886,
   "H_marg_real": 6.2892582550121645,
   "H_marg_post": 6.281430669298832,
   "H_marg_count": 6.248620755181576,
   "EH_real": 3.6853627254712564,
   "EH_post": 3.7783311602027467,
   "I_real": 2.603895529540908,
   "I_post": 2.503099509096085,
   "I_count": 2.5632580297103194,
   "W": 28487.077419642614,
   "B": 1082.6072911899876,
   "V": 29569.6847108326,
   "B_over_V": 0.03661206745276468,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 49,
   "n": 107557.0,
   "types": 388,
   "H_marg_real": 5.401936292302489,
   "H_marg_post": 5.412743010072588,
   "H_marg_count": 5.333366642282571,
   "EH_real": 2.7116492776514005,
   "EH_post": 2.73654016384657,
   "I_real": 2.6902870146510884,
   "I_post": 2.676202846226018,
   "I_count": 2.6217173646311704,
   "W": 30730.915523946198,
   "B": 1686.1706896781072,
   "V": 32417.086213624305,
   "B_over_V": 0.05201487507441186,
   "model": "gpt2",
   "partition": "km50"
  },
  {
   "k": 0,
   "n": 2341104.0,
   "types": 3127,
   "H_marg_real": 7.123703615158164,
   "H_marg_post": 7.125839769185998,
   "H_marg_count": 7.11851808954387,
   "EH_real": 2.8559107769155565,
   "EH_post": 2.816429781537583,
   "I_real": 4.267792838242608,
   "I_post": 4.309409987648415,
   "I_count": 4.2626073126283135,
   "W": 1721.2741831803812,
   "B": 207.04272412106437,
   "V": 1928.3169073014456,
   "B_over_V": 0.10736965658347478,
   "model": "pythia-410m",
   "partition": "km10"
  },
  {
   "k": 1,
   "n": 2808055.0,
   "types": 2757,
   "H_marg_real": 6.16550540080679,
   "H_marg_post": 6.202940500458366,
   "H_marg_count": 6.069309021042251,
   "EH_real": 2.0000932452796785,
   "EH_post": 2.0328754851333954,
   "I_real": 4.165412155527111,
   "I_post": 4.170065015324971,
   "I_count": 4.069215775762572,
   "W": 1555.9357068198929,
   "B": 247.2875313846182,
   "V": 1803.223238204511,
   "B_over_V": 0.1371363934012103,
   "model": "pythia-410m",
   "partition": "km10"
  },
  {
   "k": 2,
   "n": 2685102.0,
   "types": 5200,
   "H_marg_real": 7.266386223319559,
   "H_marg_post": 7.289317872618711,
   "H_marg_count": 7.142326714653404,
   "EH_real": 1.0452942746211833,
   "EH_post": 1.0383556910847729,
   "I_real": 6.221091948698376,
   "I_post": 6.2509621815339385,
   "I_count": 6.097032440032221,
   "W": 1142.7943427253156,
   "B": 205.11339107750538,
   "V": 1347.907733802821,
   "B_over_V": 0.15217168500014738,
   "model": "pythia-410m",
   "partition": "km10"
  },
  {
   "k": 3,
   "n": 8074343.0,
   "types": 1476,
   "H_marg_real": 3.833948026139709,
   "H_marg_post": 3.8580389523034624,
   "H_marg_count": 3.7953719189466084,
   "EH_real": 1.878440558360143,
   "EH_post": 1.8709308747988806,
   "I_real": 1.955507467779566,
   "I_post": 1.9871080775045817,
   "I_count": 1.9169313605864655,
   "W": 1606.2469394411164,
   "B": 136.55841687495476,
   "V": 1742.805356316071,
   "B_over_V": 0.07835551823389555,
   "model": "pythia-410m",
   "partition": "km10"
  },
  {
   "k": 4,
   "n": 3611533.0,
   "types": 3724,
   "H_marg_real": 5.486088712494573,
   "H_marg_post": 5.244236448851404,
   "H_marg_count": 5.497536224240417,
   "EH_real": 2.4506445140087654,
   "EH_post": 2.2635043961983294,
   "I_real": 3.035444198485808,
   "I_post": 2.9807320526530745,
   "I_count": 3.0468917102316513,
   "W": 1987.6153250094992,
   "B": 157.57001281233445,
   "V": 2145.185337821834,
   "B_over_V": 0.07345286676829844,
   "model": "pythia-410m",
   "partition": "km10"
  },
  {
   "k": 5,
   "n": 1228891.0,
   "types": 322,
   "H_marg_real": 3.2836926660486823,
   "H_marg_post": 3.245803152572293,
   "H_marg_count": 2.9235587911887566,
   "EH_real": 2.2143258557470284,
   "EH_post": 2.076195418755956,
   "I_real": 1.0693668103016538,
   "I_post": 1.169607733816337,
   "I_count": 0.7092329354417282,
   "W": 5035.569978169711,
   "B": 181.5540117377686,
   "V": 5217.12398990748,
   "B_over_V": 0.034799635218366404,
   "model": "pythia-410m",
   "partition": "km10"
  },
  {
   "k": 6,
   "n": 868878.0,
   "types": 2440,
   "H_marg_real": 7.023503168135573,
   "H_marg_post": 7.009009364924161,
   "H_marg_count": 7.03080940853542,
   "EH_real": 2.91360451795571,
   "EH_post": 2.8837708366599104,
   "I_real": 4.109898650179863,
   "I_post": 4.1252385282642505,
   "I_count": 4.1172048905797105,
   "W": 1767.16163086635,
   "B": 226.80407698720782,
   "V": 1993.9657078535577,
   "B_over_V": 0.11374522445090361,
   "model": "pythia-410m",
   "partition": "km10"
  },
  {
   "k": 7,
   "n": 1962745.0,
   "types": 1663,
   "H_marg_real": 5.553938144087995,
   "H_marg_post": 5.569231468534467,
   "H_marg_count": 5.580824888208038,
   "EH_real": 3.0802674411450326,
   "EH_post": 3.0676461213872774,
   "I_real": 2.4736707029429628,
   "I_post": 2.501585347147189,
   "I_count": 2.500557447063005,
   "W": 1717.6548418597367,
   "B": 165.34363964828458,
   "V": 1882.9984815080213,
   "B_over_V": 0.08780869515936476,
   "model": "pythia-410m",
   "partition": "km10"
  },
  {
   "k": 8,
   "n": 339251.0,
   "types": 588,
   "H_marg_real": 4.919698229858981,
   "H_marg_post": 4.934299644255049,
   "H_marg_count": 4.948325374789542,
   "EH_real": 2.6933084864290384,
   "EH_post": 2.6999302567709225,
   "I_real": 2.2263897434299427,
   "I_post": 2.234369387484126,
   "I_count": 2.2550168883605037,
   "W": 1697.6206063463003,
   "B": 130.5441970761299,
   "V": 1828.1648034224302,
   "B_over_V": 0.07140723682664912,
   "model": "pythia-410m",
   "partition": "km10"
  },
  {
   "k": 9,
   "n": 1350230.0,
   "types": 3106,
   "H_marg_real": 7.111674279870355,
   "H_marg_post": 7.105728399374181,
   "H_marg_count": 7.108488935317691,
   "EH_real": 3.518551799061808,
   "EH_post": 3.498662274639399,
   "I_real": 3.5931224808085473,
   "I_post": 3.6070661247347817,
   "I_count": 3.5899371362558834,
   "W": 1784.043334778674,
   "B": 158.31673294818916,
   "V": 1942.3600677268632,
   "B_over_V": 0.08150740718916583,
   "model": "pythia-410m",
   "partition": "km10"
  },
  {
   "k": 0,
   "n": 6558743.0,
   "types": 998,
   "H_marg_real": 3.786711868141152,
   "H_marg_post": 3.82888308634416,
   "H_marg_count": 3.7439390574109286,
   "EH_real": 1.8774398818022442,
   "EH_post": 1.873096373339025,
   "I_real": 1.9092719863389076,
   "I_post": 1.9557867130051352,
   "I_count": 1.8664991756086844,
   "W": 1586.067377660368,
   "B": 112.70488118018135,
   "V": 1698.7722588405493,
   "B_over_V": 0.06634490326390484,
   "model": "pythia-410m",
   "partition": "km20"
  },
  {
   "k": 1,
   "n": 969297.0,
   "types": 2646,
   "H_marg_real": 7.234210210457597,
   "H_marg_post": 7.236349863991713,
   "H_marg_count": 7.2312291481974444,
   "EH_real": 1.0627565322945685,
   "EH_post": 1.0901928416759084,
   "I_real": 6.1714536781630285,
   "I_post": 6.146157022315805,
   "I_count": 6.168472615902876,
   "W": 1117.3086950566824,
   "B": 154.10895667377207,
   "V": 1271.4176517304545,
   "B_over_V": 0.12121033278405652,
   "model": "pythia-410m",
   "partition": "km20"
  },
  {
   "k": 2,
   "n": 439523.0,
   "types": 722,
   "H_marg_real": 5.779067180121497,
   "H_marg_post": 5.783969728156242,
   "H_marg_count": 5.775978152654808,
   "EH_real": 2.3344312767839246,
   "EH_post": 2.2946075048565597,
   "I_real": 3.444635903337572,
   "I_post": 3.489362223299682,
   "I_count": 3.4415468758708836,
   "W": 1687.2981069397026,
   "B": 188.15057386735333,
   "V": 1875.448680807056,
   "B_over_V": 0.10032296580164864,
   "model": "pythia-410m",
   "partition": "km20"
  },
  {
   "k": 3,
   "n": 413492.0,
   "types": 748,
   "H_marg_real": 5.557818461152131,
   "H_marg_post": 5.544008007299407,
   "H_marg_count": 5.582815488596898,
   "EH_real": 2.98241785810098,
   "EH_post": 2.8904983455449305,
   "I_real": 2.575400603051151,
   "I_post": 2.6535096617544767,
   "I_count": 2.600397630495918,
   "W": 2224.878750795389,
   "B": 120.19039052568775,
   "V": 2345.0691413210766,
   "B_over_V": 0.05125238672407732,
   "model": "pythia-410m",
   "partition": "km20"
  },
  {
   "k": 4,
   "n": 1336125.0,
   "types": 2393,
   "H_marg_real": 6.569984938861889,
   "H_marg_post": 6.5710609961989395,
   "H_marg_count": 6.5701160511917625,
   "EH_real": 0.7142158401372459,
   "EH_post": 0.8160578611009327,
   "I_real": 5.855769098724643,
   "I_post": 5.755003135098007,
   "I_count": 5.855900211054516,
   "W": 1125.045919474828,
   "B": 138.92746067927308,
   "V": 1263.973380154101,
   "B_over_V": 0.10991328050147332,
   "model": "pythia-410m",
   "partition": "km20"
  },
  {
   "k": 5,
   "n": 599008.0,
   "types": 1610,
   "H_marg_real": 6.269161323898885,
   "H_marg_post": 6.256430398338997,
   "H_marg_count": 6.28287613179737,
   "EH_real": 3.414205819198043,
   "EH_post": 3.399700136482996,
   "I_real": 2.854955504700842,
   "I_post": 2.856730261856001,
   "I_count": 2.868670312599327,
   "W": 1831.9870460278714,
   "B": 123.2860539993532,
   "V": 1955.2731000272247,
   "B_over_V": 0.06305311211903677,
   "model": "pythia-410m",
   "partition": "km20"
  },
  {
   "k": 6,
   "n": 817787.0,
   "types": 1291,
   "H_marg_real": 6.279696151693191,
   "H_marg_post": 6.28414921203092,
   "H_marg_count": 6.279878254000607,
   "EH_real": 2.513040714138267,
   "EH_post": 2.4744894565105824,
   "I_real": 3.766655437554924,
   "I_post": 3.8096597555203378,
   "I_count": 3.7668375398623404,
   "W": 1732.5397106452247,
   "B": 189.3398017087127,
   "V": 1921.8795123539373,
   "B_over_V": 0.09851803949811995,
   "model": "pythia-410m",
   "partition": "km20"
  },
  {
   "k": 7,
   "n": 1280686.0,
   "types": 1721,
   "H_marg_real": 5.274822766469258,
   "H_marg_post": 4.980965673828624,
   "H_marg_count": 5.238842278342622,
   "EH_real": 2.2650348487085736,
   "EH_post": 2.0713639534161428,
   "I_real": 3.0097879177606846,
   "I_post": 2.9096017204124816,
   "I_count": 2.973807429634048,
   "W": 1967.5777108163024,
   "B": 129.21970534610472,
   "V": 2096.797416162407,
   "B_over_V": 0.06162717692708947,
   "model": "pythia-410m",
   "partition": "km20"
  },
  {
   "k": 8,
   "n": 331017.0,
   "types": 577,
   "H_marg_real": 4.869551998201148,
   "H_marg_post": 4.884713232014776,
   "H_marg_count": 4.899339621581021,
   "EH_real": 2.6803971678457974,
   "EH_post": 2.686344531737411,
   "I_real": 2.1891548303553505,
   "I_post": 2.198368700277365,
   "I_count": 2.2189424537352234,
   "W": 1694.8427942734365,
   "B": 128.39594557771525,
   "V": 1823.2387398511519,
   "B_over_V": 0.07042190513580104,
   "model": "pythia-410m",
   "partition": "km20"
  },
  {
   "k": 9,
   "n": 827477.0,
   "types": 1701,
   "H_marg_real": 6.567288970436981,
   "H_marg_post": 6.553401744722107,
   "H_marg_count": 6.576600432564377,
   "EH_real": 2.882414213864142,
   "EH_post": 2.869682824461629,
   "I_real": 3.684874756572839,
   "I_post": 3.6837189202604783,
   "I_count": 3.694186218700235,
   "W": 1745.3469439868693,
   "B": 146.73396957603495,
   "V": 1892.0809135629042,
   "B_over_V": 0.07755163562203368,
   "model": "pythia-410m",
   "partition": "km20"
  },
  {
   "k": 10,
   "n": 3720988.0,
   "types": 1674,
   "H_marg_real": 3.491902272548255,
   "H_marg_post": 3.437946874147759,
   "H_marg_count": 3.439826983613944,
   "EH_real": 1.315345497245798,
   "EH_post": 1.235569168976998,
   "I_real": 2.176556775302457,
   "I_post": 2.2023777051707607,
   "I_count": 2.124481486368146,
   "W": 2325.136870875669,
   "B": 180.50828159704997,
   "V": 2505.645152472719,
   "B_over_V": 0.07204064047892564,
   "model": "pythia-410m",
   "partition": "km20"
  },
  {
   "k": 11,
   "n": 351665.0,
   "types": 376,
   "H_marg_real": 3.4500250202849916,
   "H_marg_post": 3.456732519664704,
   "H_marg_count": 3.5047412804322904,
   "EH_real": 1.9496344586333325,
   "EH_post": 1.9606430393612506,
   "I_real": 1.500390561651659,
   "I_post": 1.4960894803034532,
   "I_count": 1.5551068217989579,
   "W": 1702.4077788009008,
   "B": 109.36137718740963,
   "V": 1811.7691559883106,
   "B_over_V": 0.06036165083501136,
   "model": "pythia-410m",
   "partition": "km20"
  },
  {
   "k": 12,
   "n": 1080086.0,
   "types": 642,
   "H_marg_real": 4.861471859969083,
   "H_marg_post": 4.0632499907634365,
   "H_marg_count": 4.770667009483794,
   "EH_real": 2.498944877339026,
   "EH_post": 1.8701426141249777,
   "I_real": 2.3625269826300572,
   "I_post": 2.1931073766384586,
   "I_count": 2.2717221321447676,
   "W": 1441.9383074499583,
   "B": 179.15043521856185,
   "V": 1621.0887426685201,
   "B_over_V": 0.11051241705846235,
   "model": "pythia-410m",
   "partition": "km20"
  },
  {
   "k": 13,
   "n": 1035085.0,
   "types": 1760,
   "H_marg_real": 6.6432647172984485,
   "H_marg_post": 6.633765786352486,
   "H_marg_count": 6.645661094422618,
   "EH_real": 2.5700423074554335,
   "EH_post": 2.5523445588863236,
   "I_real": 4.073222409843015,
   "I_post": 4.081421227466162,
   "I_count": 4.075618786967184,
   "W": 1787.5134510534535,
   "B": 194.11473919414422,
   "V": 1981.6281902475978,
   "B_over_V": 0.09795719507295172,
   "model": "pythia-410m",
   "partition": "km20"
  },
  {
   "k": 14,
   "n": 1645588.0,
   "types": 1370,
   "H_marg_real": 5.513906668748579,
   "H_marg_post": 5.537558437403954,
   "H_marg_count": 5.530589176360688,
   "EH_real": 3.15023339104323,
   "EH_post": 3.133907180405351,
   "I_real": 2.363673277705349,
   "I_post": 2.403651256998603,
   "I_count": 2.380355785317458,
   "W": 1720.1955570174628,
   "B": 147.63971023528475,
   "V": 1867.8352672527476,
   "B_over_V": 0.07904321800949632,
   "model": "pythia-410m",
   "partition": "km20"
  },
  {
   "k": 15,
   "n": 273771.0,
   "types": 1144,
   "H_marg_real": 6.4213922963858385,
   "H_marg_post": 6.401498744996948,
   "H_marg_count": 6.43416335436302,
   "EH_real": 2.61613001241539,
   "EH_post": 2.589778658234354,
   "I_real": 3.8052622839704484,
   "I_post": 3.8117200867625938,
   "I_count": 3.8180333419476296,
   "W": 1753.2237862919078,
   "B": 218.3550088454822,
   "V": 1971.57879513739,
   "B_over_V": 0.11075134779498684,
   "model": "pythia-410m",
   "partition": "km20"
  },
  {
   "k": 16,
   "n": 904217.0,
   "types": 289,
   "H_marg_real": 3.509735053497256,
   "H_marg_post": 3.4969841594168467,
   "H_marg_count": 3.121357526615984,
   "EH_real": 2.6884395736261597,
   "EH_post": 2.583951213662377,
   "I_real": 0.8212954798710963,
   "I_post": 0.9130329457544697,
   "I_count": 0.43291795298982416,
   "W": 4239.739136743581,
   "B": 95.47675439956673,
   "V": 4335.215891143148,
   "B_over_V": 0.022023529345937737,
   "model": "pythia-410m",
   "partition": "km20"
  },
  {
   "k": 17,
   "n": 552211.0,
   "types": 976,
   "H_marg_real": 6.14373022139356,
   "H_marg_post": 6.140881831589902,
   "H_marg_count": 6.133832523895144,
   "EH_real": 1.5834212689159461,
   "EH_post": 1.5837621349878646,
   "I_real": 4.560308952477614,
   "I_post": 4.5571196966020375,
   "I_count": 4.550411254979198,
   "W": 1627.7790964567048,
   "B": 243.57860734674432,
   "V": 1871.357703803449,
   "B_over_V": 0.1301614367214146,
   "model": "pythia-410m",
   "partition": "km20"
  },
  {
   "k": 18,
   "n": 1313827.0,
   "types": 843,
   "H_marg_real": 4.731503689900374,
   "H_marg_post": 4.6183941287768535,
   "H_marg_count": 3.9679507160931813,
   "EH_real": 1.0227855211180148,
   "EH_post": 0.8441630789336552,
   "I_real": 3.7087181687823594,
   "I_post": 3.7742310498431983,
   "I_count": 2.9451651949751665,
   "W": 1455.605326585036,
   "B": 270.76268400669585,
   "V": 1726.368010591732,
   "B_over_V": 0.15683949328619043,
   "model": "pythia-410m",
   "partition": "km20"
  },
  {
   "k": 19,
   "n": 819539.0,
   "types": 922,
   "H_marg_real": 5.7941016226515,
   "H_marg_post": 5.795618354886077,
   "H_marg_count": 5.782285158605448,
   "EH_real": 2.3472542517484487,
   "EH_post": 2.2978875509112164,
   "I_real": 3.446847370903051,
   "I_post": 3.4977308039748607,
   "I_count": 3.435030906856999,
   "W": 1697.6666193548017,
   "B": 191.20465617148352,
   "V": 1888.8712755262852,
   "B_over_V": 0.10122693835672274,
   "model": "pythia-410m",
   "partition": "km20"
  },
  {
   "k": 0,
   "n": 90920.0,
   "types": 257,
   "H_marg_real": 4.926270560071548,
   "H_marg_post": 4.938693859278482,
   "H_marg_count": 4.924561708877502,
   "EH_real": 1.9638761976126413,
   "EH_post": 1.936632367144896,
   "I_real": 2.9623943624589066,
   "I_post": 3.0020614921335858,
   "I_count": 2.960685511264861,
   "W": 1679.9803824270343,
   "B": 166.9418767760597,
   "V": 1846.922259203094,
   "B_over_V": 0.09038922777837516,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 1,
   "n": 328444.0,
   "types": 248,
   "H_marg_real": 2.353695921588891,
   "H_marg_post": 2.2239720277193253,
   "H_marg_count": 1.5521001248757877,
   "EH_real": 0.7044539743342878,
   "EH_post": 0.4591282983574212,
   "I_real": 1.6492419472546032,
   "I_post": 1.7648437293619041,
   "I_count": 0.8476461505414999,
   "W": 1258.4646372686764,
   "B": 124.23284369404986,
   "V": 1382.6974809627263,
   "B_over_V": 0.0898481738807759,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 2,
   "n": 614980.0,
   "types": 266,
   "H_marg_real": 3.2332096214737422,
   "H_marg_post": 3.263113766947014,
   "H_marg_count": 3.266661860667961,
   "EH_real": 1.7128647772395054,
   "EH_post": 1.7136775731637122,
   "I_real": 1.5203448442342369,
   "I_post": 1.5494361937833019,
   "I_count": 1.5537970834284556,
   "W": 1686.3456354789566,
   "B": 102.9270793776128,
   "V": 1789.2727148565693,
   "B_over_V": 0.05752453414339556,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 3,
   "n": 249456.0,
   "types": 450,
   "H_marg_real": 5.396480050674101,
   "H_marg_post": 5.383072861664591,
   "H_marg_count": 5.391785583439754,
   "EH_real": 0.9920700079444562,
   "EH_post": 1.0093935861387646,
   "I_real": 4.404410042729644,
   "I_post": 4.373679275525826,
   "I_count": 4.399715575495298,
   "W": 1512.2792511253285,
   "B": 265.9080709654138,
   "V": 1778.1873220907423,
   "B_over_V": 0.14953884085326097,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 4,
   "n": 225888.0,
   "types": 547,
   "H_marg_real": 5.625981462189865,
   "H_marg_post": 5.625425904961668,
   "H_marg_count": 5.601948643899441,
   "EH_real": 2.3778813661963,
   "EH_post": 2.3572682861325855,
   "I_real": 3.2481000959935655,
   "I_post": 3.2681576188290826,
   "I_count": 3.2240672777031407,
   "W": 1712.4798058618621,
   "B": 140.69487148157225,
   "V": 1853.1746773434343,
   "B_over_V": 0.07592099827484226,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 5,
   "n": 271628.0,
   "types": 577,
   "H_marg_real": 5.7721402950536485,
   "H_marg_post": 5.771147820995563,
   "H_marg_count": 5.781933352407213,
   "EH_real": 3.518516903724466,
   "EH_post": 3.4341211085361527,
   "I_real": 2.2536233913291825,
   "I_post": 2.3370267124594104,
   "I_count": 2.2634164486827473,
   "W": 2380.858102936187,
   "B": 82.48018731714902,
   "V": 2463.3382902533363,
   "B_over_V": 0.03348309391507349,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 6,
   "n": 130598.0,
   "types": 496,
   "H_marg_real": 5.533621447386748,
   "H_marg_post": 5.514697053443786,
   "H_marg_count": 5.542625998931087,
   "EH_real": 2.449783455338286,
   "EH_post": 2.415337536765328,
   "I_real": 3.0838379920484624,
   "I_post": 3.0993595166784584,
   "I_count": 3.0928425435928015,
   "W": 1755.8632992564892,
   "B": 136.638505187503,
   "V": 1892.5018044439921,
   "B_over_V": 0.07219993390053688,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 7,
   "n": 25090.0,
   "types": 156,
   "H_marg_real": 4.732707541675152,
   "H_marg_post": 4.707895026506176,
   "H_marg_count": 4.757003125767767,
   "EH_real": 1.6161204585140683,
   "EH_post": 1.5665491450748592,
   "I_real": 3.1165870831610842,
   "I_post": 3.1413458814313167,
   "I_count": 3.140882667253699,
   "W": 1737.2901325989342,
   "B": 209.2752142193697,
   "V": 1946.5653468183039,
   "B_over_V": 0.10750998653162804,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 8,
   "n": 686716.0,
   "types": 448,
   "H_marg_real": 4.00090958710703,
   "H_marg_post": 3.1030854736232363,
   "H_marg_count": 3.8651343395706173,
   "EH_real": 2.3666590630318067,
   "EH_post": 1.5234970616947832,
   "I_real": 1.634250524075223,
   "I_post": 1.5795884119284531,
   "I_count": 1.4984752765388105,
   "W": 1401.1008262713556,
   "B": 130.16183934859214,
   "V": 1531.2626656199477,
   "B_over_V": 0.08500294709131091,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 9,
   "n": 341322.0,
   "types": 577,
   "H_marg_real": 5.5173916039377895,
   "H_marg_post": 5.517980286446475,
   "H_marg_count": 5.542535108454302,
   "EH_real": 2.376810219248346,
   "EH_post": 2.3238652408224763,
   "I_real": 3.1405813846894435,
   "I_post": 3.194115045623999,
   "I_count": 3.1657248892059564,
   "W": 1988.482470278095,
   "B": 132.78678825644545,
   "V": 2121.2692585345403,
   "B_over_V": 0.06259779974758131,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 10,
   "n": 413150.0,
   "types": 378,
   "H_marg_real": 4.915843406239739,
   "H_marg_post": 4.911280228424665,
   "H_marg_count": 4.920209625792985,
   "EH_real": 1.4011726676026242,
   "EH_post": 1.3612140642728483,
   "I_real": 3.514670738637115,
   "I_post": 3.5500661641518163,
   "I_count": 3.519036958190361,
   "W": 1687.3526320966996,
   "B": 199.87734141769633,
   "V": 1887.2299735143959,
   "B_over_V": 0.10591043180894649,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 11,
   "n": 582630.0,
   "types": 456,
   "H_marg_real": 4.807008086747558,
   "H_marg_post": 4.809893737654747,
   "H_marg_count": 4.815781528160029,
   "EH_real": 2.8188854193243347,
   "EH_post": 2.7833225222059066,
   "I_real": 1.9881226674232235,
   "I_post": 2.0265712154488402,
   "I_count": 1.9968961088356942,
   "W": 1718.4198648321503,
   "B": 107.18423318366793,
   "V": 1825.6040980158182,
   "B_over_V": 0.05871165237860855,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 12,
   "n": 246125.0,
   "types": 447,
   "H_marg_real": 4.961657942297126,
   "H_marg_post": 4.968926047378015,
   "H_marg_count": 4.964959422677483,
   "EH_real": 1.8964535676154914,
   "EH_post": 1.8732918450222713,
   "I_real": 3.0652043746816346,
   "I_post": 3.0956342023557437,
   "I_count": 3.068505855061991,
   "W": 1760.1433524633856,
   "B": 138.21272898590814,
   "V": 1898.3560814492937,
   "B_over_V": 0.07280653526307355,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 13,
   "n": 108549.0,
   "types": 363,
   "H_marg_real": 5.169655572931141,
   "H_marg_post": 5.183104853231652,
   "H_marg_count": 5.16468712663145,
   "EH_real": 0.28269222705775954,
   "EH_post": 0.28184910264087665,
   "I_real": 4.886963345873382,
   "I_post": 4.901255750590775,
   "I_count": 4.881994899573691,
   "W": 1004.9584367926127,
   "B": 340.24006795203593,
   "V": 1345.1985047446487,
   "B_over_V": 0.252929264158394,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 14,
   "n": 102995.0,
   "types": 377,
   "H_marg_real": 5.31415530190368,
   "H_marg_post": 5.303387296605847,
   "H_marg_count": 5.309870949977302,
   "EH_real": 2.078493555722411,
   "EH_post": 2.0169139674844545,
   "I_real": 3.235661746181269,
   "I_post": 3.286473329121393,
   "I_count": 3.231377394254891,
   "W": 1692.3377010382676,
   "B": 190.55131172904794,
   "V": 1882.8890127673155,
   "B_over_V": 0.10120156336192715,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 15,
   "n": 63945.0,
   "types": 317,
   "H_marg_real": 5.224189599219345,
   "H_marg_post": 5.20112003701478,
   "H_marg_count": 5.2400086823352705,
   "EH_real": 1.6487870915515153,
   "EH_post": 1.6554680558367736,
   "I_real": 3.57540250766783,
   "I_post": 3.5456519811780067,
   "I_count": 3.5912215907837552,
   "W": 1676.955517220562,
   "B": 240.68842187589715,
   "V": 1917.643939096459,
   "B_over_V": 0.12551257142621738,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 16,
   "n": 339965.0,
   "types": 804,
   "H_marg_real": 5.866052377702541,
   "H_marg_post": 5.8444394210072454,
   "H_marg_count": 5.877571408729978,
   "EH_real": 2.7115628716573927,
   "EH_post": 2.709558302792015,
   "I_real": 3.1544895060451483,
   "I_post": 3.1348811182152305,
   "I_count": 3.1660085370725857,
   "W": 1850.2410710690665,
   "B": 115.65564304749438,
   "V": 1965.8967141165608,
   "B_over_V": 0.05883098649944485,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 17,
   "n": 422232.0,
   "types": 1045,
   "H_marg_real": 5.841275236951527,
   "H_marg_post": 5.8336745263945975,
   "H_marg_count": 5.839855459549683,
   "EH_real": 0.6204393343323992,
   "EH_post": 0.7689397197542445,
   "I_real": 5.220835902619128,
   "I_post": 5.064734806640353,
   "I_count": 5.2194161252172835,
   "W": 1141.1773693663297,
   "B": 137.39389097054496,
   "V": 1278.5712603368747,
   "B_over_V": 0.10745892327842936,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 18,
   "n": 730275.0,
   "types": 773,
   "H_marg_real": 3.862015274363324,
   "H_marg_post": 3.9843633857838308,
   "H_marg_count": 3.6557175167925045,
   "EH_real": 1.419299517042655,
   "EH_post": 1.469730311826172,
   "I_real": 2.442715757320669,
   "I_post": 2.5146330739576586,
   "I_count": 2.2364179997498495,
   "W": 1732.0616967494543,
   "B": 151.22618251234715,
   "V": 1883.2878792618014,
   "B_over_V": 0.08029902606903824,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 19,
   "n": 846947.0,
   "types": 230,
   "H_marg_real": 3.344071134517613,
   "H_marg_post": 3.3291879457892986,
   "H_marg_count": 2.9439884785882207,
   "EH_real": 2.583554992903779,
   "EH_post": 2.4912707453872454,
   "I_real": 0.760516141613834,
   "I_post": 0.8379172004020532,
   "I_count": 0.36043348568444156,
   "W": 4240.84958370442,
   "B": 92.0132597848111,
   "V": 4332.862843489232,
   "B_over_V": 0.021236134885523703,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 20,
   "n": 515524.0,
   "types": 772,
   "H_marg_real": 5.4530967583429035,
   "H_marg_post": 5.441388475737951,
   "H_marg_count": 5.453694738671338,
   "EH_real": 0.3530993675260179,
   "EH_post": 0.3864182023847507,
   "I_real": 5.099997390816886,
   "I_post": 5.0549702733532005,
   "I_count": 5.10059537114532,
   "W": 1108.2465571360506,
   "B": 130.35948896207756,
   "V": 1238.6060460981282,
   "B_over_V": 0.10524693414240759,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 21,
   "n": 291420.0,
   "types": 332,
   "H_marg_real": 3.3162514430293193,
   "H_marg_post": 3.3289159516548543,
   "H_marg_count": 3.388602793655738,
   "EH_real": 2.02703205914793,
   "EH_post": 2.0392663954203756,
   "I_real": 1.2892193838813895,
   "I_post": 1.2896495562344787,
   "I_count": 1.3615707345078083,
   "W": 1697.8811648417343,
   "B": 92.96682635265893,
   "V": 1790.8479911943932,
   "B_over_V": 0.05191218172049062,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 22,
   "n": 253866.0,
   "types": 350,
   "H_marg_real": 5.25181318476969,
   "H_marg_post": 5.2464040205635065,
   "H_marg_count": 5.251785488928011,
   "EH_real": 2.0234024420784102,
   "EH_post": 1.9784169754326144,
   "I_real": 3.2284107426912794,
   "I_post": 3.267987045130892,
   "I_count": 3.2283830468496006,
   "W": 1727.6796607374552,
   "B": 193.32018397102055,
   "V": 1920.9998447084756,
   "B_over_V": 0.10063518979636261,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 23,
   "n": 342319.0,
   "types": 663,
   "H_marg_real": 5.384641477430328,
   "H_marg_post": 5.366444225631791,
   "H_marg_count": 5.39496283777303,
   "EH_real": 2.83083214939151,
   "EH_post": 2.8151439695047142,
   "I_real": 2.5538093280388185,
   "I_post": 2.551300256127077,
   "I_count": 2.5641306883815203,
   "W": 1866.9989581026684,
   "B": 93.81883404524014,
   "V": 1960.8177921479087,
   "B_over_V": 0.04784678842722536,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 24,
   "n": 888052.0,
   "types": 671,
   "H_marg_real": 3.108858402037481,
   "H_marg_post": 2.9887423194659677,
   "H_marg_count": 2.7819707065797266,
   "EH_real": 1.364366287138589,
   "EH_post": 1.1272782217666044,
   "I_real": 1.744492114898892,
   "I_post": 1.8614640976993633,
   "I_count": 1.4176044194411375,
   "W": 4238.973868778383,
   "B": 169.36562150813725,
   "V": 4408.33949028652,
   "B_over_V": 0.03841936898946259,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 25,
   "n": 309252.0,
   "types": 518,
   "H_marg_real": 4.716367760774338,
   "H_marg_post": 4.7294843935772715,
   "H_marg_count": 4.743786413619429,
   "EH_real": 2.630535764560981,
   "EH_post": 2.6361589228612976,
   "I_real": 2.085831996213357,
   "I_post": 2.093325470715974,
   "I_count": 2.1132506490584486,
   "W": 1688.3897121922498,
   "B": 123.61506646909505,
   "V": 1812.004778661345,
   "B_over_V": 0.06822005544622138,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 26,
   "n": 166208.0,
   "types": 361,
   "H_marg_real": 5.035751649442703,
   "H_marg_post": 5.031740931361182,
   "H_marg_count": 5.024630354485665,
   "EH_real": 2.0010530381370932,
   "EH_post": 1.9755339786395858,
   "I_real": 3.0346986113056094,
   "I_post": 3.0562069527215963,
   "I_count": 3.0235773163485717,
   "W": 1693.617169867264,
   "B": 172.0574278364686,
   "V": 1865.6745977037326,
   "B_over_V": 0.09222263520564435,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 27,
   "n": 2689525.0,
   "types": 183,
   "H_marg_real": 2.5324202659914983,
   "H_marg_post": 2.541900871976376,
   "H_marg_count": 2.535905914282746,
   "EH_real": 1.3086624967043414,
   "EH_post": 1.3157676484657717,
   "I_real": 1.2237577692871568,
   "I_post": 1.2261332235106044,
   "I_count": 1.2272434175784046,
   "W": 1677.564202857097,
   "B": 51.88903288202243,
   "V": 1729.4532357391192,
   "B_over_V": 0.030003143079984192,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 28,
   "n": 555466.0,
   "types": 703,
   "H_marg_real": 5.596435071551477,
   "H_marg_post": 5.586105185236578,
   "H_marg_count": 5.594675371933919,
   "EH_real": 2.1867041943675343,
   "EH_post": 2.1723632717320838,
   "I_real": 3.409730877183943,
   "I_post": 3.413741913504494,
   "I_count": 3.4079711775663846,
   "W": 1718.3606263711736,
   "B": 136.26882196578063,
   "V": 1854.6294483369543,
   "B_over_V": 0.07347495861665135,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 29,
   "n": 253252.0,
   "types": 406,
   "H_marg_real": 5.199374165110907,
   "H_marg_post": 5.206622149421681,
   "H_marg_count": 5.196659500073352,
   "EH_real": 2.0433998679939216,
   "EH_post": 1.9890303734044659,
   "I_real": 3.1559742971169853,
   "I_post": 3.2175917760172146,
   "I_count": 3.1532596320794304,
   "W": 1787.1375342091899,
   "B": 159.427955588043,
   "V": 1946.5654897972329,
   "B_over_V": 0.08190217920931603,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 30,
   "n": 933481.0,
   "types": 1496,
   "H_marg_real": 6.42785470216496,
   "H_marg_post": 6.426697585687971,
   "H_marg_count": 6.426388153485224,
   "EH_real": 0.92078996204516,
   "EH_post": 0.9648801674163494,
   "I_real": 5.5070647401198,
   "I_post": 5.461817418271622,
   "I_count": 5.505598191440064,
   "W": 1128.45749222935,
   "B": 96.47572328255569,
   "V": 1224.9332155119057,
   "B_over_V": 0.07875998630850908,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 31,
   "n": 513475.0,
   "types": 549,
   "H_marg_real": 5.333229957306924,
   "H_marg_post": 5.338048055063432,
   "H_marg_count": 5.317427812260673,
   "EH_real": 2.1026428157506287,
   "EH_post": 2.0512181274215164,
   "I_real": 3.230587141556295,
   "I_post": 3.2868299276419153,
   "I_count": 3.2147849965100446,
   "W": 1651.1958938625603,
   "B": 193.25376979505396,
   "V": 1844.4496636576143,
   "B_over_V": 0.10477584376676581,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 32,
   "n": 302133.0,
   "types": 601,
   "H_marg_real": 5.659945619625019,
   "H_marg_post": 5.662567456723471,
   "H_marg_count": 5.6399758013519214,
   "EH_real": 1.7857247307134112,
   "EH_post": 1.7875024928867278,
   "I_real": 3.874220888911608,
   "I_post": 3.875064963836743,
   "I_count": 3.8542510706385102,
   "W": 1778.3127813047063,
   "B": 161.23358568559675,
   "V": 1939.546366990303,
   "B_over_V": 0.08312953401355981,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 33,
   "n": 719347.0,
   "types": 240,
   "H_marg_real": 3.7312465647497626,
   "H_marg_post": 3.815718755277893,
   "H_marg_count": 3.026294085883551,
   "EH_real": 1.1352516069822847,
   "EH_post": 1.0338079076209692,
   "I_real": 2.595994957767478,
   "I_post": 2.781910847656924,
   "I_count": 1.8910424789012663,
   "W": 1574.8810277616242,
   "B": 179.39980263605275,
   "V": 1754.280830397677,
   "B_over_V": 0.10226401584482042,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 34,
   "n": 354746.0,
   "types": 698,
   "H_marg_real": 5.719346102718019,
   "H_marg_post": 5.71475747677892,
   "H_marg_count": 5.72054510705576,
   "EH_real": 2.4872223431087392,
   "EH_post": 2.493873780053302,
   "I_real": 3.2321237596092796,
   "I_post": 3.220883696725618,
   "I_count": 3.233322763947021,
   "W": 1879.4780684043703,
   "B": 118.86405728002624,
   "V": 1998.3421256843965,
   "B_over_V": 0.0594813349287312,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 35,
   "n": 382571.0,
   "types": 500,
   "H_marg_real": 4.368512935179996,
   "H_marg_post": 4.379464933165378,
   "H_marg_count": 4.390185043414005,
   "EH_real": 2.4588027981806704,
   "EH_post": 2.445201065751474,
   "I_real": 1.9097101369993252,
   "I_post": 1.9342638674139043,
   "I_count": 1.9313822452333342,
   "W": 1631.2433877342298,
   "B": 103.22225669030989,
   "V": 1734.4656444245397,
   "B_over_V": 0.05951242506423754,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 36,
   "n": 10504.0,
   "types": 73,
   "H_marg_real": 3.7978937039497906,
   "H_marg_post": 3.8421873114970593,
   "H_marg_count": 3.773558060104262,
   "EH_real": 1.1231909687841075,
   "EH_post": 1.0849011786674845,
   "I_real": 2.674702735165683,
   "I_post": 2.7572861328295746,
   "I_count": 2.6503670913201542,
   "W": 1206.4640098297627,
   "B": 307.41090428116775,
   "V": 1513.8749141109306,
   "B_over_V": 0.20306228831442405,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 37,
   "n": 219115.0,
   "types": 492,
   "H_marg_real": 4.734055372838472,
   "H_marg_post": 4.734789745806714,
   "H_marg_count": 4.727317427901024,
   "EH_real": 0.3686019134684129,
   "EH_post": 0.49100272402185086,
   "I_real": 4.365453459370059,
   "I_post": 4.243787021784863,
   "I_count": 4.358715514432611,
   "W": 1236.0160195302979,
   "B": 206.17460200979943,
   "V": 1442.1906215400973,
   "B_over_V": 0.14295932793518526,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 38,
   "n": 1635569.0,
   "types": 1362,
   "H_marg_real": 4.29154098552038,
   "H_marg_post": 4.059574136609589,
   "H_marg_count": 4.291358311476147,
   "EH_real": 1.9914003073821063,
   "EH_post": 1.776674630546378,
   "I_real": 2.3001406781382743,
   "I_post": 2.282899506063211,
   "I_count": 2.299958004094041,
   "W": 1990.8559906143685,
   "B": 113.91583152969665,
   "V": 2104.771822144065,
   "B_over_V": 0.05412265136353553,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 39,
   "n": 321267.0,
   "types": 607,
   "H_marg_real": 5.622966277551325,
   "H_marg_post": 5.622314917316272,
   "H_marg_count": 5.617486482480665,
   "EH_real": 1.7272666622996633,
   "EH_post": 1.7258233031101637,
   "I_real": 3.8956996152516616,
   "I_post": 3.8964916142061083,
   "I_count": 3.8902198201810014,
   "W": 1723.2686328153552,
   "B": 166.92665841162082,
   "V": 1890.195291226976,
   "B_over_V": 0.08831185813782463,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 40,
   "n": 337223.0,
   "types": 172,
   "H_marg_real": 4.549902437550198,
   "H_marg_post": 4.550405354063482,
   "H_marg_count": 4.532617758744816,
   "EH_real": 2.6104269415680994,
   "EH_post": 2.568242203445022,
   "I_real": 1.9394754959820988,
   "I_post": 1.9821631506184603,
   "I_count": 1.922190817176717,
   "W": 1522.7028076017568,
   "B": 98.33148726341197,
   "V": 1621.0342948651687,
   "B_over_V": 0.060659720509855596,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 41,
   "n": 53916.0,
   "types": 173,
   "H_marg_real": 4.5530581966747254,
   "H_marg_post": 4.525683666486655,
   "H_marg_count": 4.548253295310939,
   "EH_real": 1.398893704260914,
   "EH_post": 1.4006141103927143,
   "I_real": 3.1541644924138117,
   "I_post": 3.1250695560939405,
   "I_count": 3.1493595910500254,
   "W": 1829.5712219557838,
   "B": 187.7034606598204,
   "V": 2017.2746826156042,
   "B_over_V": 0.09304804262771173,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 42,
   "n": 86663.0,
   "types": 129,
   "H_marg_real": 4.233797230518386,
   "H_marg_post": 4.2273672481248985,
   "H_marg_count": 4.257864163821659,
   "EH_real": 1.4408464532679357,
   "EH_post": 1.3999742717878705,
   "I_real": 2.79295077725045,
   "I_post": 2.827392976337028,
   "I_count": 2.8170177105537233,
   "W": 1672.8183386917963,
   "B": 235.5482988790382,
   "V": 1908.3666375708344,
   "B_over_V": 0.12342926890551197,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 43,
   "n": 83942.0,
   "types": 363,
   "H_marg_real": 5.113957485750186,
   "H_marg_post": 5.088678645460699,
   "H_marg_count": 5.116949038366677,
   "EH_real": 2.8855597307459604,
   "EH_post": 2.8667807744615623,
   "I_real": 2.2283977550042255,
   "I_post": 2.2218978709991366,
   "I_count": 2.2313893076207165,
   "W": 1799.116494593969,
   "B": 119.39647397124254,
   "V": 1918.5129685652116,
   "B_over_V": 0.062233863376245493,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 44,
   "n": 281637.0,
   "types": 327,
   "H_marg_real": 5.042995735004267,
   "H_marg_post": 5.0544523057597255,
   "H_marg_count": 5.0391884993972615,
   "EH_real": 1.948493205378876,
   "EH_post": 1.9194309837097983,
   "I_real": 3.094502529625391,
   "I_post": 3.1350213220499272,
   "I_count": 3.090695294018386,
   "W": 1674.137905769683,
   "B": 168.49174369833946,
   "V": 1842.6296494680223,
   "B_over_V": 0.09144091638109915,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 45,
   "n": 5030890.0,
   "types": 297,
   "H_marg_real": 3.0366523276476616,
   "H_marg_post": 3.066620414428624,
   "H_marg_count": 2.983557259322307,
   "EH_real": 1.5602375487784441,
   "EH_post": 1.5453919800493685,
   "I_real": 1.4764147788692175,
   "I_post": 1.5212284343792557,
   "I_count": 1.4233197105438629,
   "W": 1560.3227280684775,
   "B": 58.24728588787057,
   "V": 1618.570013956348,
   "B_over_V": 0.03598688063267275,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 46,
   "n": 372787.0,
   "types": 549,
   "H_marg_real": 5.45390144385166,
   "H_marg_post": 5.452928106730065,
   "H_marg_count": 5.453860699210747,
   "EH_real": 2.7850522378921494,
   "EH_post": 2.758358133979762,
   "I_real": 2.668849205959511,
   "I_post": 2.694569972750303,
   "I_count": 2.6688084613185974,
   "W": 1756.3518639304934,
   "B": 151.26185907103886,
   "V": 1907.6137230015322,
   "B_over_V": 0.07929375703642774,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 47,
   "n": 267009.0,
   "types": 504,
   "H_marg_real": 4.587090145473275,
   "H_marg_post": 4.574260940271076,
   "H_marg_count": 4.630987419735222,
   "EH_real": 2.518223328677604,
   "EH_post": 2.5097595799309356,
   "I_real": 2.068866816795671,
   "I_post": 2.0645013603401403,
   "I_count": 2.1127640910576178,
   "W": 1794.428780823511,
   "B": 97.6185522579778,
   "V": 1892.047333081489,
   "B_over_V": 0.05159413855624374,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 48,
   "n": 261736.0,
   "types": 1000,
   "H_marg_real": 6.4948242162939245,
   "H_marg_post": 6.496389314249075,
   "H_marg_count": 6.485650820885165,
   "EH_real": 0.9457995725549022,
   "EH_post": 0.9602848899978121,
   "I_real": 5.549024643739022,
   "I_post": 5.536104424251263,
   "I_count": 5.539851248330263,
   "W": 1125.0669945398502,
   "B": 167.0995304444168,
   "V": 1292.166524984267,
   "B_over_V": 0.129317334270404,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 49,
   "n": 15382.0,
   "types": 100,
   "H_marg_real": 4.20893869526442,
   "H_marg_post": 3.9679647858954614,
   "H_marg_count": 4.216229747965673,
   "EH_real": 0.9985340346776288,
   "EH_post": 1.079935933870111,
   "I_real": 3.210404660586791,
   "I_post": 2.88802885202535,
   "I_count": 3.2176957132880437,
   "W": 2162.879675113622,
   "B": 272.72497156848414,
   "V": 2435.6046466821062,
   "B_over_V": 0.11197423684504904,
   "model": "pythia-410m",
   "partition": "km50"
  },
  {
   "k": 0,
   "n": 2527822.0,
   "types": 4337,
   "H_marg_real": 7.37827428941976,
   "H_marg_post": 7.376767867537864,
   "H_marg_count": 7.368757947850703,
   "EH_real": 2.970438975065234,
   "EH_post": 2.9459962741687575,
   "I_real": 4.407835314354527,
   "I_post": 4.430771593369107,
   "I_count": 4.39831897278547,
   "W": 8728.787404494908,
   "B": 851.6019007243657,
   "V": 9580.389305219273,
   "B_over_V": 0.08889011433600344,
   "model": "pythia-1.4b",
   "partition": "km10"
  },
  {
   "k": 1,
   "n": 1614325.0,
   "types": 3551,
   "H_marg_real": 7.223532657452767,
   "H_marg_post": 7.217037142431636,
   "H_marg_count": 7.2266756971365655,
   "EH_real": 0.7969046825703061,
   "EH_post": 0.8688040743188744,
   "I_real": 6.426627974882461,
   "I_post": 6.348233068112761,
   "I_count": 6.42977101456626,
   "W": 6479.377783904427,
   "B": 685.03955153435,
   "V": 7164.417335438777,
   "B_over_V": 0.09561692451189341,
   "model": "pythia-1.4b",
   "partition": "km10"
  },
  {
   "k": 2,
   "n": 9173009.0,
   "types": 2148,
   "H_marg_real": 4.014797571360123,
   "H_marg_post": 4.0409147703089,
   "H_marg_count": 3.9593591147966247,
   "EH_real": 1.7474267601722575,
   "EH_post": 1.7439729864179094,
   "I_real": 2.267370811187866,
   "I_post": 2.2969417838909907,
   "I_count": 2.211932354624367,
   "W": 8989.127615280531,
   "B": 683.1774473368646,
   "V": 9672.305062617395,
   "B_over_V": 0.07063233044388613,
   "model": "pythia-1.4b",
   "partition": "km10"
  },
  {
   "k": 3,
   "n": 2663800.0,
   "types": 2955,
   "H_marg_real": 5.734217499174234,
   "H_marg_post": 5.505241718399656,
   "H_marg_count": 5.732548238143464,
   "EH_real": 1.6447795112493009,
   "EH_post": 1.5836861985136665,
   "I_real": 4.089437987924933,
   "I_post": 3.9215555198859895,
   "I_count": 4.087768726894163,
   "W": 8389.038036057638,
   "B": 1309.9101008837752,
   "V": 9698.948136941413,
   "B_over_V": 0.13505692394565771,
   "model": "pythia-1.4b",
   "partition": "km10"
  },
  {
   "k": 4,
   "n": 1345742.0,
   "types": 2078,
   "H_marg_real": 5.975559169293051,
   "H_marg_post": 5.995362545922315,
   "H_marg_count": 5.731311847739429,
   "EH_real": 0.5737601712544351,
   "EH_post": 0.5669730011232005,
   "I_real": 5.4017989980386165,
   "I_post": 5.428389544799115,
   "I_count": 5.157551676484994,
   "W": 6675.506474545447,
   "B": 1587.0407726564888,
   "V": 8262.547247201936,
   "B_over_V": 0.19207645356508324,
   "model": "pythia-1.4b",
   "partition": "km10"
  },
  {
   "k": 5,
   "n": 2307692.0,
   "types": 3219,
   "H_marg_real": 6.80745154526463,
   "H_marg_post": 6.824436064737659,
   "H_marg_count": 6.824410959237548,
   "EH_real": 2.998158876375373,
   "EH_post": 2.923011846928758,
   "I_real": 3.8092926688892574,
   "I_post": 3.901424217808901,
   "I_count": 3.8262520828621756,
   "W": 12604.579903822609,
   "B": 744.0625657455194,
   "V": 13348.642469568127,
   "B_over_V": 0.05574069179257839,
   "model": "pythia-1.4b",
   "partition": "km10"
  },
  {
   "k": 6,
   "n": 1929771.0,
   "types": 3641,
   "H_marg_real": 7.244370545604949,
   "H_marg_post": 7.243250015086522,
   "H_marg_count": 7.238564379455911,
   "EH_real": 2.5049361192097988,
   "EH_post": 2.4816523068228498,
   "I_real": 4.73943442639515,
   "I_post": 4.761597708263672,
   "I_count": 4.733628260246112,
   "W": 8699.612909884863,
   "B": 1026.301151981383,
   "V": 9725.914061866246,
   "B_over_V": 0.1055223339886732,
   "model": "pythia-1.4b",
   "partition": "km10"
  },
  {
   "k": 7,
   "n": 2143495.0,
   "types": 1586,
   "H_marg_real": 5.340025300959679,
   "H_marg_post": 5.390524096575263,
   "H_marg_count": 5.3246095491369765,
   "EH_real": 2.6858130689886677,
   "EH_post": 2.704727152465754,
   "I_real": 2.6542122319710115,
   "I_post": 2.6857969441095095,
   "I_count": 2.638796480148309,
   "W": 9129.674413559087,
   "B": 848.6091977276889,
   "V": 9978.283611286775,
   "B_over_V": 0.08504560812120014,
   "model": "pythia-1.4b",
   "partition": "km10"
  },
  {
   "k": 8,
   "n": 1224908.0,
   "types": 307,
   "H_marg_real": 3.2991405449597098,
   "H_marg_post": 3.228178584176156,
   "H_marg_count": 2.9033194054810045,
   "EH_real": 2.1468632284406954,
   "EH_post": 1.9676478532329877,
   "I_real": 1.1522773165190143,
   "I_post": 1.2605307309431684,
   "I_count": 0.7564561770403091,
   "W": 32921.28658466956,
   "B": 893.296846230333,
   "V": 33814.58343089989,
   "B_over_V": 0.026417502615573702,
   "model": "pythia-1.4b",
   "partition": "km10"
  },
  {
   "k": 9,
   "n": 339568.0,
   "types": 581,
   "H_marg_real": 4.884399771877215,
   "H_marg_post": 4.891854528383399,
   "H_marg_count": 4.911116915606306,
   "EH_real": 2.4350565554744037,
   "EH_post": 2.440907824966093,
   "I_real": 2.449343216402811,
   "I_post": 2.450946703417306,
   "I_count": 2.4760603601319024,
   "W": 9211.720482073055,
   "B": 733.0113418561517,
   "V": 9944.731823929207,
   "B_over_V": 0.07370850766356168,
   "model": "pythia-1.4b",
   "partition": "km10"
  },
  {
   "k": 0,
   "n": 1902079.0,
   "types": 2449,
   "H_marg_real": 6.783725877700225,
   "H_marg_post": 6.7894176625646345,
   "H_marg_count": 6.777728651360485,
   "EH_real": 2.50934698313269,
   "EH_post": 2.4782235031487607,
   "I_real": 4.274378894567535,
   "I_post": 4.311194159415874,
   "I_count": 4.2683816682277955,
   "W": 8799.125304544128,
   "B": 840.6635092133542,
   "V": 9639.788813757483,
   "B_over_V": 0.0872076687005421,
   "model": "pythia-1.4b",
   "partition": "km20"
  },
  {
   "k": 1,
   "n": 649805.0,
   "types": 1044,
   "H_marg_real": 5.856446101916967,
   "H_marg_post": 5.851151318336129,
   "H_marg_count": 5.862995921036334,
   "EH_real": 0.4183063863543578,
   "EH_post": 0.5711360554126419,
   "I_real": 5.43813971556261,
   "I_post": 5.280015262923487,
   "I_count": 5.444689534681976,
   "W": 6820.165577973798,
   "B": 912.5207342370445,
   "V": 7732.6863122108425,
   "B_over_V": 0.11800824414615972,
   "model": "pythia-1.4b",
   "partition": "km20"
  },
  {
   "k": 2,
   "n": 1277780.0,
   "types": 1988,
   "H_marg_real": 6.445942432006998,
   "H_marg_post": 6.459282294137304,
   "H_marg_count": 6.449279432533242,
   "EH_real": 3.0004058945619345,
   "EH_post": 2.9391399050199967,
   "I_real": 3.4455365374450633,
   "I_post": 3.520142389117307,
   "I_count": 3.4488735379713074,
   "W": 12581.210240839579,
   "B": 423.38869287960665,
   "V": 13004.598933719186,
   "B_over_V": 0.03255684354723285,
   "model": "pythia-1.4b",
   "partition": "km20"
  },
  {
   "k": 3,
   "n": 341962.0,
   "types": 179,
   "H_marg_real": 4.570917653356726,
   "H_marg_post": 4.567119995045031,
   "H_marg_count": 4.5548097884148495,
   "EH_real": 2.369891041565191,
   "EH_post": 2.3193853662529507,
   "I_real": 2.201026611791535,
   "I_post": 2.2477346287920805,
   "I_count": 2.1849187468496587,
   "W": 8107.7203772314415,
   "B": 543.135990060616,
   "V": 8650.856367292057,
   "B_over_V": 0.06278407211962897,
   "model": "pythia-1.4b",
   "partition": "km20"
  },
  {
   "k": 4,
   "n": 342189.0,
   "types": 586,
   "H_marg_real": 4.91054870139394,
   "H_marg_post": 4.918828757762477,
   "H_marg_count": 4.937212343973968,
   "EH_real": 2.4462453154192745,
   "EH_post": 2.45505960852358,
   "I_real": 2.4643033859746653,
   "I_post": 2.4637691492388973,
   "I_count": 2.4909670285546937,
   "W": 9206.38666390333,
   "B": 743.8193890693116,
   "V": 9950.20605297264,
   "B_over_V": 0.07475416942215929,
   "model": "pythia-1.4b",
   "partition": "km20"
  },
  {
   "k": 5,
   "n": 502307.0,
   "types": 1091,
   "H_marg_real": 6.027679367344029,
   "H_marg_post": 6.032356579403371,
   "H_marg_count": 6.02683005429064,
   "EH_real": 0.26131043562587136,
   "EH_post": 0.28518360743886745,
   "I_real": 5.766368931718158,
   "I_post": 5.7471729719645035,
   "I_count": 5.765519618664769,
   "W": 6332.3580790075575,
   "B": 936.6001023966613,
   "V": 7268.9581814042185,
   "B_over_V": 0.12884929023153752,
   "model": "pythia-1.4b",
   "partition": "km20"
  },
  {
   "k": 6,
   "n": 355019.0,
   "types": 390,
   "H_marg_real": 3.4731987416910117,
   "H_marg_post": 3.4554790604248833,
   "H_marg_count": 3.5434965012693156,
   "EH_real": 1.8200503358565052,
   "EH_post": 1.828470460577021,
   "I_real": 1.6531484058345065,
   "I_post": 1.6270085998478623,
   "I_count": 1.7234461654128104,
   "W": 9108.887388687752,
   "B": 580.5136184243012,
   "V": 9689.401007112054,
   "B_over_V": 0.05991222966189573,
   "model": "pythia-1.4b",
   "partition": "km20"
  },
  {
   "k": 7,
   "n": 1168436.0,
   "types": 252,
   "H_marg_real": 3.1572481847426817,
   "H_marg_post": 3.0731665168366904,
   "H_marg_count": 2.7542374238828584,
   "EH_real": 2.061012183760061,
   "EH_post": 1.8821511217398617,
   "I_real": 1.0962360009826209,
   "I_post": 1.1910153950968287,
   "I_count": 0.6932252401227976,
   "W": 33225.31452854519,
   "B": 895.6507870470441,
   "V": 34120.965315592235,
   "B_over_V": 0.026249280428117288,
   "model": "pythia-1.4b",
   "partition": "km20"
  },
  {
   "k": 8,
   "n": 1661327.0,
   "types": 1342,
   "H_marg_real": 5.488368332041804,
   "H_marg_post": 5.495043969630136,
   "H_marg_count": 5.521621154448518,
   "EH_real": 2.8927813347146416,
   "EH_post": 2.8745507108030885,
   "I_real": 2.5955869973271626,
   "I_post": 2.6204932588270475,
   "I_count": 2.628839819733876,
   "W": 9198.46694390638,
   "B": 754.8084574394879,
   "V": 9953.275401345869,
   "B_over_V": 0.07583518259099148,
   "model": "pythia-1.4b",
   "partition": "km20"
  },
  {
   "k": 9,
   "n": 485964.0,
   "types": 208,
   "H_marg_real": 3.270432232084113,
   "H_marg_post": 3.2767390431629013,
   "H_marg_count": 2.7276315845478734,
   "EH_real": 0.8882399545738777,
   "EH_post": 0.716999306834213,
   "I_real": 2.382192277510235,
   "I_post": 2.5597397363286882,
   "I_count": 1.8393916299739956,
   "W": 6807.684300290545,
   "B": 1727.6689889486001,
   "V": 8535.353289239145,
   "B_over_V": 0.20241329566600838,
   "model": "pythia-1.4b",
   "partition": "km20"
  },
  {
   "k": 10,
   "n": 2015630.0,
   "types": 1472,
   "H_marg_real": 4.597751270879434,
   "H_marg_post": 4.718775468901814,
   "H_marg_count": 4.461121736238131,
   "EH_real": 1.1080061192192938,
   "EH_post": 1.0835236112427304,
   "I_real": 3.4897451516601405,
   "I_post": 3.6352518576590835,
   "I_count": 3.3531156170188376,
   "W": 8504.175645953883,
   "B": 1226.498414323563,
   "V": 9730.674060277446,
   "B_over_V": 0.1260445480678851,
   "model": "pythia-1.4b",
   "partition": "km20"
  },
  {
   "k": 11,
   "n": 822136.0,
   "types": 1907,
   "H_marg_real": 6.7527117595674655,
   "H_marg_post": 6.744550370529566,
   "H_marg_count": 6.76001784514561,
   "EH_real": 2.6465175640905283,
   "EH_post": 2.641834383802389,
   "I_real": 4.106194195476937,
   "I_post": 4.102715986727177,
   "I_count": 4.113500281055082,
   "W": 8905.592610129788,
   "B": 712.264491296194,
   "V": 9617.857101425981,
   "B_over_V": 0.07405646432307576,
   "model": "pythia-1.4b",
   "partition": "km20"
  },
  {
   "k": 12,
   "n": 420605.0,
   "types": 1140,
   "H_marg_real": 5.895220201192038,
   "H_marg_post": 5.885723148733858,
   "H_marg_count": 5.891703332888706,
   "EH_real": 3.004848288287366,
   "EH_post": 3.010137010829342,
   "I_real": 2.8903719129046723,
   "I_post": 2.8755861379045156,
   "I_count": 2.8868550446013397,
   "W": 9509.628876866982,
   "B": 590.4644522491398,
   "V": 10100.093329116122,
   "B_over_V": 0.05846128674345749,
   "model": "pythia-1.4b",
   "partition": "km20"
  },
  {
   "k": 13,
   "n": 504577.0,
   "types": 453,
   "H_marg_real": 4.505867395980886,
   "H_marg_post": 3.5210419733036007,
   "H_marg_count": 4.533558536216329,
   "EH_real": 2.789584649297937,
   "EH_post": 1.8974331714155395,
   "I_real": 1.716282746682949,
   "I_post": 1.6236088018880612,
   "I_count": 1.7439738869183925,
   "W": 8241.080304009938,
   "B": 515.7902259461946,
   "V": 8756.870529956133,
   "B_over_V": 0.058901204966059766,
   "model": "pythia-1.4b",
   "partition": "km20"
  },
  {
   "k": 14,
   "n": 898394.0,
   "types": 1355,
   "H_marg_real": 4.953677740582755,
   "H_marg_post": 5.096381133208486,
   "H_marg_count": 4.960415151341786,
   "EH_real": 2.0662382786796893,
   "EH_post": 2.027502056685688,
   "I_real": 2.8874394619030657,
   "I_post": 3.0688790765227982,
   "I_count": 2.8941768726620962,
   "W": 14939.078493877232,
   "B": 693.3139983956459,
   "V": 15632.392492272878,
   "B_over_V": 0.04435111252089866,
   "model": "pythia-1.4b",
   "partition": "km20"
  },
  {
   "k": 15,
   "n": 875417.0,
   "types": 2391,
   "H_marg_real": 6.965029833813271,
   "H_marg_post": 6.945938385119694,
   "H_marg_count": 6.967604922460599,
   "EH_real": 2.469014493042388,
   "EH_post": 2.4619747212545993,
   "I_real": 4.496015340770883,
   "I_post": 4.4839636638650955,
   "I_count": 4.498590429418211,
   "W": 8768.839210340868,
   "B": 991.1687307322699,
   "V": 9760.007941073138,
   "B_over_V": 0.10155409060284928,
   "model": "pythia-1.4b",
   "partition": "km20"
  },
  {
   "k": 16,
   "n": 8435820.0,
   "types": 970,
   "H_marg_real": 3.6762747174696297,
   "H_marg_post": 3.69133310761337,
   "H_marg_count": 3.622222369729283,
   "EH_real": 1.5933150771710336,
   "EH_post": 1.5833451719078442,
   "I_real": 2.082959640298596,
   "I_post": 2.107987935705526,
   "I_count": 2.0289072925582494,
   "W": 8922.9242575354,
   "B": 650.6960788657896,
   "V": 9573.620336401189,
   "B_over_V": 0.06796760849097888,
   "model": "pythia-1.4b",
   "partition": "km20"
  },
  {
   "k": 17,
   "n": 758101.0,
   "types": 1092,
   "H_marg_real": 6.049006249558988,
   "H_marg_post": 6.04720461570548,
   "H_marg_count": 6.034632870031274,
   "EH_real": 2.1405574846500084,
   "EH_post": 2.0948165870917097,
   "I_real": 3.9084487649089796,
   "I_post": 3.9523880286137705,
   "I_count": 3.8940753853812655,
   "W": 8421.875190877598,
   "B": 897.3241820001507,
   "V": 9319.199372877749,
   "B_over_V": 0.09628769018631468,
   "model": "pythia-1.4b",
   "partition": "km20"
  },
  {
   "k": 18,
   "n": 1213727.0,
   "types": 2850,
   "H_marg_real": 7.031187158800987,
   "H_marg_post": 7.028656039388445,
   "H_marg_count": 7.031981941750143,
   "EH_real": 0.7784477775492362,
   "EH_post": 0.8570609754878722,
   "I_real": 6.25273938125175,
   "I_post": 6.171595063900573,
   "I_count": 6.253534164200906,
   "W": 6436.47007750252,
   "B": 644.6041888123129,
   "V": 7081.074266314833,
   "B_over_V": 0.0910319768680778,
   "model": "pythia-1.4b",
   "partition": "km20"
  },
  {
   "k": 19,
   "n": 638857.0,
   "types": 1244,
   "H_marg_real": 5.608435888863577,
   "H_marg_post": 4.87913498802563,
   "H_marg_count": 5.621152163802505,
   "EH_real": 0.7357152576251111,
   "EH_post": 0.6685630446493396,
   "I_real": 4.872720631238465,
   "I_post": 4.210571943376291,
   "I_count": 4.885436906177394,
   "W": 7873.419793533467,
   "B": 1309.922906646379,
   "V": 9183.342700179846,
   "B_over_V": 0.14264118735552855,
   "model": "pythia-1.4b",
   "partition": "km20"
  },
  {
   "k": 0,
   "n": 81600.0,
   "types": 74,
   "H_marg_real": 3.4777980722878747,
   "H_marg_post": 3.4709768940733476,
   "H_marg_count": 3.495088255948941,
   "EH_real": 1.0951100036777748,
   "EH_post": 1.054005504143905,
   "I_real": 2.3826880686100997,
   "I_post": 2.4169713899294427,
   "I_count": 2.3999782522711666,
   "W": 8807.493004927688,
   "B": 978.5232611693707,
   "V": 9786.016266097058,
   "B_over_V": 0.09999199209993073,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 1,
   "n": 274819.0,
   "types": 883,
   "H_marg_real": 6.288084373770374,
   "H_marg_post": 6.286757721641841,
   "H_marg_count": 6.284343422564953,
   "EH_real": 0.7350188558098083,
   "EH_post": 0.7539144293995952,
   "I_real": 5.553065517960566,
   "I_post": 5.532843292242246,
   "I_count": 5.5493245667551445,
   "W": 6541.400174310889,
   "B": 774.3123236772487,
   "V": 7315.712497988138,
   "B_over_V": 0.10584236653506941,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 2,
   "n": 357482.0,
   "types": 610,
   "H_marg_real": 5.350019584573304,
   "H_marg_post": 5.352222331548889,
   "H_marg_count": 5.341917168241386,
   "EH_real": 1.2939177587480286,
   "EH_post": 1.3299009166501476,
   "I_real": 4.056101825825276,
   "I_post": 4.022321414898741,
   "I_count": 4.047999409493357,
   "W": 8788.653883555296,
   "B": 845.1271031017252,
   "V": 9633.780986657022,
   "B_over_V": 0.08772538054085338,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 3,
   "n": 393127.0,
   "types": 519,
   "H_marg_real": 5.245019813004872,
   "H_marg_post": 5.236341549691938,
   "H_marg_count": 5.251449898217689,
   "EH_real": 2.5987868767922886,
   "EH_post": 2.5648034534028668,
   "I_real": 2.646232936212584,
   "I_post": 2.671538096289071,
   "I_count": 2.6526630214254,
   "W": 9394.940457488889,
   "B": 488.98127715129755,
   "V": 9883.921734640186,
   "B_over_V": 0.049472394691022756,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 4,
   "n": 780735.0,
   "types": 1010,
   "H_marg_real": 5.693457448995996,
   "H_marg_post": 5.710035143208311,
   "H_marg_count": 5.720100174740487,
   "EH_real": 2.5802803337050864,
   "EH_post": 2.506004921843042,
   "I_real": 3.11317711529091,
   "I_post": 3.2040302213652696,
   "I_count": 3.139819841035401,
   "W": 14363.328824972552,
   "B": 335.376076116653,
   "V": 14698.704901089204,
   "B_over_V": 0.02281670925251387,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 5,
   "n": 204598.0,
   "types": 388,
   "H_marg_real": 5.188360374082828,
   "H_marg_post": 5.183415518792745,
   "H_marg_count": 5.193884079314297,
   "EH_real": 1.8914730392400096,
   "EH_post": 1.9053751650797204,
   "I_real": 3.2968873348428183,
   "I_post": 3.2780403537130245,
   "I_count": 3.302411040074287,
   "W": 9566.675736483812,
   "B": 536.7211558610671,
   "V": 10103.39689234488,
   "B_over_V": 0.053122841909509555,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 6,
   "n": 199013.0,
   "types": 403,
   "H_marg_real": 5.1751295788793055,
   "H_marg_post": 5.168652382371993,
   "H_marg_count": 5.174452936892115,
   "EH_real": 1.860866404417817,
   "EH_post": 1.8413113950947742,
   "I_real": 3.3142631744614883,
   "I_post": 3.3273409872772195,
   "I_count": 3.3135865324742975,
   "W": 8368.848894604786,
   "B": 775.2817788074613,
   "V": 9144.130673412246,
   "B_over_V": 0.08478463470143688,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 7,
   "n": 288151.0,
   "types": 409,
   "H_marg_real": 4.074801776844614,
   "H_marg_post": 3.0186694294622174,
   "H_marg_count": 4.089297211114566,
   "EH_real": 0.47960733458946975,
   "EH_post": 0.37303428861456295,
   "I_real": 3.5951944422551447,
   "I_post": 2.6456351408476544,
   "I_count": 3.6096898765250964,
   "W": 7700.361044321183,
   "B": 1277.2320214039205,
   "V": 8977.593065725103,
   "B_over_V": 0.1422688700694367,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 8,
   "n": 210585.0,
   "types": 490,
   "H_marg_real": 4.987319927629297,
   "H_marg_post": 4.9640402971849245,
   "H_marg_count": 5.002928801906886,
   "EH_real": 2.4156603684989637,
   "EH_post": 2.410563383919699,
   "I_real": 2.5716595591303335,
   "I_post": 2.5534769132652255,
   "I_count": 2.587268433407922,
   "W": 9557.810810445024,
   "B": 512.3283477915057,
   "V": 10070.13915823653,
   "B_over_V": 0.05087599483394071,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 9,
   "n": 452407.0,
   "types": 1035,
   "H_marg_real": 5.95192820643257,
   "H_marg_post": 5.962675943088661,
   "H_marg_count": 5.939046613435366,
   "EH_real": 2.5715623803251755,
   "EH_post": 2.543638792565611,
   "I_real": 3.3803658261073948,
   "I_post": 3.4190371505230504,
   "I_count": 3.3674842331101904,
   "W": 12040.289520785545,
   "B": 351.775890043885,
   "V": 12392.065410829431,
   "B_over_V": 0.02838718796113422,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 10,
   "n": 93081.0,
   "types": 309,
   "H_marg_real": 5.139644616609769,
   "H_marg_post": 4.975576386072785,
   "H_marg_count": 5.136943821290933,
   "EH_real": 0.6303110865338456,
   "EH_post": 0.964031603949212,
   "I_real": 4.509333530075923,
   "I_post": 4.011544782123573,
   "I_count": 4.506632734757087,
   "W": 6885.058570382054,
   "B": 1132.6800265698068,
   "V": 8017.738596951861,
   "B_over_V": 0.14127175797430247,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 11,
   "n": 385219.0,
   "types": 1016,
   "H_marg_real": 6.044147190883979,
   "H_marg_post": 6.034390820977322,
   "H_marg_count": 6.046495221478231,
   "EH_real": 0.30924600119539253,
   "EH_post": 0.36298596716683434,
   "I_real": 5.734901189688586,
   "I_post": 5.671404853810487,
   "I_count": 5.7372492202828385,
   "W": 6583.063867479124,
   "B": 820.0550833942383,
   "V": 7403.118950873362,
   "B_over_V": 0.11077156652973874,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 12,
   "n": 486933.0,
   "types": 444,
   "H_marg_real": 4.494963707879458,
   "H_marg_post": 3.4639906761305315,
   "H_marg_count": 4.529613812232736,
   "EH_real": 2.8596888399979106,
   "EH_post": 1.9175626914023005,
   "I_real": 1.6352748678815479,
   "I_post": 1.546427984728231,
   "I_count": 1.669924972234825,
   "W": 8275.948414776325,
   "B": 473.1469826410269,
   "V": 8749.095397417352,
   "B_over_V": 0.05407953178573128,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 13,
   "n": 618219.0,
   "types": 1126,
   "H_marg_real": 5.794655915441489,
   "H_marg_post": 5.814246276498933,
   "H_marg_count": 5.7786221518294365,
   "EH_real": 2.642355973723816,
   "EH_post": 2.641971548066507,
   "I_real": 3.1522999417176734,
   "I_post": 3.1722747284324257,
   "I_count": 3.1362661781056205,
   "W": 9494.839342803993,
   "B": 485.86550610421165,
   "V": 9980.704848908204,
   "B_over_V": 0.048680480332745316,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 14,
   "n": 249693.0,
   "types": 498,
   "H_marg_real": 5.467773468141175,
   "H_marg_post": 5.455074678386365,
   "H_marg_count": 5.4604759227142665,
   "EH_real": 1.6854631722223163,
   "EH_post": 1.6715210333525408,
   "I_real": 3.7823102959188586,
   "I_post": 3.783553645033824,
   "I_count": 3.77501275049195,
   "W": 8687.381575379099,
   "B": 804.2142660281839,
   "V": 9491.595841407283,
   "B_over_V": 0.08472908870811614,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 15,
   "n": 562482.0,
   "types": 208,
   "H_marg_real": 3.2180898883902467,
   "H_marg_post": 3.2681321379549746,
   "H_marg_count": 3.179780873848831,
   "EH_real": 2.545481240657406,
   "EH_post": 2.5380413983894368,
   "I_real": 0.6726086477328406,
   "I_post": 0.7300907395655378,
   "I_count": 0.634299633191425,
   "W": 35677.02778643432,
   "B": 387.7331985267682,
   "V": 36064.76098496109,
   "B_over_V": 0.010751026429606783,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 16,
   "n": 636121.0,
   "types": 118,
   "H_marg_real": 3.201832652723642,
   "H_marg_post": 3.191336450176072,
   "H_marg_count": 2.49186682293551,
   "EH_real": 0.7466223580148859,
   "EH_post": 0.4644248797871426,
   "I_real": 2.455210294708756,
   "I_post": 2.7269115703889297,
   "I_count": 1.745244464920624,
   "W": 8164.077781562217,
   "B": 1081.8812956209401,
   "V": 9245.959077183157,
   "B_over_V": 0.11701125719783549,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 17,
   "n": 79689.0,
   "types": 386,
   "H_marg_real": 5.338943858835218,
   "H_marg_post": 5.315564748064469,
   "H_marg_count": 5.349862793538627,
   "EH_real": 2.828357894310321,
   "EH_post": 2.82120893664448,
   "I_real": 2.5105859645248967,
   "I_post": 2.494355811419989,
   "I_count": 2.521504899228306,
   "W": 9266.300828843494,
   "B": 545.2652371022615,
   "V": 9811.566065945755,
   "B_over_V": 0.05557372120183572,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 18,
   "n": 363064.0,
   "types": 399,
   "H_marg_real": 5.051105901415024,
   "H_marg_post": 5.057049478000436,
   "H_marg_count": 5.0448970849477925,
   "EH_real": 1.21999391648735,
   "EH_post": 1.188319260112061,
   "I_real": 3.8311119849276745,
   "I_post": 3.868730217888375,
   "I_count": 3.824903168460443,
   "W": 8506.326373546815,
   "B": 1045.130753601553,
   "V": 9551.45712714837,
   "B_over_V": 0.10942107991365517,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 19,
   "n": 423935.0,
   "types": 637,
   "H_marg_real": 3.9957023902538644,
   "H_marg_post": 3.383236322688528,
   "H_marg_count": 3.8332604895999487,
   "EH_real": 1.4273827708615994,
   "EH_post": 1.1680334838028783,
   "I_real": 2.5683196193922653,
   "I_post": 2.2152028388856495,
   "I_count": 2.405877718738349,
   "W": 9605.750787990606,
   "B": 947.9285627796927,
   "V": 10553.679350770299,
   "B_over_V": 0.08981972365026465,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 20,
   "n": 663408.0,
   "types": 453,
   "H_marg_real": 2.978597235248508,
   "H_marg_post": 2.8611713389184787,
   "H_marg_count": 2.5974910203371917,
   "EH_real": 0.3109192095428438,
   "EH_post": 0.1581067226096116,
   "I_real": 2.6676780257056643,
   "I_post": 2.703064616308867,
   "I_count": 2.286571810794348,
   "W": 6575.396052197941,
   "B": 1430.1868682208822,
   "V": 8005.582920418823,
   "B_over_V": 0.17864868585310462,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 21,
   "n": 82942.0,
   "types": 186,
   "H_marg_real": 4.1779220217160855,
   "H_marg_post": 4.327621103962124,
   "H_marg_count": 4.169299800009895,
   "EH_real": 1.8685627477161146,
   "EH_post": 2.0895542109462717,
   "I_real": 2.309359273999971,
   "I_post": 2.2380668930158523,
   "I_count": 2.3007370522937807,
   "W": 6821.486985530617,
   "B": 967.5940458478473,
   "V": 7789.081031378464,
   "B_over_V": 0.12422441645553255,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 22,
   "n": 673870.0,
   "types": 788,
   "H_marg_real": 5.573479307925663,
   "H_marg_post": 5.56546686069126,
   "H_marg_count": 5.581592236113611,
   "EH_real": 0.40815861202020187,
   "EH_post": 0.48175924540295634,
   "I_real": 5.165320695905461,
   "I_post": 5.083707615288304,
   "I_count": 5.173433624093409,
   "W": 6756.856162840457,
   "B": 637.8686791027309,
   "V": 7394.724841943188,
   "B_over_V": 0.0862599613557915,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 23,
   "n": 330219.0,
   "types": 482,
   "H_marg_real": 5.355654254998041,
   "H_marg_post": 5.37151058306963,
   "H_marg_count": 5.358969393542747,
   "EH_real": 1.9112142702184336,
   "EH_post": 1.8670779522833072,
   "I_real": 3.4444399847796072,
   "I_post": 3.5044326307863223,
   "I_count": 3.4477551233243133,
   "W": 9908.755471627022,
   "B": 679.0137413455652,
   "V": 10587.769212972587,
   "B_over_V": 0.06413189857912738,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 24,
   "n": 297871.0,
   "types": 359,
   "H_marg_real": 3.401139034028918,
   "H_marg_post": 3.3883157399849364,
   "H_marg_count": 3.4860082122255394,
   "EH_real": 1.9236570222613205,
   "EH_post": 1.9331359819877354,
   "I_real": 1.4774820117675975,
   "I_post": 1.455179757997201,
   "I_count": 1.5623511899642188,
   "W": 9119.28356276217,
   "B": 486.6389397065842,
   "V": 9605.922502468755,
   "B_over_V": 0.0506603024937497,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 25,
   "n": 247015.0,
   "types": 539,
   "H_marg_real": 5.578771983417036,
   "H_marg_post": 5.580508769127253,
   "H_marg_count": 5.579516950354269,
   "EH_real": 1.8609262421921107,
   "EH_post": 1.8140269610536048,
   "I_real": 3.7178457412249255,
   "I_post": 3.7664818080736477,
   "I_count": 3.718590708162158,
   "W": 8760.620184826197,
   "B": 808.986390839874,
   "V": 9569.606575666072,
   "B_over_V": 0.08453705849276946,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 26,
   "n": 229514.0,
   "types": 463,
   "H_marg_real": 5.535068535406419,
   "H_marg_post": 5.54218217647232,
   "H_marg_count": 5.541534481014407,
   "EH_real": 3.1499748376911274,
   "EH_post": 3.0712619086792574,
   "I_real": 2.3850936977152912,
   "I_post": 2.4709202677930624,
   "I_count": 2.39155964332328,
   "W": 14226.84020961309,
   "B": 399.12079920153377,
   "V": 14625.961008814624,
   "B_over_V": 0.02728851792788151,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 27,
   "n": 154118.0,
   "types": 172,
   "H_marg_real": 4.389272142899136,
   "H_marg_post": 4.380831639569934,
   "H_marg_count": 4.390978859818843,
   "EH_real": 1.7996292996527494,
   "EH_post": 1.7691829390497096,
   "I_real": 2.589642843246387,
   "I_post": 2.611648700520224,
   "I_count": 2.591349560166094,
   "W": 8872.78937940994,
   "B": 793.2506896867125,
   "V": 9666.040069096653,
   "B_over_V": 0.08206573571144386,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 28,
   "n": 587072.0,
   "types": 1353,
   "H_marg_real": 6.2473410298328576,
   "H_marg_post": 6.247810487158252,
   "H_marg_count": 6.2450741071781195,
   "EH_real": 0.6057916780733285,
   "EH_post": 0.7183214920759774,
   "I_real": 5.641549351759529,
   "I_post": 5.529488995082274,
   "I_count": 5.639282429104791,
   "W": 6306.748621350674,
   "B": 546.1186954986871,
   "V": 6852.867316849361,
   "B_over_V": 0.07969199902002011,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 29,
   "n": 487378.0,
   "types": 524,
   "H_marg_real": 5.191644848961021,
   "H_marg_post": 5.192978220766928,
   "H_marg_count": 5.169355266156286,
   "EH_real": 1.7200547535938093,
   "EH_post": 1.6778625299924155,
   "I_real": 3.4715900953672114,
   "I_post": 3.515115690774513,
   "I_count": 3.4493005125624765,
   "W": 8433.707664337771,
   "B": 808.5281122801968,
   "V": 9242.235776617968,
   "B_over_V": 0.08748187471322694,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 30,
   "n": 408185.0,
   "types": 1050,
   "H_marg_real": 6.21816582298357,
   "H_marg_post": 6.2072561247024005,
   "H_marg_count": 6.2191765308826845,
   "EH_real": 2.438174659545015,
   "EH_post": 2.43194152467359,
   "I_real": 3.779991163438555,
   "I_post": 3.7753146000288105,
   "I_count": 3.7810018713376694,
   "W": 8794.379181164246,
   "B": 695.4112068847096,
   "V": 9489.790388048956,
   "B_over_V": 0.07327993332291947,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 31,
   "n": 787295.0,
   "types": 427,
   "H_marg_real": 3.1725098118906856,
   "H_marg_post": 2.8366055473029337,
   "H_marg_count": 2.334324399395387,
   "EH_real": 1.462533419019245,
   "EH_post": 0.952533928263347,
   "I_real": 1.7099763928714407,
   "I_post": 1.8840716190395868,
   "I_count": 0.8717909803761421,
   "W": 28665.029709771476,
   "B": 795.6392676564819,
   "V": 29460.66897742796,
   "B_over_V": 0.02700682962311824,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 32,
   "n": 647507.0,
   "types": 1030,
   "H_marg_real": 6.023168442699082,
   "H_marg_post": 6.013604471500996,
   "H_marg_count": 6.0305739127645275,
   "EH_real": 1.9766113639655296,
   "EH_post": 1.9670119659112082,
   "I_real": 4.046557078733552,
   "I_post": 4.046592505589788,
   "I_count": 4.053962548798998,
   "W": 8662.88626840487,
   "B": 668.2422439464607,
   "V": 9331.128512351332,
   "B_over_V": 0.07161430078494029,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 33,
   "n": 47880.0,
   "types": 221,
   "H_marg_real": 4.992968264780775,
   "H_marg_post": 4.98880193392822,
   "H_marg_count": 4.9810110255825855,
   "EH_real": 1.6885187064867857,
   "EH_post": 1.6629577853605255,
   "I_real": 3.3044495582939897,
   "I_post": 3.325844148567694,
   "I_count": 3.2924923190957998,
   "W": 8324.732324420509,
   "B": 899.4921174000392,
   "V": 9224.224441820548,
   "B_over_V": 0.09751411872871885,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 34,
   "n": 387294.0,
   "types": 736,
   "H_marg_real": 5.911580413542705,
   "H_marg_post": 5.856415015257959,
   "H_marg_count": 5.907827454412584,
   "EH_real": 1.4023389950972884,
   "EH_post": 1.3784580789622105,
   "I_real": 4.509241418445416,
   "I_post": 4.477956936295748,
   "I_count": 4.505488459315296,
   "W": 9493.17068951255,
   "B": 885.6601513890367,
   "V": 10378.830840901586,
   "B_over_V": 0.08533332558988903,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 35,
   "n": 8816411.0,
   "types": 381,
   "H_marg_real": 3.5708988582408505,
   "H_marg_post": 3.575326542689678,
   "H_marg_count": 3.5190559123237763,
   "EH_real": 1.4862570405844335,
   "EH_post": 1.472867538718875,
   "I_real": 2.0846418176564168,
   "I_post": 2.102459003970803,
   "I_count": 2.0327988717393426,
   "W": 8966.83717691841,
   "B": 631.1938741037028,
   "V": 9598.031051022113,
   "B_over_V": 0.06576284977078561,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 36,
   "n": 84978.0,
   "types": 127,
   "H_marg_real": 4.309237433627538,
   "H_marg_post": 4.304874922956947,
   "H_marg_count": 4.31542433752875,
   "EH_real": 1.2146532577039204,
   "EH_post": 1.1895210218856473,
   "I_real": 3.0945841759236172,
   "I_post": 3.1153539010713,
   "I_count": 3.1007710798248294,
   "W": 8094.094988543972,
   "B": 1252.9814397789041,
   "V": 9347.076428322876,
   "B_over_V": 0.13405062528238293,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 37,
   "n": 341885.0,
   "types": 178,
   "H_marg_real": 4.569827508204365,
   "H_marg_post": 4.566180746257522,
   "H_marg_count": 4.553718874843704,
   "EH_real": 2.370248145360886,
   "EH_post": 2.319705336291923,
   "I_real": 2.1995793628434788,
   "I_post": 2.2464754099655986,
   "I_count": 2.183470729482818,
   "W": 8106.15022636783,
   "B": 542.5211446522854,
   "V": 8648.671371020117,
   "B_over_V": 0.06272884254455083,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 38,
   "n": 290570.0,
   "types": 301,
   "H_marg_real": 4.581211220466923,
   "H_marg_post": 4.536895616850295,
   "H_marg_count": 4.646475308686629,
   "EH_real": 2.500830110004391,
   "EH_post": 2.4419836948631266,
   "I_real": 2.0803811104625316,
   "I_post": 2.094911921987168,
   "I_count": 2.145645198682238,
   "W": 9074.545790309134,
   "B": 580.9806786817626,
   "V": 9655.526468990896,
   "B_over_V": 0.060170792400352786,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 39,
   "n": 54624.0,
   "types": 326,
   "H_marg_real": 5.422343867704447,
   "H_marg_post": 5.410514310291553,
   "H_marg_count": 5.434955135486857,
   "EH_real": 1.4196160442826333,
   "EH_post": 1.4308749188959913,
   "I_real": 4.0027278234218135,
   "I_post": 3.979639391395562,
   "I_count": 4.015339091204224,
   "W": 8350.60119625437,
   "B": 1231.0056114484212,
   "V": 9581.606807702792,
   "B_over_V": 0.12847590557137015,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 40,
   "n": 287626.0,
   "types": 518,
   "H_marg_real": 4.856570464013562,
   "H_marg_post": 4.828429998637798,
   "H_marg_count": 4.889013531951863,
   "EH_real": 2.611157403471338,
   "EH_post": 2.5845377495495034,
   "I_real": 2.2454130605422242,
   "I_post": 2.2438922490882947,
   "I_count": 2.277856128480525,
   "W": 8719.909237203328,
   "B": 569.148230873033,
   "V": 9289.057468076362,
   "B_over_V": 0.061270826758152874,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 41,
   "n": 97743.0,
   "types": 391,
   "H_marg_real": 5.389172890302897,
   "H_marg_post": 5.396432624562632,
   "H_marg_count": 5.386128193431061,
   "EH_real": 1.7181890177798647,
   "EH_post": 1.6981003500156817,
   "I_real": 3.670983872523032,
   "I_post": 3.6983322745469502,
   "I_count": 3.6679391756511963,
   "W": 8137.185535575952,
   "B": 1013.5932782338697,
   "V": 9150.778813809822,
   "B_over_V": 0.11076579369443547,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 42,
   "n": 103635.0,
   "types": 209,
   "H_marg_real": 4.62718719425101,
   "H_marg_post": 4.621315589343129,
   "H_marg_count": 4.62388687391853,
   "EH_real": 2.0592201746514234,
   "EH_post": 2.038418354393453,
   "I_real": 2.5679670195995867,
   "I_post": 2.582897234949676,
   "I_count": 2.5646666992671068,
   "W": 9255.396744368263,
   "B": 752.5335546638263,
   "V": 10007.93029903209,
   "B_over_V": 0.07519372459424573,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 43,
   "n": 285602.0,
   "types": 510,
   "H_marg_real": 5.224935753294444,
   "H_marg_post": 5.2287389391263135,
   "H_marg_count": 5.221716245610207,
   "EH_real": 0.18289891033384598,
   "EH_post": 0.19731803644864415,
   "I_real": 5.042036842960598,
   "I_post": 5.031420902677669,
   "I_count": 5.03881733527636,
   "W": 6174.15525021514,
   "B": 982.6003903416215,
   "V": 7156.755640556761,
   "B_over_V": 0.13729690374969683,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 44,
   "n": 245305.0,
   "types": 478,
   "H_marg_real": 5.400777095116261,
   "H_marg_post": 5.404507935131446,
   "H_marg_count": 5.397988356815457,
   "EH_real": 1.8762886061372988,
   "EH_post": 1.8517105681163928,
   "I_real": 3.5244884889789625,
   "I_post": 3.552797367015053,
   "I_count": 3.521699750678158,
   "W": 8285.365627623749,
   "B": 781.3191950223396,
   "V": 9066.684822646088,
   "B_over_V": 0.08617473865098066,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 45,
   "n": 249822.0,
   "types": 280,
   "H_marg_real": 4.9463589514429245,
   "H_marg_post": 4.940860980791529,
   "H_marg_count": 4.952138891469561,
   "EH_real": 1.6547970860423906,
   "EH_post": 1.613963099617069,
   "I_real": 3.291561865400534,
   "I_post": 3.3268978811744594,
   "I_count": 3.2973418054271706,
   "W": 8721.848863354098,
   "B": 829.1044615191516,
   "V": 9550.95332487325,
   "B_over_V": 0.08680855547267106,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 46,
   "n": 289327.0,
   "types": 458,
   "H_marg_real": 4.544886092931141,
   "H_marg_post": 4.552058443735225,
   "H_marg_count": 4.572245121132394,
   "EH_real": 2.3403131199536653,
   "EH_post": 2.3469168909982887,
   "I_real": 2.2045729729774757,
   "I_post": 2.2051415527369365,
   "I_count": 2.2319320011787283,
   "W": 9179.528761437796,
   "B": 693.8053588053943,
   "V": 9873.33412024319,
   "B_over_V": 0.07027062493336397,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 47,
   "n": 805871.0,
   "types": 252,
   "H_marg_real": 3.4447565875146293,
   "H_marg_post": 3.4532508331919076,
   "H_marg_count": 3.4654985463992554,
   "EH_real": 1.716011678720777,
   "EH_post": 1.7112920261717088,
   "I_real": 1.7287449087938522,
   "I_post": 1.7419588070201988,
   "I_count": 1.7494868676784783,
   "W": 9175.580626407262,
   "B": 519.7088596286357,
   "V": 9695.289486035897,
   "B_over_V": 0.05360426425401439,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 48,
   "n": 10750.0,
   "types": 79,
   "H_marg_real": 4.057899115011971,
   "H_marg_post": 4.156415719484208,
   "H_marg_count": 3.9744135658636566,
   "EH_real": 0.5662691072045494,
   "EH_post": 0.576914337531009,
   "I_real": 3.491630007807422,
   "I_post": 3.5795013819531993,
   "I_count": 3.408144458659107,
   "W": 6060.671271088797,
   "B": 2388.2502492022686,
   "V": 8448.921520291065,
   "B_over_V": 0.28266924286923584,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 49,
   "n": 133462.0,
   "types": 170,
   "H_marg_real": 4.1123909488246655,
   "H_marg_post": 4.087316739246191,
   "H_marg_count": 4.105968611737356,
   "EH_real": 1.5478012008679543,
   "EH_post": 1.4865496028554865,
   "I_real": 2.5645897479567115,
   "I_post": 2.6007671363907043,
   "I_count": 2.5581674108694017,
   "W": 7917.43285423329,
   "B": 796.094872739974,
   "V": 8713.527726973263,
   "B_over_V": 0.09136309628941824,
   "model": "pythia-1.4b",
   "partition": "km50"
  },
  {
   "k": 0,
   "n": 916158.0,
   "types": 2909,
   "H_marg_real": 7.245525683347822,
   "H_marg_post": 7.2437338407624665,
   "H_marg_count": 7.245639180599259,
   "EH_real": 0.7576886760125814,
   "EH_post": 0.7609817647100487,
   "I_real": 6.487837007335241,
   "I_post": 6.482752076052417,
   "I_count": 6.487950504586678,
   "W": 38309.62692111545,
   "B": 6098.7038344026105,
   "V": 44408.33075551806,
   "B_over_V": 0.13733242683625982,
   "model": "qwen2.5-1.5b",
   "partition": "km10"
  },
  {
   "k": 1,
   "n": 5073653.0,
   "types": 3985,
   "H_marg_real": 4.566243613800823,
   "H_marg_post": 4.561547552823002,
   "H_marg_count": 4.590123498817418,
   "EH_real": 1.7499873187619832,
   "EH_post": 1.7148204933626314,
   "I_real": 2.8162562950388397,
   "I_post": 2.8467270594603704,
   "I_count": 2.840136180055435,
   "W": 25170.970716881115,
   "B": 3904.646727530568,
   "V": 29075.617444411684,
   "B_over_V": 0.1342928223277005,
   "model": "qwen2.5-1.5b",
   "partition": "km10"
  },
  {
   "k": 2,
   "n": 339141.0,
   "types": 605,
   "H_marg_real": 4.965023929182735,
   "H_marg_post": 4.96853334538719,
   "H_marg_count": 4.991023532541642,
   "EH_real": 2.230008373763428,
   "EH_post": 2.2171751339818226,
   "I_real": 2.7350155554193067,
   "I_post": 2.751358211405367,
   "I_count": 2.761015158778214,
   "W": 26569.171264386834,
   "B": 2800.393311285386,
   "V": 29369.56457567222,
   "B_over_V": 0.09535018144617113,
   "model": "qwen2.5-1.5b",
   "partition": "km10"
  },
  {
   "k": 3,
   "n": 3139506.0,
   "types": 2867,
   "H_marg_real": 4.656703027813464,
   "H_marg_post": 4.651940865603141,
   "H_marg_count": 4.5228644493124,
   "EH_real": 1.1368844157808804,
   "EH_post": 1.0805347508930587,
   "I_real": 3.5198186120325836,
   "I_post": 3.571406114710082,
   "I_count": 3.3859800335315198,
   "W": 25833.873920140984,
   "B": 5647.8240494337115,
   "V": 31481.697969574696,
   "B_over_V": 0.17940023612741657,
   "model": "qwen2.5-1.5b",
   "partition": "km10"
  },
  {
   "k": 4,
   "n": 1983239.0,
   "types": 3150,
   "H_marg_real": 6.054379616125436,
   "H_marg_post": 6.04831951838811,
   "H_marg_count": 6.061297822943962,
   "EH_real": 2.2835087069659252,
   "EH_post": 2.264402189337332,
   "I_real": 3.7708709091595107,
   "I_post": 3.7839173290507784,
   "I_count": 3.7777891159780363,
   "W": 25458.91419071979,
   "B": 3193.2342526509915,
   "V": 28652.148443370785,
   "B_over_V": 0.11144833550483041,
   "model": "qwen2.5-1.5b",
   "partition": "km10"
  },
  {
   "k": 5,
   "n": 1075442.0,
   "types": 3019,
   "H_marg_real": 7.196595744221024,
   "H_marg_post": 7.18463586706345,
   "H_marg_count": 7.208515110051793,
   "EH_real": 2.064457405657035,
   "EH_post": 2.0482068473608064,
   "I_real": 5.132138338563989,
   "I_post": 5.136429019702643,
   "I_count": 5.144057704394758,
   "W": 27097.714299072777,
   "B": 5848.154237964351,
   "V": 32945.868537037124,
   "B_over_V": 0.1775079698199477,
   "model": "qwen2.5-1.5b",
   "partition": "km10"
  },
  {
   "k": 6,
   "n": 1472863.0,
   "types": 2279,
   "H_marg_real": 5.619310812751282,
   "H_marg_post": 5.572962941945568,
   "H_marg_count": 5.478118070614478,
   "EH_real": 0.4348259562084576,
   "EH_post": 0.3549827862698528,
   "I_real": 5.1844848565428245,
   "I_post": 5.217980155675716,
   "I_count": 5.043292114406021,
   "W": 23682.31133049177,
   "B": 8206.047822672053,
   "V": 31888.359153163823,
   "B_over_V": 0.25733678497715634,
   "model": "qwen2.5-1.5b",
   "partition": "km10"
  },
  {
   "k": 7,
   "n": 1670361.0,
   "types": 1521,
   "H_marg_real": 5.5281923052489175,
   "H_marg_post": 5.52648489668152,
   "H_marg_count": 5.5922343029053225,
   "EH_real": 2.6596960138697465,
   "EH_post": 2.6305666417502462,
   "I_real": 2.868496291379171,
   "I_post": 2.895918254931274,
   "I_count": 2.932538289035576,
   "W": 26365.37269286006,
   "B": 3151.2072858160454,
   "V": 29516.579978676105,
   "B_over_V": 0.106760582970405,
   "model": "qwen2.5-1.5b",
   "partition": "km10"
  },
  {
   "k": 8,
   "n": 6857112.0,
   "types": 1452,
   "H_marg_real": 3.8108226476126386,
   "H_marg_post": 3.821151353374951,
   "H_marg_count": 3.7870911845020254,
   "EH_real": 1.494880106169383,
   "EH_post": 1.4771210333517368,
   "I_real": 2.3159425414432553,
   "I_post": 2.344030320023214,
   "I_count": 2.2922110783326426,
   "W": 22078.608983866623,
   "B": 1997.6874865032541,
   "V": 24076.296470369878,
   "B_over_V": 0.08297320515893133,
   "model": "qwen2.5-1.5b",
   "partition": "km10"
  },
  {
   "k": 9,
   "n": 2608511.0,
   "types": 3479,
   "H_marg_real": 7.024127461445257,
   "H_marg_post": 7.027000103771011,
   "H_marg_count": 7.042018968267015,
   "EH_real": 2.264526987232985,
   "EH_post": 2.221195277904474,
   "I_real": 4.759600474212272,
   "I_post": 4.805804825866536,
   "I_count": 4.7774919810340295,
   "W": 25901.630216359015,
   "B": 4111.7577376989675,
   "V": 30013.387954057984,
   "B_over_V": 0.13699745406926092,
   "model": "qwen2.5-1.5b",
   "partition": "km10"
  },
  {
   "k": 0,
   "n": 6520000.0,
   "types": 1020,
   "H_marg_real": 3.629601798117951,
   "H_marg_post": 3.641301049607404,
   "H_marg_count": 3.613240700205473,
   "EH_real": 1.482400291292491,
   "EH_post": 1.4657216133464572,
   "I_real": 2.1472015068254597,
   "I_post": 2.1755794362609464,
   "I_count": 2.1308404089129818,
   "W": 22339.527874969815,
   "B": 1851.1663905938753,
   "V": 24190.694265563692,
   "B_over_V": 0.07652390503025273,
   "model": "qwen2.5-1.5b",
   "partition": "km20"
  },
  {
   "k": 1,
   "n": 601889.0,
   "types": 2270,
   "H_marg_real": 7.136894653051858,
   "H_marg_post": 7.135231269964045,
   "H_marg_count": 7.1352065715745825,
   "EH_real": 0.7670847450310351,
   "EH_post": 0.7623476741113656,
   "I_real": 6.369809908020823,
   "I_post": 6.372883595852679,
   "I_count": 6.368121826543548,
   "W": 39592.21657550114,
   "B": 6789.791532185242,
   "V": 46382.00810768638,
   "B_over_V": 0.1463884771099431,
   "model": "qwen2.5-1.5b",
   "partition": "km20"
  },
  {
   "k": 2,
   "n": 3328155.0,
   "types": 681,
   "H_marg_real": 3.5435084919871236,
   "H_marg_post": 3.5196838853790666,
   "H_marg_count": 3.4407541611354553,
   "EH_real": 0.7786119793095602,
   "EH_post": 0.7456878441308972,
   "I_real": 2.7648965126775633,
   "I_post": 2.7739960412481697,
   "I_count": 2.662142181825895,
   "W": 24713.1606940001,
   "B": 6113.669368599029,
   "V": 30826.83006259913,
   "B_over_V": 0.1983229983810915,
   "model": "qwen2.5-1.5b",
   "partition": "km20"
  },
  {
   "k": 3,
   "n": 647631.0,
   "types": 1130,
   "H_marg_real": 5.156934280592871,
   "H_marg_post": 5.169998210657211,
   "H_marg_count": 5.208109313273802,
   "EH_real": 1.9890147007057963,
   "EH_post": 1.9187193908964124,
   "I_real": 3.1679195798870747,
   "I_post": 3.251278819760799,
   "I_count": 3.2190946125680053,
   "W": 25576.23624001919,
   "B": 2418.7236546605122,
   "V": 27994.9598946797,
   "B_over_V": 0.08639853972858087,
   "model": "qwen2.5-1.5b",
   "partition": "km20"
  },
  {
   "k": 4,
   "n": 875437.0,
   "types": 1329,
   "H_marg_real": 6.054494237453923,
   "H_marg_post": 6.0472194228924,
   "H_marg_count": 6.053073507829419,
   "EH_real": 1.9146260002181943,
   "EH_post": 1.8540481398328115,
   "I_real": 4.139868237235729,
   "I_post": 4.193171283059589,
   "I_count": 4.138447507611224,
   "W": 23847.318252972575,
   "B": 3926.212230876379,
   "V": 27773.530483848954,
   "B_over_V": 0.14136525542402958,
   "model": "qwen2.5-1.5b",
   "partition": "km20"
  },
  {
   "k": 5,
   "n": 1191077.0,
   "types": 2055,
   "H_marg_real": 6.47255355173154,
   "H_marg_post": 6.470772539860592,
   "H_marg_count": 6.484178790412221,
   "EH_real": 2.094630885329321,
   "EH_post": 2.0784553673931483,
   "I_real": 4.377922666402219,
   "I_post": 4.392317172467443,
   "I_count": 4.3895479050829,
   "W": 25764.00153686376,
   "B": 3101.917924916539,
   "V": 28865.9194617803,
   "B_over_V": 0.107459522604974,
   "model": "qwen2.5-1.5b",
   "partition": "km20"
  },
  {
   "k": 6,
   "n": 1584121.0,
   "types": 1393,
   "H_marg_real": 5.4619789632123865,
   "H_marg_post": 5.45960534910071,
   "H_marg_count": 5.5293772001061745,
   "EH_real": 2.6553965699024387,
   "EH_post": 2.623056749324115,
   "I_real": 2.806582393309948,
   "I_post": 2.836548599776595,
   "I_count": 2.873980630203736,
   "W": 26307.268072895113,
   "B": 3025.508588349561,
   "V": 29332.776661244672,
   "B_over_V": 0.10314429565568375,
   "model": "qwen2.5-1.5b",
   "partition": "km20"
  },
  {
   "k": 7,
   "n": 1108523.0,
   "types": 2409,
   "H_marg_real": 6.635446988572775,
   "H_marg_post": 6.526276130084744,
   "H_marg_count": 6.641279027228832,
   "EH_real": 0.45201530101915055,
   "EH_post": 0.48604105154724364,
   "I_real": 6.183431687553624,
   "I_post": 6.0402350785375,
   "I_count": 6.189263726209681,
   "W": 32338.957881601724,
   "B": 6222.690622451361,
   "V": 38561.64850405308,
   "B_over_V": 0.16136993266243055,
   "model": "qwen2.5-1.5b",
   "partition": "km20"
  },
  {
   "k": 8,
   "n": 632208.0,
   "types": 1507,
   "H_marg_real": 5.928743420588852,
   "H_marg_post": 5.913869700200996,
   "H_marg_count": 5.965396925329216,
   "EH_real": 2.554043558582822,
   "EH_post": 2.493795437458948,
   "I_real": 3.37469986200603,
   "I_post": 3.4200742627420477,
   "I_count": 3.4113533667463942,
   "W": 33431.598383997436,
   "B": 1438.3973923350889,
   "V": 34869.99577633252,
   "B_over_V": 0.041250288688345044,
   "model": "qwen2.5-1.5b",
   "partition": "km20"
  },
  {
   "k": 9,
   "n": 402244.0,
   "types": 1036,
   "H_marg_real": 5.537691616763464,
   "H_marg_post": 5.5516515073555555,
   "H_marg_count": 5.540266349535113,
   "EH_real": 2.5094450075375927,
   "EH_post": 2.4995281830675475,
   "I_real": 3.0282466092258713,
   "I_post": 3.052123324288008,
   "I_count": 3.03082134199752,
   "W": 27707.440048775905,
   "B": 2585.3488287235305,
   "V": 30292.788877499435,
   "B_over_V": 0.08534535526518819,
   "model": "qwen2.5-1.5b",
   "partition": "km20"
  },
  {
   "k": 10,
   "n": 349262.0,
   "types": 411,
   "H_marg_real": 3.5758141153673093,
   "H_marg_post": 3.545425486551125,
   "H_marg_count": 3.646236212774643,
   "EH_real": 1.67711550244674,
   "EH_post": 1.6693743655756732,
   "I_real": 1.8986986129205694,
   "I_post": 1.8760511209754518,
   "I_count": 1.969120710327903,
   "W": 24730.05678054042,
   "B": 2229.3300399983304,
   "V": 26959.38682053875,
   "B_over_V": 0.08269216413705435,
   "model": "qwen2.5-1.5b",
   "partition": "km20"
  },
  {
   "k": 11,
   "n": 1214892.0,
   "types": 544,
   "H_marg_real": 3.4289291988233255,
   "H_marg_post": 3.374230650202217,
   "H_marg_count": 3.1609822520688713,
   "EH_real": 2.082627329892579,
   "EH_post": 2.003718919066537,
   "I_real": 1.3463018689307464,
   "I_post": 1.3705117311356796,
   "I_count": 1.0783549221762923,
   "W": 14344.926336907967,
   "B": 1659.1170196537869,
   "V": 16004.043356561753,
   "B_over_V": 0.10366861565477696,
   "model": "qwen2.5-1.5b",
   "partition": "km20"
  },
  {
   "k": 12,
   "n": 450124.0,
   "types": 1739,
   "H_marg_real": 6.746428185630981,
   "H_marg_post": 6.706993426536011,
   "H_marg_count": 6.766122025190667,
   "EH_real": 1.98866339286656,
   "EH_post": 1.9881007457230835,
   "I_real": 4.757764792764421,
   "I_post": 4.718892680812927,
   "I_count": 4.777458632324107,
   "W": 27609.803710213302,
   "B": 4402.317109505729,
   "V": 32012.12081971903,
   "B_over_V": 0.13752032032797906,
   "model": "qwen2.5-1.5b",
   "partition": "km20"
  },
  {
   "k": 13,
   "n": 1116069.0,
   "types": 1825,
   "H_marg_real": 6.580159317472615,
   "H_marg_post": 6.583439612001367,
   "H_marg_count": 6.588504552132546,
   "EH_real": 2.097278487011754,
   "EH_post": 2.0409283437485297,
   "I_real": 4.482880830460862,
   "I_post": 4.542511268252838,
   "I_count": 4.4912260651207925,
   "W": 26953.938354034068,
   "B": 4426.914299302899,
   "V": 31380.852653336966,
   "B_over_V": 0.14107055497206675,
   "model": "qwen2.5-1.5b",
   "partition": "km20"
  },
  {
   "k": 14,
   "n": 586984.0,
   "types": 1183,
   "H_marg_real": 4.313932261608369,
   "H_marg_post": 4.497903518655283,
   "H_marg_count": 4.166743219509188,
   "EH_real": 1.4154539690318355,
   "EH_post": 1.379028331483121,
   "I_real": 2.8984782925765336,
   "I_post": 3.1188751871721623,
   "I_count": 2.7512892504773525,
   "W": 24965.501267429987,
   "B": 2942.506361381045,
   "V": 27908.007628811032,
   "B_over_V": 0.1054359164766505,
   "model": "qwen2.5-1.5b",
   "partition": "km20"
  },
  {
   "k": 15,
   "n": 661399.0,
   "types": 1048,
   "H_marg_real": 4.96151766278725,
   "H_marg_post": 4.937195698358315,
   "H_marg_count": 4.9485037391242646,
   "EH_real": 0.9329509018854112,
   "EH_post": 0.8852444986395348,
   "I_real": 4.028566760901839,
   "I_post": 4.05195119971878,
   "I_count": 4.015552837238854,
   "W": 26129.225541140255,
   "B": 5358.628707837339,
   "V": 31487.854248977594,
   "B_over_V": 0.17018081529043322,
   "model": "qwen2.5-1.5b",
   "partition": "km20"
  },
  {
   "k": 16,
   "n": 2534500.0,
   "types": 1341,
   "H_marg_real": 2.7545221385311427,
   "H_marg_post": 2.7655130555195284,
   "H_marg_count": 2.8132106414706928,
   "EH_real": 0.845327014998742,
   "EH_post": 0.8425948577394765,
   "I_real": 1.9091951235324007,
   "I_post": 1.922918197780052,
   "I_count": 1.9678836264719508,
   "W": 26011.081010348837,
   "B": 2009.129311703451,
   "V": 28020.210322052288,
   "B_over_V": 0.07170286334796848,
   "model": "qwen2.5-1.5b",
   "partition": "km20"
  },
  {
   "k": 17,
   "n": 716614.0,
   "types": 1307,
   "H_marg_real": 6.22972045222263,
   "H_marg_post": 6.2228997414246745,
   "H_marg_count": 6.254657921240501,
   "EH_real": 1.9390166960974253,
   "EH_post": 1.8857161827464641,
   "I_real": 4.290703756125205,
   "I_post": 4.337183558678211,
   "I_count": 4.315641225143075,
   "W": 24922.756295036463,
   "B": 3793.3156612482326,
   "V": 28716.071956284693,
   "B_over_V": 0.13209730310687712,
   "model": "qwen2.5-1.5b",
   "partition": "km20"
  },
  {
   "k": 18,
   "n": 281625.0,
   "types": 431,
   "H_marg_real": 5.034020723752931,
   "H_marg_post": 5.025654895510206,
   "H_marg_count": 5.055152618223403,
   "EH_real": 1.121775955817293,
   "EH_post": 1.060342806859778,
   "I_real": 3.912244767935638,
   "I_post": 3.965312088650428,
   "I_count": 3.9333766624061095,
   "W": 27202.774532261923,
   "B": 5668.11693023402,
   "V": 32870.89146249594,
   "B_over_V": 0.1724357532773658,
   "model": "qwen2.5-1.5b",
   "partition": "km20"
  },
  {
   "k": 19,
   "n": 333232.0,
   "types": 607,
   "H_marg_real": 4.95375575570408,
   "H_marg_post": 4.958055949086195,
   "H_marg_count": 4.980850000615835,
   "EH_real": 2.245258064393036,
   "EH_post": 2.233536145070021,
   "I_real": 2.708497691311044,
   "I_post": 2.7245198040161744,
   "I_count": 2.7355919362227987,
   "W": 26453.56349354957,
   "B": 2692.2255170197354,
   "V": 29145.789010569304,
   "B_over_V": 0.09237099452148777,
   "model": "qwen2.5-1.5b",
   "partition": "km20"
  },
  {
   "k": 0,
   "n": 29289.0,
   "types": 141,
   "H_marg_real": 4.333536817181457,
   "H_marg_post": 4.318413405728603,
   "H_marg_count": 4.366832324672349,
   "EH_real": 1.8039739863851951,
   "EH_post": 1.736238433254875,
   "I_real": 2.5295628307962623,
   "I_post": 2.5821749724737284,
   "I_count": 2.562858338287154,
   "W": 26840.353187729404,
   "B": 3132.4991494489077,
   "V": 29972.852337178312,
   "B_over_V": 0.10451121282052149,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 1,
   "n": 144763.0,
   "types": 776,
   "H_marg_real": 6.332628866790415,
   "H_marg_post": 6.331002727683516,
   "H_marg_count": 6.331757551749196,
   "EH_real": 0.652519482520627,
   "EH_post": 0.6258921038933636,
   "I_real": 5.680109384269788,
   "I_post": 5.705110623790152,
   "I_count": 5.679238069228569,
   "W": 42277.636394255685,
   "B": 9756.69069182322,
   "V": 52034.327086078905,
   "B_over_V": 0.18750488837268914,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 2,
   "n": 111941.0,
   "types": 595,
   "H_marg_real": 5.9212312229414055,
   "H_marg_post": 5.913336518333194,
   "H_marg_count": 5.9121892453716915,
   "EH_real": 2.25342267678038,
   "EH_post": 2.2085904637735427,
   "I_real": 3.6678085461610253,
   "I_post": 3.7047460545596516,
   "I_count": 3.6587665685913113,
   "W": 33747.851199594756,
   "B": 1979.600825893813,
   "V": 35727.45202548857,
   "B_over_V": 0.05540839644768208,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 3,
   "n": 219975.0,
   "types": 306,
   "H_marg_real": 4.777848628841197,
   "H_marg_post": 4.765890299967333,
   "H_marg_count": 4.791803332854459,
   "EH_real": 0.9734183126601347,
   "EH_post": 0.9161915718521941,
   "I_real": 3.8044303161810626,
   "I_post": 3.8496987281151394,
   "I_count": 3.8183850201943246,
   "W": 27644.122228522694,
   "B": 5467.638351984215,
   "V": 33111.76058050691,
   "B_over_V": 0.16512677840522458,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 4,
   "n": 519646.0,
   "types": 691,
   "H_marg_real": 5.534522738769891,
   "H_marg_post": 5.525460873311459,
   "H_marg_count": 5.5300324306507065,
   "EH_real": 1.7336336719051142,
   "EH_post": 1.6566240308066744,
   "I_real": 3.8008890668647775,
   "I_post": 3.868836842504785,
   "I_count": 3.7963987587455925,
   "W": 22816.259957664428,
   "B": 3902.6120974314404,
   "V": 26718.872055095868,
   "B_over_V": 0.1460620077593106,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 5,
   "n": 375780.0,
   "types": 827,
   "H_marg_real": 5.96655605478577,
   "H_marg_post": 5.9513534990410495,
   "H_marg_count": 5.977569923750478,
   "EH_real": 1.509092544333234,
   "EH_post": 1.4837245625785953,
   "I_real": 4.457463510452536,
   "I_post": 4.467628936462454,
   "I_count": 4.468477379417244,
   "W": 25446.63335421706,
   "B": 3792.0877464231535,
   "V": 29238.721100640214,
   "B_over_V": 0.12969403597957374,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 6,
   "n": 273932.0,
   "types": 868,
   "H_marg_real": 6.0327698012711215,
   "H_marg_post": 6.028710455757213,
   "H_marg_count": 6.046269700348244,
   "EH_real": 2.02286417681518,
   "EH_post": 1.9891936269887502,
   "I_real": 4.009905624455941,
   "I_post": 4.039516828768463,
   "I_count": 4.023405523533064,
   "W": 24539.02424841937,
   "B": 2963.605327969471,
   "V": 27502.62957638884,
   "B_over_V": 0.10775716262832347,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 7,
   "n": 2040329.0,
   "types": 144,
   "H_marg_real": 2.997228540362221,
   "H_marg_post": 2.928027846587676,
   "H_marg_count": 2.8610267501806437,
   "EH_real": 0.9021545876458774,
   "EH_post": 0.8457229998075582,
   "I_real": 2.0950739527163433,
   "I_post": 2.0823048467801177,
   "I_count": 1.9588721625347663,
   "W": 28230.932750155393,
   "B": 4477.469747823654,
   "V": 32708.40249797905,
   "B_over_V": 0.1368905053709151,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 8,
   "n": 757257.0,
   "types": 327,
   "H_marg_real": 3.633593897732175,
   "H_marg_post": 3.635829696057584,
   "H_marg_count": 3.691703343202413,
   "EH_real": 1.808240722318925,
   "EH_post": 1.793352570780593,
   "I_real": 1.8253531754132502,
   "I_post": 1.8424771252769911,
   "I_count": 1.8834626208834881,
   "W": 25945.07969171447,
   "B": 1684.6671463923358,
   "V": 27629.746838106803,
   "B_over_V": 0.060972949056082255,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 9,
   "n": 387932.0,
   "types": 619,
   "H_marg_real": 5.6223450653855345,
   "H_marg_post": 5.616402481887591,
   "H_marg_count": 5.643951285053733,
   "EH_real": 1.7148077986997885,
   "EH_post": 1.65939009892114,
   "I_real": 3.907537266685746,
   "I_post": 3.957012382966451,
   "I_count": 3.9291434863539445,
   "W": 25423.93790741919,
   "B": 4389.623656931843,
   "V": 29813.561564351032,
   "B_over_V": 0.1472358023195943,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 10,
   "n": 331940.0,
   "types": 541,
   "H_marg_real": 4.532419730570189,
   "H_marg_post": 4.515673551730503,
   "H_marg_count": 4.555513553018951,
   "EH_real": 2.1550768983422617,
   "EH_post": 2.1008235647599856,
   "I_real": 2.3773428322279275,
   "I_post": 2.414849986970517,
   "I_count": 2.4004366546766893,
   "W": 22632.966837911335,
   "B": 1928.721103635132,
   "V": 24561.68794154647,
   "B_over_V": 0.07852559271273335,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 11,
   "n": 167834.0,
   "types": 728,
   "H_marg_real": 6.007681595389484,
   "H_marg_post": 5.964573832555882,
   "H_marg_count": 6.024754452205529,
   "EH_real": 2.0094364932389057,
   "EH_post": 1.9669227734134045,
   "I_real": 3.9982451021505785,
   "I_post": 3.997651059142477,
   "I_count": 4.015317958966623,
   "W": 28915.14340417756,
   "B": 2772.744960213443,
   "V": 31687.888364391005,
   "B_over_V": 0.08750172710559317,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 12,
   "n": 292513.0,
   "types": 514,
   "H_marg_real": 4.708621092718213,
   "H_marg_post": 4.713733838979939,
   "H_marg_count": 4.735899737253451,
   "EH_real": 2.187054335289959,
   "EH_post": 2.1844220632644977,
   "I_real": 2.5215667574282534,
   "I_post": 2.5293117757154415,
   "I_count": 2.548845401963492,
   "W": 26006.10095694456,
   "B": 2499.1964356274025,
   "V": 28505.297392571963,
   "B_over_V": 0.08767480658800823,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 13,
   "n": 933245.0,
   "types": 980,
   "H_marg_real": 5.740087177898563,
   "H_marg_post": 5.737671396332889,
   "H_marg_count": 5.757615821885613,
   "EH_real": 1.8040211449381187,
   "EH_post": 1.7838342751713219,
   "I_real": 3.9360660329604444,
   "I_post": 3.953837121161567,
   "I_count": 3.9535946769474943,
   "W": 25886.9627041879,
   "B": 2838.1755101335325,
   "V": 28725.138214321432,
   "B_over_V": 0.09880459021493965,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 14,
   "n": 326633.0,
   "types": 638,
   "H_marg_real": 5.593721890709454,
   "H_marg_post": 5.585772118815572,
   "H_marg_count": 5.6076184180987205,
   "EH_real": 1.672779606749771,
   "EH_post": 1.5984453371589717,
   "I_real": 3.920942283959683,
   "I_post": 3.9873267816566003,
   "I_count": 3.9348388113489494,
   "W": 25358.79558756238,
   "B": 3554.718095057612,
   "V": 28913.513682619992,
   "B_over_V": 0.12294313773404734,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 15,
   "n": 62428.0,
   "types": 332,
   "H_marg_real": 5.139825796867578,
   "H_marg_post": 5.135813635354049,
   "H_marg_count": 5.156060509301017,
   "EH_real": 2.488974642416262,
   "EH_post": 2.458931366962819,
   "I_real": 2.650851154451316,
   "I_post": 2.67688226839123,
   "I_count": 2.6670858668847544,
   "W": 25689.41228254289,
   "B": 2325.341793770252,
   "V": 28014.75407631314,
   "B_over_V": 0.08300418370391338,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 16,
   "n": 209325.0,
   "types": 277,
   "H_marg_real": 4.781524073111656,
   "H_marg_post": 4.77677240138418,
   "H_marg_count": 4.793393681317088,
   "EH_real": 2.4717406861459246,
   "EH_post": 2.398222598916919,
   "I_real": 2.309783386965732,
   "I_post": 2.3785498024672616,
   "I_count": 2.3216529951711635,
   "W": 25083.5522562962,
   "B": 2366.8973002615126,
   "V": 27450.449556557713,
   "B_over_V": 0.08622435473724611,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 17,
   "n": 196985.0,
   "types": 396,
   "H_marg_real": 5.112730597048671,
   "H_marg_post": 5.116623148642923,
   "H_marg_count": 5.128499057776255,
   "EH_real": 1.7927563665742114,
   "EH_post": 1.6989387017803577,
   "I_real": 3.3199742304744593,
   "I_post": 3.417684446862565,
   "I_count": 3.335742691202043,
   "W": 28805.178286046037,
   "B": 2981.1788920294134,
   "V": 31786.35717807545,
   "B_over_V": 0.09378800078688077,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 18,
   "n": 113699.0,
   "types": 252,
   "H_marg_real": 4.851995950390158,
   "H_marg_post": 4.809668548057359,
   "H_marg_count": 4.866180153192734,
   "EH_real": 0.9922893171399153,
   "EH_post": 0.9144178533084558,
   "I_real": 3.859706633250243,
   "I_post": 3.895250694748903,
   "I_count": 3.873890836052819,
   "W": 25451.728049636615,
   "B": 6838.654607663857,
   "V": 32290.38265730047,
   "B_over_V": 0.21178611229984043,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 19,
   "n": 212859.0,
   "types": 604,
   "H_marg_real": 5.744349399705792,
   "H_marg_post": 5.7438087321750455,
   "H_marg_count": 5.763220277346399,
   "EH_real": 2.542356738929051,
   "EH_post": 2.4357022978521243,
   "I_real": 3.2019926607767406,
   "I_post": 3.308106434322921,
   "I_count": 3.2208635384173476,
   "W": 31887.449314219713,
   "B": 1708.9425568606114,
   "V": 33596.39187108033,
   "B_over_V": 0.05086684794659941,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 20,
   "n": 107083.0,
   "types": 265,
   "H_marg_real": 4.867683986948359,
   "H_marg_post": 4.869117436619537,
   "H_marg_count": 4.86262977895074,
   "EH_real": 1.3164454126179344,
   "EH_post": 1.2668523790568496,
   "I_real": 3.5512385743304247,
   "I_post": 3.6022650575626876,
   "I_count": 3.546184366332805,
   "W": 26240.15819155262,
   "B": 3972.177987881241,
   "V": 30212.33617943386,
   "B_over_V": 0.13147536702524784,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 21,
   "n": 126887.0,
   "types": 673,
   "H_marg_real": 6.088719313821227,
   "H_marg_post": 6.071166696819695,
   "H_marg_count": 6.0907750729416374,
   "EH_real": 1.349553130251513,
   "EH_post": 1.3695317783913028,
   "I_real": 4.739166183569714,
   "I_post": 4.701634918428392,
   "I_count": 4.7412219426901245,
   "W": 26049.440627740063,
   "B": 5124.036860284956,
   "V": 31173.47748802502,
   "B_over_V": 0.16437167981189468,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 22,
   "n": 1234989.0,
   "types": 583,
   "H_marg_real": 3.9281426541770204,
   "H_marg_post": 3.9346698254702064,
   "H_marg_count": 3.9300105758086996,
   "EH_real": 1.5651403005085558,
   "EH_post": 1.5466432561716648,
   "I_real": 2.3630023536684646,
   "I_post": 2.3880265692985416,
   "I_count": 2.364870275300144,
   "W": 26561.657425607533,
   "B": 1487.5242610371347,
   "V": 28049.181686644668,
   "B_over_V": 0.053032715095050496,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 23,
   "n": 562281.0,
   "types": 1059,
   "H_marg_real": 4.847270688780996,
   "H_marg_post": 4.8783600369029605,
   "H_marg_count": 4.851753105024503,
   "EH_real": 1.4040618146783967,
   "EH_post": 1.4019088649217857,
   "I_real": 3.443208874102599,
   "I_post": 3.476451171981175,
   "I_count": 3.4476912903461066,
   "W": 23472.719529643902,
   "B": 3628.6655702695134,
   "V": 27101.385099913416,
   "B_over_V": 0.13389225520732173,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 24,
   "n": 568742.0,
   "types": 475,
   "H_marg_real": 3.047803796373349,
   "H_marg_post": 2.943715869778706,
   "H_marg_count": 2.7718728179688763,
   "EH_real": 0.2812995461138482,
   "EH_post": 0.12593631110636228,
   "I_real": 2.766504250259501,
   "I_post": 2.8177795586723438,
   "I_count": 2.490573271855028,
   "W": 14613.095767632449,
   "B": 5965.304723361582,
   "V": 20578.40049099403,
   "B_over_V": 0.2898818460634124,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 25,
   "n": 137520.0,
   "types": 436,
   "H_marg_real": 5.567926721000723,
   "H_marg_post": 5.555430191494313,
   "H_marg_count": 5.573798216577343,
   "EH_real": 2.931307604029821,
   "EH_post": 2.841385344997351,
   "I_real": 2.636619116970902,
   "I_post": 2.714044846496962,
   "I_count": 2.6424906125475216,
   "W": 27263.915606825918,
   "B": 1616.921920055262,
   "V": 28880.83752688118,
   "B_over_V": 0.05598597750325948,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 26,
   "n": 18839.0,
   "types": 105,
   "H_marg_real": 4.336500623935044,
   "H_marg_post": 4.33292232587521,
   "H_marg_count": 4.320687239798112,
   "EH_real": 0.7607041148419496,
   "EH_post": 0.6739611476270703,
   "I_real": 3.5757965090930943,
   "I_post": 3.65896117824814,
   "I_count": 3.5599831249561626,
   "W": 23535.569851707358,
   "B": 5921.594731258141,
   "V": 29457.1645829655,
   "B_over_V": 0.20102392117815995,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 27,
   "n": 135930.0,
   "types": 297,
   "H_marg_real": 5.006065611480602,
   "H_marg_post": 5.009313371828576,
   "H_marg_count": 5.020324512936622,
   "EH_real": 2.0389151108861996,
   "EH_post": 1.9766045632773412,
   "I_real": 2.967150500594402,
   "I_post": 3.0327088085512344,
   "I_count": 2.981409402050422,
   "W": 27544.13395493471,
   "B": 3495.7250497052623,
   "V": 31039.859004639973,
   "B_over_V": 0.11262051960940629,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 28,
   "n": 650762.0,
   "types": 1077,
   "H_marg_real": 5.927119788150165,
   "H_marg_post": 5.928508013783173,
   "H_marg_count": 5.933652530435617,
   "EH_real": 0.43658407741010413,
   "EH_post": 0.477838434324198,
   "I_real": 5.490535710740061,
   "I_post": 5.450669579458975,
   "I_count": 5.497068453025513,
   "W": 32594.782857414375,
   "B": 4052.275314240393,
   "V": 36647.05817165477,
   "B_over_V": 0.11057573285308582,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 29,
   "n": 399045.0,
   "types": 844,
   "H_marg_real": 5.91013221286441,
   "H_marg_post": 5.89964241869073,
   "H_marg_count": 5.916428608261275,
   "EH_real": 1.2003901345103292,
   "EH_post": 1.1483563079133845,
   "I_real": 4.709742078354081,
   "I_post": 4.751286110777346,
   "I_count": 4.716038473750945,
   "W": 26863.792087132246,
   "B": 5773.4241480847295,
   "V": 32637.216235216976,
   "B_over_V": 0.17689695427684649,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 30,
   "n": 914324.0,
   "types": 496,
   "H_marg_real": 1.7963310989431285,
   "H_marg_post": 1.7783487466305892,
   "H_marg_count": 1.8665380442092498,
   "EH_real": 0.5655975557943531,
   "EH_post": 0.5635222341435292,
   "I_real": 1.2307335431487754,
   "I_post": 1.2148265124870599,
   "I_count": 1.3009404884148967,
   "W": 23946.93109658758,
   "B": 1612.409040317262,
   "V": 25559.340136904844,
   "B_over_V": 0.06308492440261096,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 31,
   "n": 1210409.0,
   "types": 517,
   "H_marg_real": 3.406024744085344,
   "H_marg_post": 3.350996875473581,
   "H_marg_count": 3.1367572387508633,
   "EH_real": 2.07434990116275,
   "EH_post": 1.9963139824673477,
   "I_real": 1.331674842922594,
   "I_post": 1.3546828930062333,
   "I_count": 1.0624073375881133,
   "W": 14310.223806306207,
   "B": 1646.6535018362924,
   "V": 15956.877308142499,
   "B_over_V": 0.1031939689726157,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 32,
   "n": 290338.0,
   "types": 390,
   "H_marg_real": 3.51004370508765,
   "H_marg_post": 3.476163272249522,
   "H_marg_count": 3.5900118320057546,
   "EH_real": 1.801100326517618,
   "EH_post": 1.795783206676273,
   "I_real": 1.708943378570032,
   "I_post": 1.6803800655732493,
   "I_count": 1.7889115054881366,
   "W": 24637.516331956194,
   "B": 1883.6141747679565,
   "V": 26521.130506724152,
   "B_over_V": 0.07102314791182775,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 33,
   "n": 317206.0,
   "types": 599,
   "H_marg_real": 5.257846108449605,
   "H_marg_post": 5.249465525418534,
   "H_marg_count": 5.2588773764959305,
   "EH_real": 2.3576764386619744,
   "EH_post": 2.333714321754686,
   "I_real": 2.9001696697876302,
   "I_post": 2.915751203663848,
   "I_count": 2.901200937833956,
   "W": 28406.892647597608,
   "B": 2075.3995168677666,
   "V": 30482.292164465376,
   "B_over_V": 0.06808541515415158,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 34,
   "n": 252307.0,
   "types": 699,
   "H_marg_real": 5.647392820912957,
   "H_marg_post": 5.648683248470265,
   "H_marg_count": 5.645721467951395,
   "EH_real": 0.19306866584369003,
   "EH_post": 0.18835877648216118,
   "I_real": 5.454324155069267,
   "I_post": 5.460324471988104,
   "I_count": 5.452652802107705,
   "W": 29076.02641237548,
   "B": 7639.423454142339,
   "V": 36715.44986651782,
   "B_over_V": 0.20807108402365004,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 35,
   "n": 6056669.0,
   "types": 288,
   "H_marg_real": 3.215426448285143,
   "H_marg_post": 3.228363073705125,
   "H_marg_count": 3.1818769304115224,
   "EH_real": 1.2670092482372055,
   "EH_post": 1.243381363281028,
   "I_real": 1.9484172000479376,
   "I_post": 1.984981710424097,
   "I_count": 1.914867682174317,
   "W": 21886.047579504775,
   "B": 1472.2600808829438,
   "V": 23358.30766038772,
   "B_over_V": 0.06302939846021816,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 36,
   "n": 192744.0,
   "types": 463,
   "H_marg_real": 5.328882548446117,
   "H_marg_post": 5.32158609671997,
   "H_marg_count": 5.339612647876409,
   "EH_real": 1.734367602252048,
   "EH_post": 1.69755396747482,
   "I_real": 3.594514946194069,
   "I_post": 3.62403212924515,
   "I_count": 3.605245045624361,
   "W": 24089.98082914019,
   "B": 3443.0806934896686,
   "V": 27533.061522629858,
   "B_over_V": 0.12505259143302122,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 37,
   "n": 6140.0,
   "types": 55,
   "H_marg_real": 3.842368063534565,
   "H_marg_post": 3.8249652148386923,
   "H_marg_count": 3.835105704277999,
   "EH_real": 0.385478144667801,
   "EH_post": 0.4176981925877807,
   "I_real": 3.4568899188667643,
   "I_post": 3.407267022250912,
   "I_count": 3.449627559610198,
   "W": 30583.60650708553,
   "B": 18120.768292683017,
   "V": 48704.37479976854,
   "B_over_V": 0.37205627558469617,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 38,
   "n": 114778.0,
   "types": 327,
   "H_marg_real": 3.9009918910836494,
   "H_marg_post": 3.3112555736410743,
   "H_marg_count": 3.9089537208599743,
   "EH_real": 0.4445453037580223,
   "EH_post": 0.5008025774890008,
   "I_real": 3.456446587325627,
   "I_post": 2.8104529961520734,
   "I_count": 3.464408417101952,
   "W": 30227.125871462536,
   "B": 7633.967112296678,
   "V": 37861.09298375921,
   "B_over_V": 0.2016309226881359,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 39,
   "n": 2044131.0,
   "types": 682,
   "H_marg_real": 2.0891753141656664,
   "H_marg_post": 2.0972495890037273,
   "H_marg_count": 2.131740599316816,
   "EH_real": 0.48090444340007255,
   "EH_post": 0.4673982039976858,
   "I_real": 1.608270870765594,
   "I_post": 1.6298513850060414,
   "I_count": 1.6508361559167435,
   "W": 26216.32108023442,
   "B": 3297.830620693712,
   "V": 29514.15170092813,
   "B_over_V": 0.11173726604481758,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 40,
   "n": 6990.0,
   "types": 55,
   "H_marg_real": 3.8047578343557253,
   "H_marg_post": 3.8041153619171775,
   "H_marg_count": 3.792408361127516,
   "EH_real": 0.7875338890756418,
   "EH_post": 0.7791797575326835,
   "I_real": 3.0172239452800835,
   "I_post": 3.0249356043844937,
   "I_count": 3.004874472051874,
   "W": 31734.605270082448,
   "B": 7887.7461306632185,
   "V": 39622.35140074567,
   "B_over_V": 0.19907314563150272,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 41,
   "n": 504912.0,
   "types": 1359,
   "H_marg_real": 6.480267078007536,
   "H_marg_post": 6.481556212192635,
   "H_marg_count": 6.47722624923156,
   "EH_real": 0.6465276667018597,
   "EH_post": 0.6525447351281681,
   "I_real": 5.833739411305676,
   "I_post": 5.829011477064467,
   "I_count": 5.8306985825297,
   "W": 39150.36445229994,
   "B": 4411.681741359552,
   "V": 43562.04619365949,
   "B_over_V": 0.10127351965394311,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 42,
   "n": 67094.0,
   "types": 386,
   "H_marg_real": 5.654306817380028,
   "H_marg_post": 5.654643162447898,
   "H_marg_count": 5.651609410444129,
   "EH_real": 0.1776335234486608,
   "EH_post": 0.17221752174452654,
   "I_real": 5.476673293931367,
   "I_post": 5.482425640703371,
   "I_count": 5.473975886995468,
   "W": 35862.76066936203,
   "B": 14696.125775352837,
   "V": 50558.886444714866,
   "B_over_V": 0.2906734465250289,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 43,
   "n": 59760.0,
   "types": 267,
   "H_marg_real": 5.123943629768629,
   "H_marg_post": 5.1164160385152515,
   "H_marg_count": 5.119353129908224,
   "EH_real": 1.5497564561798423,
   "EH_post": 1.4988788755907512,
   "I_real": 3.5741871735887867,
   "I_post": 3.6175371629245,
   "I_count": 3.5695966737283817,
   "W": 28154.23217117806,
   "B": 3990.001414504343,
   "V": 32144.233585682403,
   "B_over_V": 0.12412806184564185,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 44,
   "n": 575332.0,
   "types": 601,
   "H_marg_real": 5.029783918861586,
   "H_marg_post": 5.013488387208376,
   "H_marg_count": 5.06972637591932,
   "EH_real": 2.185145072773653,
   "EH_post": 2.141342396485257,
   "I_real": 2.844638846087933,
   "I_post": 2.8721459907231193,
   "I_count": 2.8845813031456666,
   "W": 27037.426854217876,
   "B": 2609.839972821669,
   "V": 29647.266827039544,
   "B_over_V": 0.08802969892797625,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 45,
   "n": 977.0,
   "types": 7,
   "H_marg_real": 1.8638626520637147,
   "H_marg_post": 1.8762165794208086,
   "H_marg_count": 1.825404575642253,
   "EH_real": 0.8225311805579207,
   "EH_post": 0.7032884030322314,
   "I_real": 1.041331471505794,
   "I_post": 1.1729281763885773,
   "I_count": 1.0028733950843323,
   "W": 11271.877471342912,
   "B": 4135.683463489476,
   "V": 15407.560934832389,
   "B_over_V": 0.26841908858785024,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 46,
   "n": 543437.0,
   "types": 915,
   "H_marg_real": 5.35816632791553,
   "H_marg_post": 5.338931487108677,
   "H_marg_count": 5.389027683218712,
   "EH_real": 2.3154986503294572,
   "EH_post": 2.2795510386540236,
   "I_real": 3.042667677586073,
   "I_post": 3.059380448454653,
   "I_count": 3.073529032889255,
   "W": 33411.95378470785,
   "B": 1192.2099056926254,
   "V": 34604.16369040048,
   "B_over_V": 0.03445278771535102,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 47,
   "n": 2476.0,
   "types": 15,
   "H_marg_real": 2.3973541063856123,
   "H_marg_post": 2.421683750651212,
   "H_marg_count": 2.3903566053665557,
   "EH_real": 0.6281197600250665,
   "EH_post": 0.5763696548890377,
   "I_real": 1.7692343463605458,
   "I_post": 1.8453140957621743,
   "I_count": 1.7622368453414892,
   "W": 25827.73694128992,
   "B": 3838.6806192055474,
   "V": 29666.41756049547,
   "B_over_V": 0.12939481524446783,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 48,
   "n": 227671.0,
   "types": 375,
   "H_marg_real": 5.2654208021827404,
   "H_marg_post": 5.254049239972964,
   "H_marg_count": 5.268457176857822,
   "EH_real": 1.5379075682829675,
   "EH_post": 1.4559663870282655,
   "I_real": 3.727513233899773,
   "I_post": 3.798082852944699,
   "I_count": 3.730549608574855,
   "W": 26218.6763460745,
   "B": 4486.244012326714,
   "V": 30704.920358401214,
   "B_over_V": 0.14610830967679833,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  },
  {
   "k": 49,
   "n": 97908.0,
   "types": 400,
   "H_marg_real": 5.40118843267734,
   "H_marg_post": 5.398395998923284,
   "H_marg_count": 5.416630253507712,
   "EH_real": 1.427284116802477,
   "EH_post": 1.3850110999907197,
   "I_real": 3.9739043158748624,
   "I_post": 4.013384898932564,
   "I_count": 3.989346136705235,
   "W": 25550.85229775725,
   "B": 4269.4043970628945,
   "V": 29820.256694820146,
   "B_over_V": 0.1431712825531948,
   "model": "qwen2.5-1.5b",
   "partition": "km50"
  }
 ]
}

==> anc/gaussian_control.json <==
[
 {
  "model": "pythia-70m",
  "C": 559,
  "ratio_real": 1.889159824522603,
  "ratio_gauss_mean": 1.5465783427873419,
  "ratio_gauss_sd": 0.014363098709521925,
  "excess": 1.22150929717394,
  "cdnv0_ratio_real": 28.475599578989183,
  "cdnv0_ratio_gauss": 19.195220338040873
 },
 {
  "model": "pythia-160m",
  "C": 559,
  "ratio_real": 2.100185113272245,
  "ratio_gauss_mean": 1.6833453332092063,
  "ratio_gauss_sd": 0.0341011079544734,
  "excess": 1.247625826881497,
  "cdnv0_ratio_real": 25.88884963336232,
  "cdnv0_ratio_gauss": 18.908637793312835
 },
 {
  "model": "pythia-410m",
  "C": 559,
  "ratio_real": 2.1119236363300504,
  "ratio_gauss_mean": 1.6448412790839442,
  "ratio_gauss_sd": 0.02879580389480722,
  "excess": 1.2839680418929156,
  "cdnv0_ratio_real": 31.071623770747482,
  "cdnv0_ratio_gauss": 21.317617053179607
 },
 {
  "model": "pythia-1b",
  "C": 559,
  "ratio_real": 1.7683371287212213,
  "ratio_gauss_mean": 1.4576924562636624,
  "ratio_gauss_sd": 0.018901939016172216,
  "excess": 1.2131071414431265,
  "cdnv0_ratio_real": 21.235467924730706,
  "cdnv0_ratio_gauss": 18.386662373805095
 },
 {
  "model": "pythia-1.4b",
  "C": 559,
  "ratio_real": 2.0711833066359238,
  "ratio_gauss_mean": 1.6911571289133775,
  "ratio_gauss_sd": 0.023327302233778706,
  "excess": 1.2247137011844222,
  "cdnv0_ratio_real": 26.580524494486692,
  "cdnv0_ratio_gauss": 18.82466026576648
 },
 {
  "model": "pythia-2.8b",
  "C": 559,
  "ratio_real": 1.8237736897735943,
  "ratio_gauss_mean": 1.4617236679319165,
  "ratio_gauss_sd": 0.005779892055026974,
  "excess": 1.2476870490534748,
  "cdnv0_ratio_real": 24.99097750361678,
  "cdnv0_ratio_gauss": 17.299152366847668
 },
 {
  "model": "pythia-6.9b",
  "C": 559,
  "ratio_real": 1.942715668896291,
  "ratio_gauss_mean": 1.6799628049074653,
  "ratio_gauss_sd": 0.016831042237795645,
  "excess": 1.15640397705311,
  "cdnv0_ratio_real": 22.81667394483939,
  "cdnv0_ratio_gauss": 17.382207975352816
 },
 {
  "model": "gpt2",
  "C": 525,
  "ratio_real": 1.5408849055404374,
  "ratio_gauss_mean": 1.2371930560228321,
  "ratio_gauss_sd": 0.0028606259574471965,
  "excess": 1.2454684400621148,
  "cdnv0_ratio_real": 21.03649518407187,
  "cdnv0_ratio_gauss": 11.997220146218975
 },
 {
  "model": "gpt2-medium",
  "C": 525,
  "ratio_real": 2.24251119682645,
  "ratio_gauss_mean": 1.7540859555156068,
  "ratio_gauss_sd": 0.022457549065527157,
  "excess": 1.2784500039892701,
  "cdnv0_ratio_real": 30.242011348009253,
  "cdnv0_ratio_gauss": 24.509080187134476
 },
 {
  "model": "gpt2-large",
  "C": 525,
  "ratio_real": 1.7940825858592109,
  "ratio_gauss_mean": 1.3992120176329368,
  "ratio_gauss_sd": 0.013775454770912637,
  "excess": 1.2822092458112826,
  "cdnv0_ratio_real": 22.340410199125714,
  "cdnv0_ratio_gauss": 15.746562555132485
 },
 {
  "model": "gpt2-xl",
  "C": 525,
  "ratio_real": 6.088615927663344,
  "ratio_gauss_mean": 4.884952052857925,
  "ratio_gauss_sd": 0.0391779747553404,
  "excess": 1.2464023928548529,
  "cdnv0_ratio_real": 63.05317212348958,
  "cdnv0_ratio_gauss": 55.04668480207913
 },
 {
  "model": "qwen2.5-0.5B",
  "C": 503,
  "ratio_real": 1.5380468997051688,
  "ratio_gauss_mean": 1.251972704773984,
  "ratio_gauss_sd": 0.0027766787571869285,
  "excess": 1.2284987474889313,
  "cdnv0_ratio_real": 20.966145693465297,
  "cdnv0_ratio_gauss": 12.08063437164443
 },
 {
  "model": "qwen2.5-1.5B",
  "C": 503,
  "ratio_real": 1.5935128803022438,
  "ratio_gauss_mean": 1.3111053919550928,
  "ratio_gauss_sd": 0.008831076277246497,
  "excess": 1.2153964815338232,
  "cdnv0_ratio_real": 21.619161425087903,
  "cdnv0_ratio_gauss": 12.680700001988361
 },
 {
  "model": "qwen2.5-3B",
  "C": 503,
  "ratio_real": 1.6395552914982294,
  "ratio_gauss_mean": 1.3638551396680423,
  "ratio_gauss_sd": 0.01466104972374673,
  "excess": 1.2021476796262187,
  "cdnv0_ratio_real": 19.6620186739597,
  "cdnv0_ratio_gauss": 13.074490369117575
 },
 {
  "model": "pythia-410m/train",
  "C": 24403,
  "ratio_real": 1.8726890873952207,
  "ratio_gauss_mean": 1.5841080339759228,
  "ratio_gauss_sd": 0.002599119316178289,
  "excess": 1.182172583706298,
  "cdnv0_ratio_real": 865.1386789315679,
  "cdnv0_ratio_gauss": 768.6278721396291
 },
 {
  "model": "pythia-1b/train",
  "C": 24403,
  "ratio_real": 1.727100634867785,
  "ratio_gauss_mean": 1.5032866662055255,
  "ratio_gauss_sd": 0.0012414466530332735,
  "excess": 1.148883093087756,
  "cdnv0_ratio_real": 709.210328833306,
  "cdnv0_ratio_gauss": 655.7937591494671
 },
 {
  "model": "gpt2/train",
  "C": 26413,
  "ratio_real": 1.4099290830973927,
  "ratio_gauss_mean": 1.2231521034433581,
  "ratio_gauss_sd": 0.0006013715107052731,
  "excess": 1.1527013518009976,
  "cdnv0_ratio_real": 792.8255149997473,
  "cdnv0_ratio_gauss": 457.76392088677886
 },
 {
  "model": "qwen2.5-1.5B/train",
  "C": 25266,
  "ratio_real": 1.529685282899808,
  "ratio_gauss_mean": 1.3510725637361105,
  "ratio_gauss_sd": 0.0025780963257076017,
  "excess": 1.1322006855573923,
  "cdnv0_ratio_real": 702.803006788177,
  "cdnv0_ratio_gauss": 504.1173056362524
 }
]

==> anc/headrow_test.json <==
[
 {
  "model": "gpt2",
  "set": "val",
  "partition": "km10",
  "tensor": "wte.weight",
  "rho_types": -0.7575757575757575,
  "rho_types_given_mass": -0.7746880075226836,
  "rho_mass": -0.24848484848484845,
  "rho_mass_given_types": -0.34566461544272703,
  "loglog_slope_types": -0.11149957767219516,
  "K": 10
 },
 {
  "model": "gpt2",
  "set": "val",
  "partition": "km20",
  "tensor": "wte.weight",
  "rho_types": -0.7321296278734701,
  "rho_types_given_mass": -0.5062911053181566,
  "rho_mass": -0.6360902255639098,
  "rho_mass_given_types": -0.21382266103985534,
  "loglog_slope_types": -0.13021597204199045,
  "K": 20
 },
 {
  "model": "gpt2",
  "set": "val",
  "partition": "km50",
  "tensor": "wte.weight",
  "rho_types": -0.9113291283541691,
  "rho_types_given_mass": -0.5075571742490036,
  "rho_mass": -0.8819574549637388,
  "rho_mass_given_types": -0.16398457200517808,
  "loglog_slope_types": -0.23070101371075183,
  "K": 50
 },
 {
  "model": "gpt2",
  "set": "train",
  "partition": "km10",
  "tensor": "wte.weight",
  "rho_types": -0.7333333333333332,
  "rho_types_given_mass": -0.5273805488341322,
  "rho_mass": -0.6,
  "rho_mass_given_types": -0.02209138222967875,
  "loglog_slope_types": -0.030154247594559022,
  "K": 10
 },
 {
  "model": "gpt2",
  "set": "train",
  "partition": "km20",
  "tensor": "wte.weight",
  "rho_types": -0.49624060150375937,
  "rho_types_given_mass": -0.41011941726209683,
  "rho_mass": -0.35939849624060144,
  "rho_mass_given_types": -0.1974463697885435,
  "loglog_slope_types": -0.03932564833683627,
  "K": 20
 },
 {
  "model": "gpt2",
  "set": "train",
  "partition": "km50",
  "tensor": "wte.weight",
  "rho_types": -0.2075439987152533,
  "rho_types_given_mass": -0.06932933813355664,
  "rho_mass": -0.3655702280912365,
  "rho_mass_given_types": -0.31463544401270416,
  "loglog_slope_types": -0.027615700780971215,
  "K": 50
 },
 {
  "model": "pythia-410m",
  "set": "val",
  "partition": "km10",
  "tensor": "embed_out.weight",
  "rho_types": -0.6484848484848483,
  "rho_types_given_mass": -0.7928105289402599,
  "rho_mass": 0.41818181818181815,
  "rho_mass_given_types": 0.6863506567295217,
  "loglog_slope_types": -0.11903024940926611,
  "K": 10
 },
 {
  "model": "pythia-410m",
  "set": "val",
  "partition": "km20",
  "tensor": "embed_out.weight",
  "rho_types": -0.370203265070655,
  "rho_types_given_mass": -0.4902734446729775,
  "rho_mass": -0.013533834586466165,
  "rho_mass_given_types": 0.3462475220244828,
  "loglog_slope_types": -0.2275175683068769,
  "K": 20
 },
 {
  "model": "pythia-410m",
  "set": "val",
  "partition": "km50",
  "tensor": "embed_out.weight",
  "rho_types": -0.62394268660035,
  "rho_types_given_mass": -0.503333749934064,
  "rho_mass": -0.4456662665066026,
  "rho_mass_given_types": 0.14214860616876104,
  "loglog_slope_types": -0.2379248010499138,
  "K": 50
 },
 {
  "model": "pythia-410m",
  "set": "train",
  "partition": "km10",
  "tensor": "embed_out.weight",
  "rho_types": -0.2606060606060606,
  "rho_types_given_mass": -0.1769737376207241,
  "rho_mass": -0.23636363636363633,
  "rho_mass_given_types": -0.13710919279250958,
  "loglog_slope_types": -0.09383984978476086,
  "K": 10
 },
 {
  "model": "pythia-410m",
  "set": "train",
  "partition": "km20",
  "tensor": "embed_out.weight",
  "rho_types": -0.39097744360902253,
  "rho_types_given_mass": -0.3546899897527419,
  "rho_mass": -0.17593984962406017,
  "rho_mass_given_types": -0.001606371693829915,
  "loglog_slope_types": -0.11950294308942536,
  "K": 20
 },
 {
  "model": "pythia-410m",
  "set": "train",
  "partition": "km50",
  "tensor": "embed_out.weight",
  "rho_types": -0.20337599399656586,
  "rho_types_given_mass": -0.13049374417289888,
  "rho_mass": -0.20816326530612245,
  "rho_mass_given_types": -0.13801730256939304,
  "loglog_slope_types": -0.06970216790516046,
  "K": 50
 },
 {
  "model": "pythia-1.4b",
  "set": "val",
  "partition": "km10",
  "tensor": "embed_out.weight",
  "rho_types": -0.3939393939393939,
  "rho_types_given_mass": -0.5397755099530115,
  "rho_mass": 0.24848484848484845,
  "rho_mass_given_types": 0.4614927840431075,
  "loglog_slope_types": -0.14005374234888399,
  "K": 10
 },
 {
  "model": "pythia-1.4b",
  "set": "val",
  "partition": "km20",
  "tensor": "embed_out.weight",
  "rho_types": -0.45447717907047885,
  "rho_types_given_mass": -0.5062198929833047,
  "rho_mass": -0.06917293233082707,
  "rho_mass_given_types": 0.25910300800734837,
  "loglog_slope_types": -0.277373388786214,
  "K": 20
 },
 {
  "model": "pythia-1.4b",
  "set": "val",
  "partition": "km50",
  "tensor": "embed_out.weight",
  "rho_types": -0.8623982199803389,
  "rho_types_given_mass": -0.7019749463294321,
  "rho_mass": -0.704969987995198,
  "rho_mass_given_types": 0.06620475030064656,
  "loglog_slope_types": -0.291172994759087,
  "K": 50
 },
 {
  "model": "pythia-1.4b",
  "set": "train",
  "partition": "km10",
  "tensor": "embed_out.weight",
  "rho_types": -0.43030303030303024,
  "rho_types_given_mass": -0.1582226414264218,
  "rho_mass": -0.6484848484848483,
  "rho_mass_given_types": -0.5537687958566841,
  "loglog_slope_types": -0.10976618245150227,
  "K": 10
 },
 {
  "model": "pythia-1.4b",
  "set": "train",
  "partition": "km20",
  "tensor": "embed_out.weight",
  "rho_types": -0.6165413533834586,
  "rho_types_given_mass": -0.38326495063419447,
  "rho_mass": -0.6180451127819548,
  "rho_mass_given_types": -0.38658384234483356,
  "loglog_slope_types": -0.1825441916652142,
  "K": 20
 },
 {
  "model": "pythia-1.4b",
  "set": "train",
  "partition": "km50",
  "tensor": "embed_out.weight",
  "rho_types": -0.34184873949579836,
  "rho_types_given_mass": -0.28470074964504105,
  "rho_mass": -0.20096038415366146,
  "rho_mass_given_types": -0.03845005558322854,
  "loglog_slope_types": -0.12692967445705344,
  "K": 50
 },
 {
  "model": "qwen2.5-1.5b",
  "set": "val",
  "partition": "km10",
  "tensor": "model.embed_tokens.weight",
  "rho_types": -0.7696969696969697,
  "rho_types_given_mass": -0.9131143673636805,
  "rho_mass": 0.13939393939393938,
  "rho_mass_given_types": 0.7746509684056658,
  "loglog_slope_types": -0.32714155467988915,
  "K": 10
 },
 {
  "model": "qwen2.5-1.5b",
  "set": "val",
  "partition": "km20",
  "tensor": "model.embed_tokens.weight",
  "rho_types": -0.9096395857981264,
  "rho_types_given_mass": -0.8736417092868769,
  "rho_mass": -0.6273035419174685,
  "rho_mass_given_types": 0.4097350305530982,
  "loglog_slope_types": -0.35784964872063035,
  "K": 20
 },
 {
  "model": "qwen2.5-1.5b",
  "set": "val",
  "partition": "km50",
  "tensor": "model.embed_tokens.weight",
  "rho_types": -0.926002624728173,
  "rho_types_given_mass": -0.7770637331393991,
  "rho_mass": -0.8068869548738088,
  "rho_mass_given_types": 0.17332497119575743,
  "loglog_slope_types": -0.35984804427266914,
  "K": 50
 },
 {
  "model": "qwen2.5-1.5b",
  "set": "train",
  "partition": "km10",
  "tensor": "model.embed_tokens.weight",
  "rho_types": -0.4666666666666666,
  "rho_types_given_mass": -0.4153231837352832,
  "rho_mass": -0.309090909090909,
  "rho_mass_given_types": -0.2077883628147995,
  "loglog_slope_types": -0.059711291475460095,
  "K": 10
 },
 {
  "model": "qwen2.5-1.5b",
  "set": "train",
  "partition": "km20",
  "tensor": "model.embed_tokens.weight",
  "rho_types": -0.4842105263157894,
  "rho_types_given_mass": -0.436031284289816,
  "rho_mass": -0.42105263157894735,
  "rho_mass_given_types": -0.36005205404563917,
  "loglog_slope_types": -0.11228968603560732,
  "K": 20
 },
 {
  "model": "qwen2.5-1.5b",
  "set": "train",
  "partition": "km50",
  "tensor": "model.embed_tokens.weight",
  "rho_types": -0.5766423364313109,
  "rho_types_given_mass": -0.3014203122063673,
  "rho_mass": -0.7199519807923168,
  "rho_mass_given_types": -0.5864663082912139,
  "loglog_slope_types": -0.14836994827208852,
  "K": 50
 }
]

==> anc/law_final_layer.json <==
{
 "gpt2": {
  "final_layer_idx": 12,
  "spearman_B_finalL_vs_I": {
   "km20": 0.007,
   "km50": 0.207,
   "pos": 0.173
  }
 },
 "pythia-410m": {
  "final_layer_idx": 24,
  "spearman_B_finalL_vs_I": {
   "km20": 0.862,
   "km50": 0.862,
   "pos": 0.773
  }
 },
 "pythia-1.4b": {
  "final_layer_idx": 24,
  "spearman_B_finalL_vs_I": {
   "km20": 0.775,
   "km50": 0.757,
   "pos": 0.809
  }
 },
 "qwen2.5-1.5b": {
  "final_layer_idx": 28,
  "spearman_B_finalL_vs_I": {
   "km20": 0.585,
   "km50": 0.509,
   "pos": 0.773
  }
 }
}

==> anc/mixedlm.json <==
{
 "val": {
  "mixedlm": {
   "n": 314,
   "n_models": 4,
   "fixed_I_slope": 1.041,
   "se": 0.107,
   "wald_z": 9.76,
   "p_two_sided": 1.6400717359925038e-22,
   "random_I_slope_sd": 0.176,
   "converged": false
  },
  "re_meta": {
   "per_model_slopes": [
    0.829,
    1.308,
    1.064,
    1.217
   ],
   "pooled_slope": 1.093,
   "se": 0.1,
   "tau2_between_model": 0.0244,
   "z": 10.95,
   "p_two_sided": 6.8278989532761845e-28
  }
 },
 "train_fullvocab": {
  "mixedlm": {
   "n": 320,
   "n_models": 4,
   "fixed_I_slope": 1.154,
   "se": 0.108,
   "wald_z": 10.64,
   "p_two_sided": 2.0269082721434477e-26,
   "random_I_slope_sd": 0.177,
   "converged": false
  },
  "re_meta": {
   "per_model_slopes": [
    1.036,
    1.212,
    1.032,
    1.505
   ],
   "pooled_slope": 1.195,
   "se": 0.113,
   "tau2_between_model": 0.035,
   "z": 10.55,
   "p_two_sided": 5.0960514026657634e-26
  }
 }
}

==> anc/olmo2_dynamics.json <==
{
 "repo": "allenai/OLMo-2-0425-1B",
 "n_common_tokens": 533,
 "trajectory": [
  {
   "step": 0,
   "tokens_B": 0,
   "branch": "stage1-step0-tokens0B",
   "km": {
    "share_within_token": 0.9882349411102773,
    "share_token_in_cluster": 0.009978747283522717,
    "share_between_cluster": 0.0017863116061999163
   },
   "pos_between": 0.001047021457491182,
   "cdnv_a0": 242.84146682761306
  },
  {
   "step": 300,
   "tokens_B": 1,
   "branch": "stage1-step300-tokens1B",
   "km": {
    "share_within_token": 0.7247870754068401,
    "share_token_in_cluster": 0.07391408142781483,
    "share_between_cluster": 0.20129884316534502
   },
   "pos_between": 0.1282008317264578,
   "cdnv_a0": 3.3338391782304453
  },
  {
   "step": 10000,
   "tokens_B": 21,
   "branch": "stage1-step10000-tokens21B",
   "km": {
    "share_within_token": 0.8426717898823203,
    "share_token_in_cluster": 0.07480759676637139,
    "share_between_cluster": 0.08252061335130827
   },
   "pos_between": 0.05033937496584049,
   "cdnv_a0": 5.086874841915637
  },
  {
   "step": 20000,
   "tokens_B": 42,
   "branch": "stage1-step20000-tokens42B",
   "km": {
    "share_within_token": 0.8266830698032066,
    "share_token_in_cluster": 0.07676360634478366,
    "share_between_cluster": 0.09655332385200975
   },
   "pos_between": 0.06072830989721168,
   "cdnv_a0": 4.3335385957461146
  },
  {
   "step": 40000,
   "tokens_B": 84,
   "branch": "stage1-step40000-tokens84B",
   "km": {
    "share_within_token": 0.8188473945924086,
    "share_token_in_cluster": 0.07815938692139865,
    "share_between_cluster": 0.1029932184861927
   },
   "pos_between": 0.06568121765208029,
   "cdnv_a0": 3.934837251008349
  },
  {
   "step": 80000,
   "tokens_B": 168,
   "branch": "stage1-step80000-tokens168B",
   "km": {
    "share_within_token": 0.8125561454966799,
    "share_token_in_cluster": 0.08118593396361588,
    "share_between_cluster": 0.10625792053970436
   },
   "pos_between": 0.06951301792938348,
   "cdnv_a0": 3.836702893432745
  },
  {
   "step": 160000,
   "tokens_B": 336,
   "branch": "stage1-step160000-tokens336B",
   "km": {
    "share_within_token": 0.805231851549122,
    "share_token_in_cluster": 0.0842363117122038,
    "share_between_cluster": 0.1105318367386743
   },
   "pos_between": 0.07181285227219995,
   "cdnv_a0": 3.7869102657816325
  },
  {
   "step": 320000,
   "tokens_B": 672,
   "branch": "stage1-step320000-tokens672B",
   "km": {
    "share_within_token": 0.7942396198826945,
    "share_token_in_cluster": 0.08608766566334121,
    "share_between_cluster": 0.11967271445396416
   },
   "pos_between": 0.0791886493933831,
   "cdnv_a0": 3.615273990056427
  },
  {
   "step": 640000,
   "tokens_B": 1343,
   "branch": "stage1-step640000-tokens1343B",
   "km": {
    "share_within_token": 0.7882214248117247,
    "share_token_in_cluster": 0.08836750761777298,
    "share_between_cluster": 0.12341106757050227
   },
   "pos_between": 0.08444109491289226,
   "cdnv_a0": 3.4569091865782196
  },
  {
   "step": 960000,
   "tokens_B": 2014,
   "branch": "stage1-step960000-tokens2014B",
   "km": {
    "share_within_token": 0.796179041513276,
    "share_token_in_cluster": 0.0891998710964214,
    "share_between_cluster": 0.11462108739030252
   },
   "pos_between": 0.07782119170345965,
   "cdnv_a0": 3.768445018681885
  },
  {
   "step": 1280000,
   "tokens_B": 2685,
   "branch": "stage1-step1280000-tokens2685B",
   "km": {
    "share_within_token": 0.7940477339698672,
    "share_token_in_cluster": 0.08967512659296797,
    "share_between_cluster": 0.11627713943716482
   },
   "pos_between": 0.07934687851299316,
   "cdnv_a0": 3.7112933878215486
  },
  {
   "step": 1600000,
   "tokens_B": 3356,
   "branch": "stage1-step1600000-tokens3356B",
   "km": {
    "share_within_token": 0.7949919524833869,
    "share_token_in_cluster": 0.0897334565940942,
    "share_between_cluster": 0.11527459092251904
   },
   "pos_between": 0.08049978616345133,
   "cdnv_a0": 3.7496756305633046
  },
  {
   "step": 1907359,
   "tokens_B": 4001,
   "branch": "stage1-step1907359-tokens4001B",
   "km": {
    "share_within_token": 0.8031080089718143,
    "share_token_in_cluster": 0.08881005425104073,
    "share_between_cluster": 0.10808193677714495
   },
   "pos_between": 0.07521626389413422,
   "cdnv_a0": 4.048017363573975
  },
  {
   "step": 1999999,
   "tokens_B": 4051,
   "branch": "main",
   "km": {
    "share_within_token": 0.8070827246576587,
    "share_token_in_cluster": 0.08912712583332978,
    "share_between_cluster": 0.10379014950901148
   },
   "pos_between": 0.07149947417142107,
   "cdnv_a0": 4.001401549941337
  }
 ],
 "fingerprints": {
  "0": 66348.921875,
  "300": 65958.1796875,
  "10000": 90256.828125,
  "20000": 104403.25,
  "40000": 105408.609375,
  "80000": 85581.796875,
  "160000": 71787.875,
  "320000": 67118.7265625,
  "640000": 59270.3671875,
  "960000": 52308.921875,
  "1280000": 44632.36328125,
  "1600000": 35853.015625,
  "1907359": 28301.1015625,
  "1999999": 107067.140625
 }
}

==> anc/olmo2_fingerprints.json <==
{
 "0": 66348.921875,
 "300": 65958.1796875,
 "10000": 90256.828125,
 "20000": 104403.25,
 "40000": 105408.609375,
 "80000": 85581.796875,
 "160000": 71787.875,
 "320000": 67118.7265625,
 "640000": 59270.3671875,
 "960000": 52308.921875,
 "1280000": 44632.36328125,
 "1600000": 35853.015625,
 "1907359": 28301.1015625,
 "1999999": 107067.140625
}

==> anc/olmo2_preregistration.md <==
# OLMo-2 dynamics replication: pre-registered criteria (record)

Criteria and thresholds for the OLMo-2-0425-1B replication were fixed on 2026-07-03
BEFORE the checkpoint run produced any trajectory, in two artifacts:

1. `PHASE1-olmo-dynamics-2026-07-03.md` (project planning file, section "Pre-registered
   replication criteria"), written at pipeline design time.
2. `src/v2_olmo_dynamics.py` (git commit 9e70677, "Phase 1: OLMo-2-0425-1B dynamics
   replication pipeline"), whose `analyze` verdict function hardcodes the thresholds
   below. The commit predates extraction of any checkpoint beyond initialization; the
   pipeline's own run log (`olmo2_run.log`) orders download, extraction, and the final
   analysis invocation.

Criteria as fixed:

- R1 (overshoot): between-category share at the ~1B-token checkpoint at least 1.25x
  BOTH the initialization value and the mean of the 21B and 42B checkpoints.
- R2 (interior minimum + late recovery): the minimum over checkpoints at step >= 10000
  is interior (not the final stage1 checkpoint) AND the stage1-final share is at least
  1.15x that minimum.
- R3 (context re-expansion): within-token share at the ~1B checkpoint below the
  initialization value by more than 0.03, and the stage1-final value above the ~1B
  value by more than 0.05.
- R4 (CDNV U-shape): cluster-level alpha=0 CDNV minimum at step <= 40000 AND
  stage1-final/minimum ratio >= 1.3.

Outcome (recorded after the run; see `olmo2_analyze.log` and `olmo2_dynamics.json`):
R1 PASS, R2 PASS, R3 PASS, R4 FAIL (shape present, ratio 1.21 < 1.3).


==> anc/olmo2_tokmap.json <==
{
 "0": {
  "branch": "stage1-step0-tokens0B",
  "tokens_B": 0
 },
 "300": {
  "branch": "stage1-step300-tokens1B",
  "tokens_B": 1
 },
 "10000": {
  "branch": "stage1-step10000-tokens21B",
  "tokens_B": 21
 },
 "20000": {
  "branch": "stage1-step20000-tokens42B",
  "tokens_B": 42
 },
 "40000": {
  "branch": "stage1-step40000-tokens84B",
  "tokens_B": 84
 },
 "80000": {
  "branch": "stage1-step80000-tokens168B",
  "tokens_B": 168
 },
 "160000": {
  "branch": "stage1-step160000-tokens336B",
  "tokens_B": 336
 },
 "320000": {
  "branch": "stage1-step320000-tokens672B",
  "tokens_B": 672
 },
 "640000": {
  "branch": "stage1-step640000-tokens1343B",
  "tokens_B": 1343
 },
 "960000": {
  "branch": "stage1-step960000-tokens2014B",
  "tokens_B": 2014
 },
 "1280000": {
  "branch": "stage1-step1280000-tokens2685B",
  "tokens_B": 2685
 },
 "1600000": {
  "branch": "stage1-step1600000-tokens3356B",
  "tokens_B": 3356
 },
 "1907359": {
  "branch": "stage1-step1907359-tokens4001B",
  "tokens_B": 4001
 },
 "1999999": {
  "branch": "main",
  "tokens_B": 4051
 }
}

==> anc/pile_transfer.json <==
{
 "shares": {
  "gpt2/wikival": {
   "km10": {
    "within_token": 0.905,
    "identity": 0.051,
    "category": 0.043
   },
   "km50": {
    "within_token": 0.905,
    "identity": 0.04,
    "category": 0.055
   }
  },
  "gpt2/pile": {
   "km10": {
    "within_token": 0.855,
    "identity": 0.06,
    "category": 0.085
   },
   "km50": {
    "within_token": 0.855,
    "identity": 0.054,
    "category": 0.091
   }
  },
  "pythia-410m/wikival": {
   "km10": {
    "within_token": 0.84,
    "identity": 0.064,
    "category": 0.096
   },
   "km50": {
    "within_token": 0.84,
    "identity": 0.04,
    "category": 0.12
   }
  },
  "pythia-410m/pile": {
   "km10": {
    "within_token": 0.859,
    "identity": 0.069,
    "category": 0.072
   },
   "km50": {
    "within_token": 0.859,
    "identity": 0.053,
    "category": 0.088
   }
  },
  "pythia-1.4b/wikival": {
   "km10": {
    "within_token": 0.856,
    "identity": 0.062,
    "category": 0.082
   },
   "km50": {
    "within_token": 0.856,
    "identity": 0.041,
    "category": 0.103
   }
  },
  "pythia-1.4b/pile": {
   "km10": {
    "within_token": 0.871,
    "identity": 0.068,
    "category": 0.061
   },
   "km50": {
    "within_token": 0.871,
    "identity": 0.051,
    "category": 0.078
   }
  },
  "qwen2.5-1.5b/wikival": {
   "km10": {
    "within_token": 0.803,
    "identity": 0.099,
    "category": 0.098
   },
   "km50": {
    "within_token": 0.803,
    "identity": 0.064,
    "category": 0.133
   }
  },
  "qwen2.5-1.5b/pile": {
   "km10": {
    "within_token": 0.834,
    "identity": 0.071,
    "category": 0.095
   },
   "km50": {
    "within_token": 0.834,
    "identity": 0.049,
    "category": 0.117
   }
  }
 },
 "law": {
  "gpt2/wikival/km10": {
   "n_cats": 10,
   "spearman_B_vs_I": 0.818
  },
  "gpt2/wikival/km20": {
   "n_cats": 19,
   "spearman_B_vs_I": 0.554
  },
  "gpt2/wikival/km50": {
   "n_cats": 34,
   "spearman_B_vs_I": 0.656
  },
  "gpt2/wikival/pos": {
   "n_cats": 11,
   "spearman_B_vs_I": 0.709
  },
  "gpt2/pile/km10": {
   "n_cats": 10,
   "spearman_B_vs_I": 0.152
  },
  "gpt2/pile/km20": {
   "n_cats": 20,
   "spearman_B_vs_I": 0.514
  },
  "gpt2/pile/km50": {
   "n_cats": 36,
   "spearman_B_vs_I": 0.687
  },
  "gpt2/pile/pos": {
   "n_cats": 11,
   "spearman_B_vs_I": 0.582
  },
  "pythia-410m/wikival/km10": {
   "n_cats": 10,
   "spearman_B_vs_I": 0.491
  },
  "pythia-410m/wikival/km20": {
   "n_cats": 20,
   "spearman_B_vs_I": 0.83
  },
  "pythia-410m/wikival/km50": {
   "n_cats": 44,
   "spearman_B_vs_I": 0.839
  },
  "pythia-410m/wikival/pos": {
   "n_cats": 11,
   "spearman_B_vs_I": 0.809
  },
  "pythia-410m/pile/km10": {
   "n_cats": 10,
   "spearman_B_vs_I": 0.042
  },
  "pythia-410m/pile/km20": {
   "n_cats": 19,
   "spearman_B_vs_I": 0.64
  },
  "pythia-410m/pile/km50": {
   "n_cats": 43,
   "spearman_B_vs_I": 0.497
  },
  "pythia-410m/pile/pos": {
   "n_cats": 11,
   "spearman_B_vs_I": 0.518
  },
  "pythia-1.4b/wikival/km10": {
   "n_cats": 10,
   "spearman_B_vs_I": 0.515
  },
  "pythia-1.4b/wikival/km20": {
   "n_cats": 18,
   "spearman_B_vs_I": 0.659
  },
  "pythia-1.4b/wikival/km50": {
   "n_cats": 44,
   "spearman_B_vs_I": 0.741
  },
  "pythia-1.4b/wikival/pos": {
   "n_cats": 11,
   "spearman_B_vs_I": 0.791
  },
  "pythia-1.4b/pile/km10": {
   "n_cats": 10,
   "spearman_B_vs_I": -0.067
  },
  "pythia-1.4b/pile/km20": {
   "n_cats": 19,
   "spearman_B_vs_I": 0.198
  },
  "pythia-1.4b/pile/km50": {
   "n_cats": 41,
   "spearman_B_vs_I": 0.702
  },
  "pythia-1.4b/pile/pos": {
   "n_cats": 11,
   "spearman_B_vs_I": 0.536
  },
  "qwen2.5-1.5b/wikival/km10": {
   "n_cats": 10,
   "spearman_B_vs_I": 0.394
  },
  "qwen2.5-1.5b/wikival/km20": {
   "n_cats": 16,
   "spearman_B_vs_I": 0.694
  },
  "qwen2.5-1.5b/wikival/km50": {
   "n_cats": 34,
   "spearman_B_vs_I": 0.617
  },
  "qwen2.5-1.5b/wikival/pos": {
   "n_cats": 11,
   "spearman_B_vs_I": 0.818
  },
  "qwen2.5-1.5b/pile/km10": {
   "n_cats": 10,
   "spearman_B_vs_I": -0.176
  },
  "qwen2.5-1.5b/pile/km20": {
   "n_cats": 17,
   "spearman_B_vs_I": 0.627
  },
  "qwen2.5-1.5b/pile/km50": {
   "n_cats": 35,
   "spearman_B_vs_I": 0.696
  },
  "qwen2.5-1.5b/pile/pos": {
   "n_cats": 11,
   "spearman_B_vs_I": 0.818
  }
 }
}

==> anc/pooled_partials.json <==
{
 "val.km20.B~I_post": {
  "r": 0.7453816784850728,
  "p": 3.9260588326034965e-14,
  "n": 73
 },
 "val.km20.B_over_V~I_post": {
  "r": 0.679379544287674,
  "p": 3.903483566324002e-11,
  "n": 73
 },
 "val.km50.B~I_post": {
  "r": 0.7553897665147432,
  "p": 2.9619613330236863e-30,
  "n": 157
 },
 "val.km50.B_over_V~I_post": {
  "r": 0.6534803936390283,
  "p": 1.7459692046587612e-20,
  "n": 157
 },
 "train.km20.B~I_post": {
  "r": 0.7403678200209758,
  "p": 4.22345721405894e-15,
  "n": 80
 },
 "train.km20.B_over_V~I_post": {
  "r": 0.7281623596532614,
  "p": 1.956396988927617e-14,
  "n": 80
 },
 "train.km50.B~I_post": {
  "r": 0.7729419189139224,
  "p": 5.517937489885873e-41,
  "n": 200
 },
 "train.km50.B_over_V~I_post": {
  "r": 0.7502592525859346,
  "p": 1.9713535614161163e-37,
  "n": 200
 }
}

==> anc/pos_alpha0.json <==
[
 {
  "model": "pythia-70m",
  "params_M": 70,
  "family": "pythia",
  "n_pos": 11,
  "pos_names": [
   "ADJ",
   "ADP",
   "ADV",
   "CONJ",
   "DET",
   "NOUN",
   "NUM",
   "PRON",
   "PUNCT",
   "VERB",
   "X"
  ],
  "cdnv_a0_pos": 12.229306336211438,
  "cdnv_a2_pos": 1.508205367604401,
  "cdnv_a0_km": 4.623376985061456,
  "shares_count_pos": {
   "share_within_token": 0.8233078463425058,
   "share_token_in_cluster": 0.12745779723336417,
   "share_between_cluster": 0.0492343564241301,
   "total_ss": 24201101.35766725,
   "cluster_masses": {
    "0": 3984.0,
    "1": 25362.0,
    "2": 4073.0,
    "3": 6041.0,
    "4": 21674.0,
    "5": 39576.0,
    "6": 4953.0,
    "7": 5066.0,
    "8": 23772.0,
    "9": 10434.0,
    "10": 4905.0
   }
  }
 },
 {
  "model": "pythia-160m",
  "params_M": 160,
  "family": "pythia",
  "n_pos": 11,
  "pos_names": [
   "ADJ",
   "ADP",
   "ADV",
   "CONJ",
   "DET",
   "NOUN",
   "NUM",
   "PRON",
   "PUNCT",
   "VERB",
   "X"
  ],
  "cdnv_a0_pos": 10.097639738611237,
  "cdnv_a2_pos": 0.2545888805883801,
  "cdnv_a0_km": 4.56870517174724,
  "shares_count_pos": {
   "share_within_token": 0.7969105436995203,
   "share_token_in_cluster": 0.13695984066276415,
   "share_between_cluster": 0.06612961563771563,
   "total_ss": 96358227.59433632,
   "cluster_masses": {
    "0": 3984.0,
    "1": 25362.0,
    "2": 4073.0,
    "3": 6041.0,
    "4": 21674.0,
    "5": 39576.0,
    "6": 4953.0,
    "7": 5066.0,
    "8": 23772.0,
    "9": 10434.0,
    "10": 4905.0
   }
  }
 },
 {
  "model": "pythia-410m",
  "params_M": 410,
  "family": "pythia",
  "n_pos": 11,
  "pos_names": [
   "ADJ",
   "ADP",
   "ADV",
   "CONJ",
   "DET",
   "NOUN",
   "NUM",
   "PRON",
   "PUNCT",
   "VERB",
   "X"
  ],
  "cdnv_a0_pos": 11.282872028280558,
  "cdnv_a2_pos": 0.09176877266105592,
  "cdnv_a0_km": 4.5843185105717765,
  "shares_count_pos": {
   "share_within_token": 0.8387344085676554,
   "share_token_in_cluster": 0.1044710118521842,
   "share_between_cluster": 0.05679457958016045,
   "total_ss": 326457367.9113333,
   "cluster_masses": {
    "0": 3984.0,
    "1": 25362.0,
    "2": 4073.0,
    "3": 6041.0,
    "4": 21674.0,
    "5": 39576.0,
    "6": 4953.0,
    "7": 5066.0,
    "8": 23772.0,
    "9": 10434.0,
    "10": 4905.0
   }
  }
 },
 {
  "model": "pythia-1b",
  "params_M": 1000,
  "family": "pythia",
  "n_pos": 11,
  "pos_names": [
   "ADJ",
   "ADP",
   "ADV",
   "CONJ",
   "DET",
   "NOUN",
   "NUM",
   "PRON",
   "PUNCT",
   "VERB",
   "X"
  ],
  "cdnv_a0_pos": 22.89303242431795,
  "cdnv_a2_pos": 0.05034580218968125,
  "cdnv_a0_km": 9.40729863040617,
  "shares_count_pos": {
   "share_within_token": 0.913772785805805,
   "share_token_in_cluster": 0.06659424668924332,
   "share_between_cluster": 0.019632967504951686,
   "total_ss": 2429132752.466576,
   "cluster_masses": {
    "0": 3984.0,
    "1": 25362.0,
    "2": 4073.0,
    "3": 6041.0,
    "4": 21674.0,
    "5": 39576.0,
    "6": 4953.0,
    "7": 5066.0,
    "8": 23772.0,
    "9": 10434.0,
    "10": 4905.0
   }
  }
 },
 {
  "model": "pythia-1.4b",
  "params_M": 1400,
  "family": "pythia",
  "n_pos": 11,
  "pos_names": [
   "ADJ",
   "ADP",
   "ADV",
   "CONJ",
   "DET",
   "NOUN",
   "NUM",
   "PRON",
   "PUNCT",
   "VERB",
   "X"
  ],
  "cdnv_a0_pos": 13.926272717242773,
  "cdnv_a2_pos": 0.023647699172573266,
  "cdnv_a0_km": 5.118181786633252,
  "shares_count_pos": {
   "share_within_token": 0.8557160352600588,
   "share_token_in_cluster": 0.102109447476433,
   "share_between_cluster": 0.042174517263508314,
   "total_ss": 1829283233.1447358,
   "cluster_masses": {
    "0": 3984.0,
    "1": 25362.0,
    "2": 4073.0,
    "3": 6041.0,
    "4": 21674.0,
    "5": 39576.0,
    "6": 4953.0,
    "7": 5066.0,
    "8": 23772.0,
    "9": 10434.0,
    "10": 4905.0
   }
  }
 },
 {
  "model": "pythia-2.8b",
  "params_M": 2800,
  "family": "pythia",
  "n_pos": 11,
  "pos_names": [
   "ADJ",
   "ADP",
   "ADV",
   "CONJ",
   "DET",
   "NOUN",
   "NUM",
   "PRON",
   "PUNCT",
   "VERB",
   "X"
  ],
  "cdnv_a0_pos": 11.817609483790122,
  "cdnv_a2_pos": 0.010476194824931008,
  "cdnv_a0_km": 5.051421339106615,
  "shares_count_pos": {
   "share_within_token": 0.832243493451869,
   "share_token_in_cluster": 0.11869424538228272,
   "share_between_cluster": 0.04906226116584828,
   "total_ss": 2466438554.035319,
   "cluster_masses": {
    "0": 3984.0,
    "1": 25362.0,
    "2": 4073.0,
    "3": 6041.0,
    "4": 21674.0,
    "5": 39576.0,
    "6": 4953.0,
    "7": 5066.0,
    "8": 23772.0,
    "9": 10434.0,
    "10": 4905.0
   }
  }
 },
 {
  "model": "pythia-6.9b",
  "params_M": 6900,
  "family": "pythia",
  "n_pos": 11,
  "pos_names": [
   "ADJ",
   "ADP",
   "ADV",
   "CONJ",
   "DET",
   "NOUN",
   "NUM",
   "PRON",
   "PUNCT",
   "VERB",
   "X"
  ],
  "cdnv_a0_pos": 18.207145083367877,
  "cdnv_a2_pos": 0.006954479366766786,
  "cdnv_a0_km": 8.054624925817789,
  "shares_count_pos": {
   "share_within_token": 0.8836086708035024,
   "share_token_in_cluster": 0.08785153582730028,
   "share_between_cluster": 0.028539793369197358,
   "total_ss": 9846493698.039001,
   "cluster_masses": {
    "0": 3984.0,
    "1": 25362.0,
    "2": 4073.0,
    "3": 6041.0,
    "4": 21674.0,
    "5": 39576.0,
    "6": 4953.0,
    "7": 5066.0,
    "8": 23772.0,
    "9": 10434.0,
    "10": 4905.0
   }
  }
 },
 {
  "model": "gpt2",
  "params_M": 124,
  "family": "gpt2",
  "n_pos": 11,
  "pos_names": [
   "ADJ",
   "ADP",
   "ADV",
   "CONJ",
   "DET",
   "NOUN",
   "NUM",
   "PRON",
   "PUNCT",
   "VERB",
   "X"
  ],
  "cdnv_a0_pos": 18.196268504387056,
  "cdnv_a2_pos": 0.014153515395067123,
  "cdnv_a0_km": 9.91462472824846,
  "shares_count_pos": {
   "share_within_token": 0.9045807265058982,
   "share_token_in_cluster": 0.06401127664787175,
   "share_between_cluster": 0.03140799684623024,
   "total_ss": 5348909738.249634,
   "cluster_masses": {
    "0": 3880.0,
    "1": 25146.0,
    "2": 4050.0,
    "3": 6026.0,
    "4": 21580.0,
    "5": 35381.0,
    "6": 5058.0,
    "7": 5034.0,
    "8": 23728.0,
    "9": 10091.0,
    "10": 7244.0
   }
  }
 },
 {
  "model": "gpt2-medium",
  "params_M": 355,
  "family": "gpt2",
  "n_pos": 11,
  "pos_names": [
   "ADJ",
   "ADP",
   "ADV",
   "CONJ",
   "DET",
   "NOUN",
   "NUM",
   "PRON",
   "PUNCT",
   "VERB",
   "X"
  ],
  "cdnv_a0_pos": 8.484913064929046,
  "cdnv_a2_pos": 0.0011925968877074405,
  "cdnv_a0_km": 3.314724222965412,
  "shares_count_pos": {
   "share_within_token": 0.7851748990502865,
   "share_token_in_cluster": 0.13979174726896926,
   "share_between_cluster": 0.07503335368074429,
   "total_ss": 15342798913.462662,
   "cluster_masses": {
    "0": 3880.0,
    "1": 25146.0,
    "2": 4050.0,
    "3": 6026.0,
    "4": 21580.0,
    "5": 35381.0,
    "6": 5058.0,
    "7": 5034.0,
    "8": 23728.0,
    "9": 10091.0,
    "10": 7244.0
   }
  }
 },
 {
  "model": "gpt2-large",
  "params_M": 774,
  "family": "gpt2",
  "n_pos": 11,
  "pos_names": [
   "ADJ",
   "ADP",
   "ADV",
   "CONJ",
   "DET",
   "NOUN",
   "NUM",
   "PRON",
   "PUNCT",
   "VERB",
   "X"
  ],
  "cdnv_a0_pos": 9.888328642178706,
  "cdnv_a2_pos": 0.00254757136168378,
  "cdnv_a0_km": 4.6838527024909835,
  "shares_count_pos": {
   "share_within_token": 0.8066829686223488,
   "share_token_in_cluster": 0.13247095131623646,
   "share_between_cluster": 0.06084608006141484,
   "total_ss": 7372453132.911263,
   "cluster_masses": {
    "0": 3880.0,
    "1": 25146.0,
    "2": 4050.0,
    "3": 6026.0,
    "4": 21580.0,
    "5": 35381.0,
    "6": 5058.0,
    "7": 5034.0,
    "8": 23728.0,
    "9": 10091.0,
    "10": 7244.0
   }
  }
 },
 {
  "model": "gpt2-xl",
  "params_M": 1558,
  "family": "gpt2",
  "n_pos": 11,
  "pos_names": [
   "ADJ",
   "ADP",
   "ADV",
   "CONJ",
   "DET",
   "NOUN",
   "NUM",
   "PRON",
   "PUNCT",
   "VERB",
   "X"
  ],
  "cdnv_a0_pos": 8.669907331928085,
  "cdnv_a2_pos": 0.00046907521148160225,
  "cdnv_a0_km": 2.546065705108724,
  "shares_count_pos": {
   "share_within_token": 0.6841256777632825,
   "share_token_in_cluster": 0.13259646845236453,
   "share_between_cluster": 0.18327785378435296,
   "total_ss": 91620371126.74527,
   "cluster_masses": {
    "0": 3880.0,
    "1": 25146.0,
    "2": 4050.0,
    "3": 6026.0,
    "4": 21580.0,
    "5": 35381.0,
    "6": 5058.0,
    "7": 5034.0,
    "8": 23728.0,
    "9": 10091.0,
    "10": 7244.0
   }
  }
 },
 {
  "model": "qwen2.5-0.5B",
  "params_M": 500,
  "family": "qwen",
  "n_pos": 11,
  "pos_names": [
   "ADJ",
   "ADP",
   "ADV",
   "CONJ",
   "DET",
   "NOUN",
   "NUM",
   "PRON",
   "PUNCT",
   "VERB",
   "X"
  ],
  "cdnv_a0_pos": 10.221425707166972,
  "cdnv_a2_pos": 0.05532096747106067,
  "cdnv_a0_km": 4.291903466815836,
  "shares_count_pos": {
   "share_within_token": 0.7955079985750579,
   "share_token_in_cluster": 0.13147178685889324,
   "share_between_cluster": 0.07302021456604868,
   "total_ss": 433317634.8493757,
   "cluster_masses": {
    "0": 3937.0,
    "1": 25171.0,
    "2": 4075.0,
    "3": 6040.0,
    "4": 21599.0,
    "5": 35495.0,
    "6": 20326.0,
    "7": 5036.0,
    "8": 22941.0,
    "9": 10232.0,
    "10": 12177.0
   }
  }
 },
 {
  "model": "qwen2.5-1.5B",
  "params_M": 1500,
  "family": "qwen",
  "n_pos": 11,
  "pos_names": [
   "ADJ",
   "ADP",
   "ADV",
   "CONJ",
   "DET",
   "NOUN",
   "NUM",
   "PRON",
   "PUNCT",
   "VERB",
   "X"
  ],
  "cdnv_a0_pos": 10.418670293621478,
  "cdnv_a2_pos": 0.0052518778138562145,
  "cdnv_a0_km": 4.153841976698342,
  "shares_count_pos": {
   "share_within_token": 0.800328345080932,
   "share_token_in_cluster": 0.12327380249557873,
   "share_between_cluster": 0.0763978524234894,
   "total_ss": 4766272433.185288,
   "cluster_masses": {
    "0": 3937.0,
    "1": 25171.0,
    "2": 4075.0,
    "3": 6040.0,
    "4": 21599.0,
    "5": 35495.0,
    "6": 20326.0,
    "7": 5036.0,
    "8": 22941.0,
    "9": 10232.0,
    "10": 12177.0
   }
  }
 },
 {
  "model": "qwen2.5-3B",
  "params_M": 3000,
  "family": "qwen",
  "n_pos": 11,
  "pos_names": [
   "ADJ",
   "ADP",
   "ADV",
   "CONJ",
   "DET",
   "NOUN",
   "NUM",
   "PRON",
   "PUNCT",
   "VERB",
   "X"
  ],
  "cdnv_a0_pos": 11.190601336145324,
  "cdnv_a2_pos": 0.0024288282874120985,
  "cdnv_a0_km": 5.077270331631934,
  "shares_count_pos": {
   "share_within_token": 0.8439050778435405,
   "share_token_in_cluster": 0.09795261148139547,
   "share_between_cluster": 0.058142310675064014,
   "total_ss": 13592257203.303852,
   "cluster_masses": {
    "0": 3937.0,
    "1": 25171.0,
    "2": 4075.0,
    "3": 6040.0,
    "4": 21599.0,
    "5": 35495.0,
    "6": 20326.0,
    "7": 5036.0,
    "8": 22941.0,
    "9": 10232.0,
    "10": 12177.0
   }
  }
 }
]

==> anc/review_response.json <==
{
 "pooled_partial_I_post": {
  "partial_r": 0.7,
  "n": 314,
  "models": [
   "gpt2",
   "pythia-1.4b",
   "pythia-410m",
   "qwen2.5-1.5b"
  ],
  "permutation_p_one_sided": 4.999750012499375e-05,
  "n_perm": 20000,
  "note": "permutation shuffles info within model; respects non-independence"
 },
 "hierarchical_I_post": {
  "per_model": {
   "gpt2": {
    "partial_r": 0.634,
    "n": 75
   },
   "pythia-1.4b": {
    "partial_r": 0.726,
    "n": 83
   },
   "pythia-410m": {
    "partial_r": 0.783,
    "n": 85
   },
   "qwen2.5-1.5b": {
    "partial_r": 0.719,
    "n": 71
   }
  },
  "mean_partial_r": 0.715,
  "min_r": 0.634,
  "max_r": 0.783,
  "stouffer_z": 15.58,
  "stouffer_p_one_sided": 5.027586744619001e-55
 },
 "pooled_partial_I_count_modelfree": {
  "partial_r": 0.676,
  "n": 314,
  "permutation_p_one_sided": 4.999750012499375e-05,
  "note": "I_count is corpus-count conditional info, independent of the model head"
 },
 "hierarchical_I_count_modelfree": {
  "per_model": {
   "gpt2": {
    "partial_r": 0.7,
    "n": 75
   },
   "pythia-1.4b": {
    "partial_r": 0.653,
    "n": 83
   },
   "pythia-410m": {
    "partial_r": 0.706,
    "n": 85
   },
   "qwen2.5-1.5b": {
    "partial_r": 0.682,
    "n": 71
   }
  },
  "mean_partial_r": 0.685,
  "min_r": 0.653,
  "max_r": 0.706,
  "stouffer_z": 14.39,
  "stouffer_p_one_sided": 2.8201811104092285e-47
 },
 "cross_model_pos": {
  "n_shared_pos_categories": 11,
  "models": [
   "gpt2",
   "pythia-1.4b",
   "pythia-410m",
   "qwen2.5-1.5b"
  ],
  "cross_pairs": [
   {
    "info_from": "gpt2",
    "disp_from": "pythia-1.4b",
    "spearman": 0.736
   },
   {
    "info_from": "gpt2",
    "disp_from": "pythia-410m",
    "spearman": 0.727
   },
   {
    "info_from": "gpt2",
    "disp_from": "qwen2.5-1.5b",
    "spearman": 0.836
   },
   {
    "info_from": "pythia-1.4b",
    "disp_from": "gpt2",
    "spearman": 0.764
   },
   {
    "info_from": "pythia-1.4b",
    "disp_from": "pythia-410m",
    "spearman": 0.809
   },
   {
    "info_from": "pythia-1.4b",
    "disp_from": "qwen2.5-1.5b",
    "spearman": 0.855
   },
   {
    "info_from": "pythia-410m",
    "disp_from": "gpt2",
    "spearman": 0.764
   },
   {
    "info_from": "pythia-410m",
    "disp_from": "pythia-1.4b",
    "spearman": 0.791
   },
   {
    "info_from": "pythia-410m",
    "disp_from": "qwen2.5-1.5b",
    "spearman": 0.855
   },
   {
    "info_from": "qwen2.5-1.5b",
    "disp_from": "gpt2",
    "spearman": 0.627
   },
   {
    "info_from": "qwen2.5-1.5b",
    "disp_from": "pythia-1.4b",
    "spearman": 0.682
   },
   {
    "info_from": "qwen2.5-1.5b",
    "disp_from": "pythia-410m",
    "spearman": 0.691
   }
  ],
  "median_cross_spearman": 0.764,
  "frac_positive": 1.0,
  "n_pairs": 12
 },
 "negative_control_total_variance_partial_r": -0.022,
 "negative_control_within_token_partial_r": -0.149
}

==> anc/shares.json <==
[
 {
  "model": "pythia-70m",
  "params_M": 70,
  "family": "pythia",
  "C": 559,
  "split": "val",
  "cdnv_a0": 4.623376985061456,
  "cdnv_a2": 0.21946988484391702,
  "shares_count": {
   "share_within_token": 0.8249081851728927,
   "share_token_in_cluster": 0.08807768422924857,
   "share_between_cluster": 0.08701413059785863,
   "total_ss": 24838630.006623253,
   "cluster_masses": {
    "0": 61021.0,
    "1": 7284.0,
    "2": 3962.0,
    "3": 7840.0,
    "4": 12031.0,
    "5": 10314.0,
    "6": 32219.0,
    "7": 6604.0,
    "8": 3833.0,
    "9": 8861.0
   }
  },
  "shares_type": {
   "share_within_token": 0.7657453761517035,
   "share_token_in_cluster": 0.12194799602812678,
   "share_between_cluster": 0.11230662782016977,
   "total_ss": 96376.62106469831,
   "cluster_masses": {
    "0": 59.0,
    "1": 49.0,
    "2": 41.0,
    "3": 84.0,
    "4": 65.0,
    "5": 24.0,
    "6": 98.0,
    "7": 73.0,
    "8": 14.0,
    "9": 52.0
   }
  }
 },
 {
  "model": "pythia-160m",
  "params_M": 160,
  "family": "pythia",
  "C": 559,
  "split": "val",
  "cdnv_a0": 4.56870517174724,
  "cdnv_a2": 0.050260616257490495,
  "shares_count": {
   "share_within_token": 0.7969639345645683,
   "share_token_in_cluster": 0.0903487174032178,
   "share_between_cluster": 0.1126873480322139,
   "total_ss": 99072528.79758498,
   "cluster_masses": {
    "0": 5768.0,
    "1": 28174.0,
    "2": 7328.0,
    "3": 7712.0,
    "4": 7362.0,
    "5": 60983.0,
    "6": 11543.0,
    "7": 10265.0,
    "8": 11247.0,
    "9": 3587.0
   }
  },
  "shares_type": {
   "share_within_token": 0.7373417891630455,
   "share_token_in_cluster": 0.12297029855043477,
   "share_between_cluster": 0.13968791228651975,
   "total_ss": 377074.91246955417,
   "cluster_masses": {
    "0": 60.0,
    "1": 68.0,
    "2": 53.0,
    "3": 89.0,
    "4": 22.0,
    "5": 62.0,
    "6": 60.0,
    "7": 59.0,
    "8": 44.0,
    "9": 42.0
   }
  }
 },
 {
  "model": "pythia-410m",
  "params_M": 410,
  "family": "pythia",
  "C": 559,
  "split": "val",
  "cdnv_a0": 4.5843185105717765,
  "cdnv_a2": 0.015373862835817204,
  "shares_count": {
   "share_within_token": 0.8403722007457232,
   "share_token_in_cluster": 0.06385619175579273,
   "share_between_cluster": 0.09577160749848403,
   "total_ss": 332726066.75008535,
   "cluster_masses": {
    "0": 28243.0,
    "1": 10272.0,
    "2": 10370.0,
    "3": 13220.0,
    "4": 11276.0,
    "5": 8511.0,
    "6": 18601.0,
    "7": 2681.0,
    "8": 49868.0,
    "9": 927.0
   }
  },
  "shares_type": {
   "share_within_token": 0.7885960085101744,
   "share_token_in_cluster": 0.09848150373938912,
   "share_between_cluster": 0.11292248775043652,
   "total_ss": 1229921.340429648,
   "cluster_masses": {
    "0": 57.0,
    "1": 86.0,
    "2": 25.0,
    "3": 74.0,
    "4": 61.0,
    "5": 100.0,
    "6": 60.0,
    "7": 29.0,
    "8": 58.0,
    "9": 9.0
   }
  }
 },
 {
  "model": "pythia-1b",
  "params_M": 1000,
  "family": "pythia",
  "C": 559,
  "split": "val",
  "cdnv_a0": 9.40729863040617,
  "cdnv_a2": 0.007987846843431812,
  "shares_count": {
   "share_within_token": 0.9143383595323352,
   "share_token_in_cluster": 0.038578152287390546,
   "share_between_cluster": 0.047083488180274184,
   "total_ss": 2465372431.1006703,
   "cluster_masses": {
    "0": 14757.0,
    "1": 10437.0,
    "2": 8206.0,
    "3": 11436.0,
    "4": 2595.0,
    "5": 2456.0,
    "6": 23540.0,
    "7": 69105.0,
    "8": 6389.0,
    "9": 5048.0
   }
  },
  "shares_type": {
   "share_within_token": 0.8762422341999219,
   "share_token_in_cluster": 0.06881990735925717,
   "share_between_cluster": 0.054937858440821,
   "total_ss": 8506148.426626518,
   "cluster_masses": {
    "0": 36.0,
    "1": 93.0,
    "2": 80.0,
    "3": 59.0,
    "4": 28.0,
    "5": 27.0,
    "6": 104.0,
    "7": 97.0,
    "8": 13.0,
    "9": 22.0
   }
  }
 },
 {
  "model": "pythia-1.4b",
  "params_M": 1400,
  "family": "pythia",
  "C": 559,
  "split": "val",
  "cdnv_a0": 5.118181786633252,
  "cdnv_a2": 0.0038501156685318352,
  "shares_count": {
   "share_within_token": 0.8564881884932491,
   "share_token_in_cluster": 0.06175818774710086,
   "share_between_cluster": 0.08175362375965,
   "total_ss": 1867656863.6827679,
   "cluster_masses": {
    "0": 10904.0,
    "1": 6389.0,
    "2": 60590.0,
    "3": 25177.0,
    "4": 9028.0,
    "5": 11593.0,
    "6": 586.0,
    "7": 3093.0,
    "8": 17137.0,
    "9": 9472.0
   }
  },
  "shares_type": {
   "share_within_token": 0.7975908253857102,
   "share_token_in_cluster": 0.09608693760072137,
   "share_between_cluster": 0.10632223701356833,
   "total_ss": 6677141.6292778365,
   "cluster_masses": {
    "0": 30.0,
    "1": 69.0,
    "2": 65.0,
    "3": 48.0,
    "4": 98.0,
    "5": 61.0,
    "6": 8.0,
    "7": 35.0,
    "8": 111.0,
    "9": 34.0
   }
  }
 },
 {
  "model": "pythia-2.8b",
  "params_M": 2800,
  "family": "pythia",
  "C": 559,
  "split": "val",
  "cdnv_a0": 5.051421339106615,
  "cdnv_a2": 0.002256458173416293,
  "shares_count": {
   "share_within_token": 0.8342773743423348,
   "share_token_in_cluster": 0.07788118530668016,
   "share_between_cluster": 0.08784144035098491,
   "total_ss": 2531968418.136118,
   "cluster_masses": {
    "0": 60482.0,
    "1": 9883.0,
    "2": 3781.0,
    "3": 9909.0,
    "4": 12632.0,
    "5": 4812.0,
    "6": 25346.0,
    "7": 11701.0,
    "8": 7399.0,
    "9": 8024.0
   }
  },
  "shares_type": {
   "share_within_token": 0.7685979345474542,
   "share_token_in_cluster": 0.12481227459271726,
   "share_between_cluster": 0.10658979085982861,
   "total_ss": 9482430.97037089,
   "cluster_masses": {
    "0": 64.0,
    "1": 62.0,
    "2": 44.0,
    "3": 102.0,
    "4": 24.0,
    "5": 46.0,
    "6": 55.0,
    "7": 62.0,
    "8": 22.0,
    "9": 78.0
   }
  }
 },
 {
  "model": "pythia-6.9b",
  "params_M": 6900,
  "family": "pythia",
  "C": 559,
  "split": "val",
  "cdnv_a0": 8.054624925817789,
  "cdnv_a2": 0.0015098662674866718,
  "shares_count": {
   "share_within_token": 0.88449480166752,
   "share_token_in_cluster": 0.051384012234261756,
   "share_between_cluster": 0.06412118609821817,
   "total_ss": 10038511141.812262,
   "cluster_masses": {
    "0": 9400.0,
    "1": 8448.0,
    "2": 27685.0,
    "3": 58125.0,
    "4": 11701.0,
    "5": 15778.0,
    "6": 3331.0,
    "7": 3900.0,
    "8": 8411.0,
    "9": 7190.0
   }
  },
  "shares_type": {
   "share_within_token": 0.8321458635321672,
   "share_token_in_cluster": 0.08496212179955938,
   "share_between_cluster": 0.08289201466827327,
   "total_ss": 36379595.334132046,
   "cluster_masses": {
    "0": 93.0,
    "1": 83.0,
    "2": 58.0,
    "3": 57.0,
    "4": 62.0,
    "5": 69.0,
    "6": 9.0,
    "7": 45.0,
    "8": 65.0,
    "9": 18.0
   }
  }
 },
 {
  "model": "gpt2",
  "params_M": 124,
  "family": "gpt2",
  "C": 525,
  "split": "val",
  "cdnv_a0": 9.91462472824846,
  "cdnv_a2": 0.003665394499174499,
  "shares_count": {
   "share_within_token": 0.9053824331216505,
   "share_token_in_cluster": 0.05125752061478,
   "share_between_cluster": 0.04336004626356944,
   "total_ss": 5499509296.4551935,
   "cluster_masses": {
    "0": 4881.0,
    "1": 12668.0,
    "2": 3185.0,
    "3": 6304.0,
    "4": 11708.0,
    "5": 9950.0,
    "6": 7107.0,
    "7": 57194.0,
    "8": 11828.0,
    "9": 26517.0
   }
  },
  "shares_type": {
   "share_within_token": 0.8767083926904716,
   "share_token_in_cluster": 0.07863817255134814,
   "share_between_cluster": 0.04465343475818028,
   "total_ss": 18705383.907324858,
   "cluster_masses": {
    "0": 46.0,
    "1": 24.0,
    "2": 37.0,
    "3": 55.0,
    "4": 62.0,
    "5": 75.0,
    "6": 79.0,
    "7": 61.0,
    "8": 27.0,
    "9": 59.0
   }
  }
 },
 {
  "model": "gpt2-medium",
  "params_M": 355,
  "family": "gpt2",
  "C": 525,
  "split": "val",
  "cdnv_a0": 3.314724222965412,
  "cdnv_a2": 0.00021580131345852804,
  "shares_count": {
   "share_within_token": 0.7878897165520852,
   "share_token_in_cluster": 0.09174087026844643,
   "share_between_cluster": 0.12036941317946837,
   "total_ss": 15858725590.224928,
   "cluster_masses": {
    "0": 9948.0,
    "1": 4752.0,
    "2": 8516.0,
    "3": 36163.0,
    "4": 1497.0,
    "5": 37855.0,
    "6": 9563.0,
    "7": 10066.0,
    "8": 25651.0,
    "9": 7331.0
   }
  },
  "shares_type": {
   "share_within_token": 0.7318978442064646,
   "share_token_in_cluster": 0.1174464915110461,
   "share_between_cluster": 0.15065566428248922,
   "total_ss": 54851710.294255994,
   "cluster_masses": {
    "0": 110.0,
    "1": 44.0,
    "2": 52.0,
    "3": 64.0,
    "4": 17.0,
    "5": 37.0,
    "6": 68.0,
    "7": 58.0,
    "8": 53.0,
    "9": 22.0
   }
  }
 },
 {
  "model": "gpt2-large",
  "params_M": 774,
  "family": "gpt2",
  "C": 525,
  "split": "val",
  "cdnv_a0": 4.6838527024909835,
  "cdnv_a2": 0.0006570395525369298,
  "shares_count": {
   "share_within_token": 0.80838820150863,
   "share_token_in_cluster": 0.09745642831481692,
   "share_between_cluster": 0.09415537017655301,
   "total_ss": 7571535815.4268055,
   "cluster_masses": {
    "0": 4984.0,
    "1": 8392.0,
    "2": 10470.0,
    "3": 5008.0,
    "4": 7331.0,
    "5": 61232.0,
    "6": 14203.0,
    "7": 11563.0,
    "8": 25359.0,
    "9": 2800.0
   }
  },
  "shares_type": {
   "share_within_token": 0.7546280245688732,
   "share_token_in_cluster": 0.13446160540052224,
   "share_between_cluster": 0.11091037003060449,
   "total_ss": 26976540.316471748,
   "cluster_masses": {
    "0": 46.0,
    "1": 92.0,
    "2": 50.0,
    "3": 62.0,
    "4": 22.0,
    "5": 73.0,
    "6": 36.0,
    "7": 60.0,
    "8": 52.0,
    "9": 32.0
   }
  }
 },
 {
  "model": "gpt2-xl",
  "params_M": 1558,
  "family": "gpt2",
  "C": 525,
  "split": "val",
  "cdnv_a0": 2.546065705108724,
  "cdnv_a2": 4.532071270408999e-05,
  "shares_count": {
   "share_within_token": 0.6878979345184781,
   "share_token_in_cluster": 0.03643920846132114,
   "share_between_cluster": 0.2756628570202006,
   "total_ss": 93262657355.25786,
   "cluster_masses": {
    "0": 14978.0,
    "1": 27065.0,
    "2": 35933.0,
    "3": 17719.0,
    "4": 21573.0,
    "5": 14894.0,
    "6": 9020.0,
    "7": 7937.0,
    "8": 1570.0,
    "9": 653.0
   }
  },
  "shares_type": {
   "share_within_token": 0.6830125167226653,
   "share_token_in_cluster": 0.05112020691429586,
   "share_between_cluster": 0.26586727636303886,
   "total_ss": 250917714.41725022,
   "cluster_masses": {
    "0": 101.0,
    "1": 35.0,
    "2": 57.0,
    "3": 85.0,
    "4": 19.0,
    "5": 84.0,
    "6": 54.0,
    "7": 65.0,
    "8": 19.0,
    "9": 6.0
   }
  }
 },
 {
  "model": "qwen2.5-0.5B",
  "params_M": 500,
  "family": "qwen",
  "C": 503,
  "split": "val",
  "cdnv_a0": 4.291903466815836,
  "cdnv_a2": 0.00917756417674013,
  "shares_count": {
   "share_within_token": 0.7976152768564037,
   "share_token_in_cluster": 0.10457154458195086,
   "share_between_cluster": 0.09781317856164554,
   "total_ss": 442985398.07437646,
   "cluster_masses": {
    "0": 1784.0,
    "1": 11426.0,
    "2": 12922.0,
    "3": 62523.0,
    "4": 29068.0,
    "5": 23860.0,
    "6": 10682.0,
    "7": 5760.0,
    "8": 2865.0,
    "9": 10262.0
   }
  },
  "shares_type": {
   "share_within_token": 0.7332814647344591,
   "share_token_in_cluster": 0.17019295644024213,
   "share_between_cluster": 0.0965255788252987,
   "total_ss": 1436355.1293566148,
   "cluster_masses": {
    "0": 21.0,
    "1": 59.0,
    "2": 59.0,
    "3": 75.0,
    "4": 86.0,
    "5": 27.0,
    "6": 57.0,
    "7": 65.0,
    "8": 30.0,
    "9": 24.0
   }
  }
 },
 {
  "model": "qwen2.5-1.5B",
  "params_M": 1500,
  "family": "qwen",
  "C": 503,
  "split": "val",
  "cdnv_a0": 4.153841976698342,
  "cdnv_a2": 0.0009054167733332501,
  "shares_count": {
   "share_within_token": 0.8023722430157728,
   "share_token_in_cluster": 0.09897935024054783,
   "share_between_cluster": 0.0986484067436794,
   "total_ss": 4874950768.612786,
   "cluster_masses": {
    "0": 17685.0,
    "1": 5089.0,
    "2": 60888.0,
    "3": 28345.0,
    "4": 10616.0,
    "5": 457.0,
    "6": 10627.0,
    "7": 26662.0,
    "8": 3417.0,
    "9": 7366.0
   }
  },
  "shares_type": {
   "share_within_token": 0.7459909516551784,
   "share_token_in_cluster": 0.15653265055414972,
   "share_between_cluster": 0.09747639779067176,
   "total_ss": 15700558.477805473,
   "cluster_masses": {
    "0": 85.0,
    "1": 55.0,
    "2": 60.0,
    "3": 71.0,
    "4": 56.0,
    "5": 6.0,
    "6": 28.0,
    "7": 21.0,
    "8": 40.0,
    "9": 81.0
   }
  }
 },
 {
  "model": "qwen2.5-3B",
  "params_M": 3000,
  "family": "qwen",
  "C": 503,
  "split": "val",
  "cdnv_a0": 5.077270331631934,
  "cdnv_a2": 0.0005682769493967259,
  "shares_count": {
   "share_within_token": 0.8471130464926815,
   "share_token_in_cluster": 0.07912530796328773,
   "share_between_cluster": 0.07376164554403067,
   "total_ss": 14056126029.163494,
   "cluster_masses": {
    "0": 6720.0,
    "1": 3357.0,
    "2": 4493.0,
    "3": 28720.0,
    "4": 58196.0,
    "5": 5246.0,
    "6": 7171.0,
    "7": 10112.0,
    "8": 11783.0,
    "9": 35354.0
   }
  },
  "shares_type": {
   "share_within_token": 0.7549457180197561,
   "share_token_in_cluster": 0.1467695673234532,
   "share_between_cluster": 0.0982847146567908,
   "total_ss": 36004930.53040758,
   "cluster_masses": {
    "0": 22.0,
    "1": 39.0,
    "2": 48.0,
    "3": 30.0,
    "4": 65.0,
    "5": 56.0,
    "6": 59.0,
    "7": 22.0,
    "8": 63.0,
    "9": 99.0
   }
  }
 },
 {
  "model": "pythia-410m/train",
  "C": 24403,
  "split": "train",
  "cdnv_a0": 6.95534553616647,
  "cdnv_a2": 0.040195632097294695,
  "shares_count": {
   "share_within_token": 0.8345910853969063,
   "share_token_in_cluster": 0.08169683149591941,
   "share_between_cluster": 0.08371208310717412,
   "total_ss": 54753498580.27282,
   "cluster_masses": {
    "0": 7920673.0,
    "1": 1703843.0,
    "2": 1063635.0,
    "3": 1228787.0,
    "4": 3058762.0,
    "5": 1388362.0,
    "6": 2481406.0,
    "7": 337794.0,
    "8": 4757072.0,
    "9": 1329798.0
   }
  },
  "shares_type": {
   "share_within_token": 0.796151194393478,
   "share_token_in_cluster": 0.10881507361078173,
   "share_between_cluster": 0.0950337319957402,
   "total_ss": 52066724.525834575,
   "cluster_masses": {
    "0": 2676.0,
    "1": 3995.0,
    "2": 2649.0,
    "3": 322.0,
    "4": 2566.0,
    "5": 1771.0,
    "6": 3563.0,
    "7": 584.0,
    "8": 3487.0,
    "9": 2790.0
   }
  }
 },
 {
  "model": "pythia-1b/train",
  "C": 24403,
  "split": "train",
  "cdnv_a0": 12.43293034116567,
  "cdnv_a2": 0.019910696752040685,
  "shares_count": {
   "share_within_token": 0.9067860890315411,
   "share_token_in_cluster": 0.04856233257648858,
   "share_between_cluster": 0.044651578391970176,
   "total_ss": 382750578215.6716,
   "cluster_masses": {
    "0": 1030891.0,
    "1": 1072108.0,
    "2": 2655968.0,
    "3": 4036345.0,
    "4": 1960113.0,
    "5": 1532747.0,
    "6": 8849080.0,
    "7": 987904.0,
    "8": 1002328.0,
    "9": 2142648.0
   }
  },
  "shares_type": {
   "share_within_token": 0.8622439988694774,
   "share_token_in_cluster": 0.07973252905761603,
   "share_between_cluster": 0.05802347207290643,
   "total_ss": 342371611.5908172,
   "cluster_masses": {
    "0": 2781.0,
    "1": 3184.0,
    "2": 3080.0,
    "3": 3490.0,
    "4": 2282.0,
    "5": 2187.0,
    "6": 3357.0,
    "7": 386.0,
    "8": 682.0,
    "9": 2974.0
   }
  }
 },
 {
  "model": "gpt2/train",
  "C": 26413,
  "split": "train",
  "cdnv_a0": 12.73308024885155,
  "cdnv_a2": 0.007640113808628574,
  "shares_count": {
   "share_within_token": 0.9067836368326805,
   "share_token_in_cluster": 0.062255972586171215,
   "share_between_cluster": 0.030960390581148325,
   "total_ss": 920361642895.2833,
   "cluster_masses": {
    "0": 4098906.0,
    "1": 1546454.0,
    "2": 6495792.0,
    "3": 1558744.0,
    "4": 2312440.0,
    "5": 3486377.0,
    "6": 911591.0,
    "7": 355606.0,
    "8": 1609208.0,
    "9": 2818552.0
   }
  },
  "shares_type": {
   "share_within_token": 0.8871598570126689,
   "share_token_in_cluster": 0.08000465864376266,
   "share_between_cluster": 0.03283548434356851,
   "total_ss": 969246175.692572,
   "cluster_masses": {
    "0": 5873.0,
    "1": 598.0,
    "2": 3117.0,
    "3": 2776.0,
    "4": 2292.0,
    "5": 3713.0,
    "6": 718.0,
    "7": 619.0,
    "8": 3653.0,
    "9": 3054.0
   }
  }
 },
 {
  "model": "qwen2.5-1.5B/train",
  "C": 25266,
  "split": "train",
  "cdnv_a0": 6.770248163307591,
  "cdnv_a2": 0.002316218119976688,
  "shares_count": {
   "share_within_token": 0.8001261971264941,
   "share_token_in_cluster": 0.12498146842413646,
   "share_between_cluster": 0.07489233444936946,
   "total_ss": 787921387849.0504,
   "cluster_masses": {
    "0": 916158.0,
    "1": 5073653.0,
    "2": 339141.0,
    "3": 3139506.0,
    "4": 1983239.0,
    "5": 1075442.0,
    "6": 1472863.0,
    "7": 1670361.0,
    "8": 6857112.0,
    "9": 2608511.0
   }
  },
  "shares_type": {
   "share_within_token": 0.7397611838426289,
   "share_token_in_cluster": 0.17006515494293178,
   "share_between_cluster": 0.09017366121443932,
   "total_ss": 945445115.3423606,
   "cluster_masses": {
    "0": 2909.0,
    "1": 3985.0,
    "2": 605.0,
    "3": 2867.0,
    "4": 3150.0,
    "5": 3019.0,
    "6": 2279.0,
    "7": 1521.0,
    "8": 1452.0,
    "9": 3479.0
   }
  }
 },
 {
  "model": "pythia-70m/train2",
  "C": 24403,
  "split": "train",
  "cdnv_a0": 6.126629455501634,
  "cdnv_a2": 0.40120774175781215,
  "shares_count": {
   "share_within_token": 0.8286357709121045,
   "share_token_in_cluster": 0.10005103697426249,
   "share_between_cluster": 0.07131319211363304,
   "total_ss": 4161736668.9133635,
   "cluster_masses": {
    "0": 7446849.0,
    "1": 581329.0,
    "2": 2229445.0,
    "3": 1242715.0,
    "4": 4626954.0,
    "5": 4428633.0,
    "6": 2536411.0,
    "7": 347476.0,
    "8": 368100.0,
    "9": 1462220.0
   }
  },
  "shares_type": {
   "share_within_token": 0.7803275077249184,
   "share_token_in_cluster": 0.13239106462667533,
   "share_between_cluster": 0.08728142764840631,
   "total_ss": 4172644.071663031,
   "cluster_masses": {
    "0": 4084.0,
    "1": 1732.0,
    "2": 5627.0,
    "3": 360.0,
    "4": 2584.0,
    "5": 2734.0,
    "6": 3320.0,
    "7": 574.0,
    "8": 1227.0,
    "9": 2161.0
   }
  }
 },
 {
  "model": "pythia-410m/train2",
  "C": 24403,
  "split": "train",
  "cdnv_a0": 7.296474466101556,
  "cdnv_a2": 0.041516477136704776,
  "shares_count": {
   "share_within_token": 0.8345864041257457,
   "share_token_in_cluster": 0.08044170152437749,
   "share_between_cluster": 0.08497189434987683,
   "total_ss": 54751434240.4865,
   "cluster_masses": {
    "0": 2341104.0,
    "1": 2808055.0,
    "2": 2685102.0,
    "3": 8074343.0,
    "4": 3611533.0,
    "5": 1228891.0,
    "6": 868878.0,
    "7": 1962745.0,
    "8": 339251.0,
    "9": 1350230.0
   }
  },
  "shares_type": {
   "share_within_token": 0.7961445131629978,
   "share_token_in_cluster": 0.10882050447862673,
   "share_between_cluster": 0.09503498235837535,
   "total_ss": 52064769.02456116,
   "cluster_masses": {
    "0": 3127.0,
    "1": 2757.0,
    "2": 5200.0,
    "3": 1476.0,
    "4": 3724.0,
    "5": 322.0,
    "6": 2440.0,
    "7": 1663.0,
    "8": 588.0,
    "9": 3106.0
   }
  }
 },
 {
  "model": "pythia-1.4b/train2",
  "C": 24403,
  "split": "train",
  "cdnv_a0": 7.576313963297304,
  "cdnv_a2": 0.010186266260328262,
  "shares_count": {
   "share_within_token": 0.8445662115457835,
   "share_token_in_cluster": 0.07283790217952923,
   "share_between_cluster": 0.08259588627468724,
   "total_ss": 302179899616.95636,
   "cluster_masses": {
    "0": 2527822.0,
    "1": 1614325.0,
    "2": 9173009.0,
    "3": 2663800.0,
    "4": 1345742.0,
    "5": 2307692.0,
    "6": 1929771.0,
    "7": 2143495.0,
    "8": 1224908.0,
    "9": 339568.0
   }
  },
  "shares_type": {
   "share_within_token": 0.7955595596190324,
   "share_token_in_cluster": 0.10182340205922688,
   "share_between_cluster": 0.10261703832174075,
   "total_ss": 280637556.556617,
   "cluster_masses": {
    "0": 4337.0,
    "1": 3551.0,
    "2": 2148.0,
    "3": 2955.0,
    "4": 2078.0,
    "5": 3219.0,
    "6": 3641.0,
    "7": 1586.0,
    "8": 307.0,
    "9": 581.0
   }
  }
 },
 {
  "model": "pythia-6.9b/train2",
  "C": 24403,
  "split": "train",
  "cdnv_a0": 10.177950126174323,
  "cdnv_a2": 0.0029336986848761478,
  "shares_count": {
   "share_within_token": 0.8737192867051522,
   "share_token_in_cluster": 0.06222137739436389,
   "share_between_cluster": 0.06405933590048396,
   "total_ss": 1643652776412.0315,
   "cluster_masses": {
    "0": 1408711.0,
    "1": 1776498.0,
    "2": 1798318.0,
    "3": 3970956.0,
    "4": 3523979.0,
    "5": 2528836.0,
    "6": 1171214.0,
    "7": 1579317.0,
    "8": 6735710.0,
    "9": 776593.0
   }
  },
  "shares_type": {
   "share_within_token": 0.8279075009740492,
   "share_token_in_cluster": 0.0896496129909798,
   "share_between_cluster": 0.08244288603497102,
   "total_ss": 1555455077.9539561,
   "cluster_masses": {
    "0": 2996.0,
    "1": 4024.0,
    "2": 2545.0,
    "3": 1770.0,
    "4": 3681.0,
    "5": 3136.0,
    "6": 261.0,
    "7": 2347.0,
    "8": 3096.0,
    "9": 547.0
   }
  }
 },
 {
  "model": "gpt2/train2",
  "C": 26413,
  "split": "train",
  "cdnv_a0": 12.733079919063957,
  "cdnv_a2": 0.0076401135460973345,
  "shares_count": {
   "share_within_token": 0.9067836325083496,
   "share_token_in_cluster": 0.06225597618145868,
   "share_between_cluster": 0.03096039131019165,
   "total_ss": 920361610767.9366,
   "cluster_masses": {
    "0": 4098906.0,
    "1": 1546454.0,
    "2": 6495792.0,
    "3": 1558744.0,
    "4": 2312440.0,
    "5": 3486377.0,
    "6": 911591.0,
    "7": 355606.0,
    "8": 1609208.0,
    "9": 2818552.0
   }
  },
  "shares_type": {
   "share_within_token": 0.8871598525990583,
   "share_token_in_cluster": 0.08000466263074012,
   "share_between_cluster": 0.03283548477020159,
   "total_ss": 969246144.3941901,
   "cluster_masses": {
    "0": 5873.0,
    "1": 598.0,
    "2": 3117.0,
    "3": 2776.0,
    "4": 2292.0,
    "5": 3713.0,
    "6": 718.0,
    "7": 619.0,
    "8": 3653.0,
    "9": 3054.0
   }
  }
 },
 {
  "model": "gpt2-xl/train2",
  "C": 26413,
  "split": "train",
  "cdnv_a0": 4.950209627082111,
  "cdnv_a2": 0.00014728089899211728,
  "shares_count": {
   "share_within_token": 0.6745461227037582,
   "share_token_in_cluster": 0.04456975999886992,
   "share_between_cluster": 0.28088411729737195,
   "total_ss": 13325486164494.596,
   "cluster_masses": {
    "0": 2483695.0,
    "1": 2484017.0,
    "2": 3564629.0,
    "3": 2131519.0,
    "4": 3348172.0,
    "5": 5817610.0,
    "6": 2495732.0,
    "7": 1483764.0,
    "8": 238669.0,
    "9": 1145863.0
   }
  },
  "shares_type": {
   "share_within_token": 0.802580802075944,
   "share_token_in_cluster": 0.059724220406633104,
   "share_between_cluster": 0.13769497751742305,
   "total_ss": 9177145722.14147,
   "cluster_masses": {
    "0": 5272.0,
    "1": 3021.0,
    "2": 6043.0,
    "3": 3792.0,
    "4": 266.0,
    "5": 1085.0,
    "6": 2308.0,
    "7": 1645.0,
    "8": 558.0,
    "9": 2423.0
   }
  }
 }
]

==> anc/signlemma-2026-07-04.md <==
# The sign lemma, closed: the polar factor of Z_w* has nonpositive off-diagonals

Date: 2026-07-04. Author working notes. Closes the one open analytic step (Lemma 5 /
"GAP") of the twisted-SELI theorem in `notes/a2prime-proof-2026-07-03.md`. Companion
code: `src/v2_signlemma_stress.py` (adversarial stress + high-precision certification),
output `results/v2/signlemma_stress.json`. Env `/home/bd58/miniconda3/envs/bootood/bin/python`.

## 0. Verdict

PROVED, unconditionally, for all a in (0, infinity)^K and all n in (0, infinity)^K.
No regime restriction, no extra assumption. The off-diagonal multipliers are in fact
STRICTLY positive; beta_kc = 0 is approached only on the boundary of the domain (some
a_c or n_c to 0 or infinity) and never attained inside it, which is exactly why the
45,000-instance sweep saw min beta shrink toward 0 without ever crossing.

The proof is elementary (a resolvent integral for the polar factor plus one
Sherman-Morrison step) and yields a closed form for every off-diagonal entry. It needs
neither the coupling between a and n nor the value a = 1, so as a special case it gives
an independent, self-contained proof of the a = 1 sign step that underlies SELI's
global-optimality theorem (Thrampoulidis, Kini, Vakilian, Behnia, "Imbalance Trouble:
Revisiting Neural-Collapse Geometry", arXiv 2208.05512).

Theorem 2 of `a2prime-proof-2026-07-03.md` is therefore now unconditional, and
Conjecture `conj:seli` can be stated as PROVED (not "PROVED modulo a numerically
certified sign condition"). Wording change in Section 7 below.

## 1. The lemma, restated precisely

Notation as in the companion note. A = diag(a), D_n = diag(n), T = tr(A) = sum_c a_c.
The optimal weighted logit matrix is

    Z_w* = A^{1/2} barZ* D_n^{1/2},     barZ* = I_K - (1_K a^T)/T,

which the companion note computes in entrywise form as

    Z_w* = diag( sqrt(a_c n_c) ) - (1/T) s w^T,   s = (sqrt(a_c))_c,  w = (a_c sqrt(n_c))_c.

Let Z_w* = P Sigma Q^T be a thin SVD (rank K-1; established in the companion note) and
W := P Q^T its polar factor (the minimal-norm subgradient of the nuclear norm at Z_w*).
The dual multipliers are beta_kc = -[A^{1/2} W D_n^{1/2}]_{kc} = -sqrt(a_k n_c) W_{kc}.

    LEMMA (sign / dual feasibility).  For every k != c,  W_{kc} < 0,  hence  beta_kc > 0.

## 2. The structural reduction: Z_w* is an orthogonal projection times a positive diagonal

Write s = A^{1/2} 1_K, so s_c = sqrt(a_c) and ||s||^2 = sum_c a_c = T. Let

    shat = s / sqrt(T)   (unit vector, strictly positive),
    Pi   = I_K - shat shat^T   (the ORTHOGONAL projector onto shat^perp),
    D    = diag(d),   d_c = sqrt(a_c n_c)   (positive diagonal).

Claim:  Z_w* = Pi D.

Proof. Pi D = D - shat shat^T D = D - (1/T) s (s^T D). Now s^T D has entries s_c d_c =
sqrt(a_c) sqrt(a_c n_c) = a_c sqrt(n_c) = w_c, i.e. s^T D = w^T (equivalently D s = w).
Hence Pi D = D - (1/T) s w^T = Z_w*. QED.

So Z_w* factors as an orthogonal projection Pi (onto the complement of a strictly
positive direction shat) composed with a positive diagonal D. This is the whole engine.
Everything below uses only:

  (i)  Pi = I - shat shat^T with shat a strictly positive unit vector, and
  (ii) D a positive diagonal, with g := D shat (so g > 0 entrywise and, crucially,
       g_c = d_c shat_c).

Because none of this uses a = 1 or the specific link between a and n, we prove the more
general statement and read the lemma off as a corollary.

    GENERAL LEMMA.  Let D = diag(d_1, ..., d_K) with all d_c > 0, and let shat be a unit
    vector with all entries strictly positive. Then the polar factor W of Z := (I - shat
    shat^T) D (which has rank K-1) has W_{kc} < 0 for all k != c.

Corollary (the sign lemma). Take shat = (sqrt(a_c/T))_c and d_c = sqrt(a_c n_c). Then
Z = Z_w*, so W_{kc} < 0 and beta_kc = -sqrt(a_k n_c) W_{kc} > 0. Taking a = 1 (shat =
1/sqrt(K), D = D_n^{1/2}) recovers the balanced/imbalanced SELI sign step.

## 3. Proof of the general lemma

Throughout, Z = Pi D, Pi = I - shat shat^T, ||shat|| = 1, shat > 0, D = diag(d) > 0,
g := D shat (so g_c = d_c shat_c > 0).

### Step 1. The Gram is a rank-one downdate of a positive diagonal.

    B := Z^T Z = D Pi^T Pi D = D Pi D              (Pi is an orthogonal projector, Pi^T Pi = Pi)
       = D (I - shat shat^T) D = D^2 - (D shat)(D shat)^T = D^2 - g g^T.

B is symmetric PSD of rank K-1; its kernel is span(D^{-1} shat) (since Z x = 0 iff D x in
span(shat)). Note Z annihilates ker B: Z (D^{-1} shat) = Pi shat = 0.

### Step 2. A resolvent integral for the polar factor.

For a thin SVD Z = P Sigma Q^T (Sigma in R^{(K-1)x(K-1)}, positive), the polar factor is
W = P Q^T = Z (Z^T Z)^{+ 1/2} = Z B^{+1/2}, where (.)^{+1/2} is the pseudo-inverse square
root. Use the scalar identity lambda^{-1/2} = (2/pi) INT_0^inf (lambda + u^2)^{-1} du
(valid for lambda > 0), applied to the positive eigenvalues of B, together with the fact
that the integrand vanishes on ker B (there lambda = 0 and (0 + u^2)^{-1} contributes to
the pseudo-inverse's kernel block, which Z kills). Concretely, with B = sum_i lambda_i
q_i q_i^T,

    B^{+1/2} = (2/pi) INT_0^inf [ (B + u^2 I)^{-1} - u^{-2} P_0 ] du,   P_0 = proj onto ker B,

and since Z P_0 = 0,

    W = Z B^{+1/2} = (2/pi) INT_0^inf Z (B + u^2 I)^{-1} du.            (star)

The integral converges absolutely: near u -> infinity the integrand is O(u^{-2}) (as
Z(B+u^2I)^{-1} ~ Z/u^2), and near u -> 0 it tends to the finite limit Z B^+ (Z kills the
kernel, so no 1/u^2 blowup). [Equivalently, substitute t = u^2 to get W = (1/pi) INT_0^inf
t^{-1/2} Z (B + t I)^{-1} dt.]

### Step 3. Sherman-Morrison on the resolvent.

Fix u > 0 and set t = u^2. Let E_t := (D^2 + t I)^{-1} = diag( 1/(d_c^2 + t) ) (positive
diagonal). Since B + t I = (D^2 + t I) - g g^T is a rank-one downdate, Sherman-Morrison
gives

    (B + t I)^{-1} = E_t + [ E_t g g^T E_t ] / (1 - phi(t)),   phi(t) := g^T E_t g
                                                                       = sum_j g_j^2/(d_j^2 + t).

The scalar phi is strictly decreasing in t with phi(0^+) = sum_j g_j^2/d_j^2 = sum_j
shat_j^2 = ||shat||^2 = 1 (using g_j = d_j shat_j). Hence 0 < phi(t) < 1 for all t > 0, so
1 - phi(t) > 0 and the formula is valid (this also re-derives that B is singular exactly
at t = 0).

### Step 4. The off-diagonal integrand is a negative closed form.

Write psi_j := (E_t g)_j = g_j/(d_j^2 + t) > 0. For k != c the off-diagonal of the
resolvent is (E_t is diagonal, contributing 0 off-diagonal):

    (B + t I)^{-1}_{kc} = psi_k psi_c / (1 - phi),

and, since Z = Pi D with (Pi D)_{k .} = d_k e_k^T - shat_k g^T (because shat^T D = g^T),

    [ Z (B + t I)^{-1} ]_{kc} = d_k (B+tI)^{-1}_{kc} - shat_k ( g^T (B+tI)^{-1} )_c.

A one-line computation gives g^T (B+tI)^{-1} = g^T E_t / (1 - phi), so ( g^T (B+tI)^{-1}
)_c = psi_c/(1 - phi). Therefore

    [ Z (B+tI)^{-1} ]_{kc} = ( psi_c / (1 - phi) ) ( d_k psi_k - shat_k ).

Now the bracket collapses. Using g_k = d_k shat_k, we have d_k psi_k = d_k g_k/(d_k^2 + t)
= d_k^2 shat_k/(d_k^2 + t), so

    d_k psi_k - shat_k = shat_k ( d_k^2/(d_k^2 + t) - 1 ) = - shat_k t/(d_k^2 + t) < 0.

Hence, for every k != c and every t > 0,

    [ Z (B + t I)^{-1} ]_{kc} = - shat_k g_c t / [ (d_k^2 + t)(d_c^2 + t)(1 - phi(t)) ]  <  0,

because shat_k > 0, g_c > 0, t > 0, and 1 - phi(t) > 0.

### Step 5. Integrate.

Plugging the closed form into (star) (with t = u^2, dt = 2u du, t^{-1/2} = 1/u):

    W_{kc} = -(1/pi) INT_0^inf  shat_k g_c sqrt(t) / [ (d_k^2 + t)(d_c^2 + t)(1 - phi(t)) ]  dt.

The integrand is strictly positive for all t > 0 and not identically zero, so W_{kc} < 0.
This holds for every k != c. QED.

Reading off the corollary, beta_kc = -sqrt(a_k n_c) W_{kc} = (sqrt(a_k n_c) shat_k g_c/pi)
INT_0^inf sqrt(t)/[(d_k^2+t)(d_c^2+t)(1-phi(t))] dt > 0, a manifestly positive quantity.

## 4. Remarks

- Strictness and the boundary. beta_kc is a strictly positive integral of a strictly
  positive function, so it is never 0 for a, n in (0, infinity)^K. It can be made
  arbitrarily small: as some a_c or n_c -> 0 (or infinity) the instance approaches the
  boundary of the domain and the integral -> 0. So inf beta = 0 is a boundary infimum,
  not attained inside, matching the sweep's "min beta shrinks in degenerate limits but
  never crosses."

- Why this is cleaner than the continuity / no-crossing argument sketched in the
  companion note. That argument (a = 1 gives strict negativity by SELI; continuity in a;
  a finite sweep shows no crossing) is not a proof for all a on a noncompact domain. The
  resolvent-integral argument removes continuity entirely: the integrand is negative
  pointwise in t, for every (a, n), by exact algebra.

- The single load-bearing identity is g = D shat, i.e. g_c = d_c shat_c, which makes the
  bracket d_k psi_k - shat_k telescope to -shat_k t/(d_k^2 + t). This is where the
  structure "orthogonal projection onto a positive direction, times a positive diagonal"
  is used; a general Z-matrix would not have it.

- No use of a = 1, no small-imbalance or bounded-decay-ratio assumption. The residual
  gap flagged in Section 8 of the companion note is fully closed.

## 5. Numerical corroboration (src/v2_signlemma_stress.py)

Two independent checks, both in `results/v2/signlemma_stress.json`.

(A) Proof-identity verification (40 random instances, K in [2,9], a, n log-uniform on
    [1e-3, 1e3]). Confirmed to the quoted precision:
    - Z_w* = Pi D:                      max error ~1e-13.
    - B = D^2 - g g^T:                  max error ~1e-10.
    - g strictly positive:              all instances.
    - polar factor = resolvent integral (star), numerically quadratured:  max error ~3e-8.
    - closed-form integrand vs direct [Z(B+tI)^{-1}]_{kc} over a t-grid:   max error ~1e-6.
    - 1 - phi(t) > 0 over the t-grid, and the off-diagonal integrand < 0 everywhere:
      max off-diagonal integrand ~ -1e-13 (strictly negative).
    - polar off-diagonals W_{kc} < 0:   max over all instances ~ -2e-6 (strictly negative).

(B) Adversarial stress + high-precision certification. float64 SVD is the primary check
    on every instance; any instance whose float64 rank-(K-1) SVD reports a negative beta
    is re-adjudicated at high precision (mpmath, 60 digits) via the polar factor of
    B = Z_w*^T Z_w* by eigendecomposition with the rank forced to K-1. This evaluator was
    cross-validated against the proven resolvent-integral formula (scalar sums only, no
    matrix ops) and agrees to all digits on the worst instances. Regimes (6,000 each):
    wide log-uniform; a-ratio up to 1e6; K up to 20; near-equal a with wildly unequal n;
    the reverse; an almost-empty class (n_c ~ 1e-9); vanishing decay (a_c ~ 1e-9);
    two-scale clusters; everything-extreme (a, n each spanning 1e-6 .. 1e6).

    OUTCOME (54,000 instances):  ZERO TRUE VIOLATIONS.
    - 7 of 9 regimes: 0 float64 flags; float64 min beta from +2.9e-3 (a-ratio 1e6) down
      to +7.1e-13 (almost-empty class), shrinking toward the boundary as expected.
    - The 2 catastrophically-conditioned regimes produced 2,931 float64-SVD sign flips
      total (1,878 in two_scale_clusters, 1,053 in everything_extreme), ALL confined to
      cond(D^2) >~ 1e16. Every one, re-adjudicated at 60 digits, is strictly POSITIVE.
    - Global minimum high-precision beta over all 54,000 instances: +5.62e-18 (> 0).

    Interpretation. In moderate conditioning (cond(D^2) up to ~1e16) the float64 SVD is
    already clean (0 flags). Only in the two most extreme regimes, where cond(D^2) reaches
    ~1e21-1e22 (far past float64's ~1e16), does the rank-(K-1) SVD fail to separate the
    true zero singular value: the diagnostic rank_ratio = S[-1]/S[-2] degrades from ~1e-13
    (clean regimes) to ~2e-5 / ~1e-6 (the two flip regimes), pinpointing SVD
    rank-resolution loss as the cause. The spurious flips have magnitude ~1e-5, which
    swamps the true beta ~1e-17 at these near-boundary instances. The two worst:
    two_scale_clusters (K=13, cond(D^2)~1.3e21, float64 beta_min = -2.48e-5 -> hp
    +6.888e-17) and everything_extreme (K=13, cond(D^2)~1.0e22, float64 beta_min =
    -8.46e-6 -> hp +2.362e-17). So the theorem holds, and the paper's float64
    dual_certificate is trustworthy precisely where the paper uses it (a in [0.5,4], cond
    small); its only failures are numerical and far outside any realistic regime.

(C) General lemma (independent shat, D). 20,000 draws with shat a random positive unit
    vector and D a random positive diagonal (d log-uniform on [1e-4, 1e4]), NO a-n
    coupling: the polar factor's off-diagonals are negative (float64 max off-diagonal
    +1.59e-9 in one near-boundary draw, high-precision-certified to -1.44e-10; 0 true
    violations). This confirms the proof did not secretly rely on the a-n structure or
    a = 1.

The pre-existing 45,000-instance sweep (`src/v2_twisted_seli_sweeps.py`, min beta
4.26e-4, 0 violations) sampled the milder box a, n in [1e-2, 1e2], where float64 is
reliable; it remains valid and is now explained: the true beta is strictly positive there
with a comfortable margin.

## 6. What the proof says about the paper's application

For a_k = |S_k| (category type count), T = tr(A) = C (vocabulary size), n = occurrence
mass: the lemma holds outright, so barZ* = I - 1 a^T/C is the global minimizer of the
convex program (P) via the KKT certificate, with all off-diagonal multipliers strictly
positive (all simplex margins strictly active). No qualitative claim in Section 5 of the
companion note changes.

## 7. Recommended change to the paper and to a2prime-proof-2026-07-03.md

- In `a2prime-proof-2026-07-03.md`: change Lemma 5's status line from "NUMERICALLY
  CERTIFIED, analytic proof open" to "PROVED (see notes/signlemma-2026-07-04.md)". In the
  Section 0 verdict, drop "modulo a single sign lemma that is verified numerically". In
  Theorem 2, drop "modulo Lemma 5" (it is now unconditional). Delete or rewrite Section 8
  ("The one remaining gap"): there is no remaining gap.

- In the paper's Conjecture `conj:seli`: it can be upgraded from "[PROVED] (modulo Lemma
  5, a numerically certified sign condition)" to simply "[PROVED]". Suggested LaTeX-safe
  wording for the sign step, if a one-line proof sketch is wanted:

    "The dual multipliers are nonnegative: writing the optimal weighted logit as an
    orthogonal projection times a positive diagonal, Z_w* = (I - shat shat^T) D with shat
    = A^{1/2}1/||A^{1/2}1|| and D = diag(sqrt(a_c n_c)), its Gram is the rank-one downdate
    B = D^2 - (D shat)(D shat)^T, and the resolvent integral W = (2/pi) INT_0^inf
    Z_w*(B+u^2 I)^{-1} du together with one Sherman-Morrison step gives the closed form
    [Z_w*(B+tI)^{-1}]_{kc} = -shat_k (D shat)_c t/[(d_k^2+t)(d_c^2+t)(1-phi(t))] < 0 for
    k != c, hence beta_kc = -sqrt(a_k n_c)[polar]_{kc} > 0."

  No hedging language ("verified numerically", "deferred") is needed anywhere.


==> anc/signlemma_stress.json <==
{
  "meta": {
    "dtype": "float64",
    "note": "sign lemma beta>=0 off-diagonal: adversarial stress + numerical proof verification + general-lemma check"
  },
  "proof_verification": {
    "n_instances": 40,
    "max_err_Zw_eq_PiD": 1.3434090955558862e-13,
    "max_err_B_eq_D2_minus_ggT": 1.7592035489040134e-10,
    "all_g_strictly_positive": true,
    "max_err_polar_eq_resolvent_integral": 3.180513281084539e-08,
    "max_integrand_formula_err": 1.6153750523884014e-06,
    "max_offdiag_integrand_over_all": -9.455626420827779e-14,
    "min_1_minus_phi_over_all": 1.5252044072155968e-10,
    "max_W_offdiag_over_all": -2.186157992689904e-06
  },
  "general_lemma": {
    "n": 20000,
    "max_offdiag_W_float64_svd": 1.5930978722611735e-09,
    "float64_svd_flags": 1,
    "hp_rechecked": 1,
    "true_violations_hp": 0,
    "max_offdiag_W_hp": -1.440430984623776e-10,
    "worst_shat": [
      0.41939462514166725,
      0.02520736018832966,
      0.15765181611916526,
      0.01982673968460944,
      0.35506075158220474,
      0.14250286049004718,
      0.26216356405351077,
      0.14158931358694432,
      0.4762670325099658,
      0.16784404407243333,
      0.4648180772670644,
      0.025465884330145773,
      0.032766713653758175,
      0.27379625664917384,
      0.12380936465802618
    ],
    "worst_d": [
      0.018736384440986003,
      0.00013822191906907757,
      0.00018080360324649935,
      641.0633925079119,
      236.73246336673563,
      91.00659798369443,
      0.5948721372147278,
      0.04242085053820856,
      6849.982858185746,
      9.329005551009237,
      0.0004296781155506355,
      0.0018177208644717645,
      205.9099586678506,
      0.0025553545791325693,
      1.0294406537539287
    ]
  },
  "stress": {
    "per_regime": {
      "wide_loguniform": {
        "n": 6000,
        "min_beta_float64_svd": 1.5549207255039075e-05,
        "float64_svd_flags": 0,
        "hp_rechecked": 1,
        "true_violations_hp": 0,
        "min_beta_hp": 1.554920725632237e-05,
        "worst_instance_min_beta_hp_allentries": 1.554920725632237e-05,
        "max_rank_ratio": 5.657204612237191e-13,
        "worst_a": [
          199.2451287526931,
          0.40821634758698416,
          0.17563918597570596,
          0.0010195627303073783,
          0.001394188093967457,
          0.5532557402070297,
          0.09341470050787365,
          19.982507810309045,
          0.42760191736937453,
          0.283351025309944,
          0.9139329015050448,
          0.0039513874437450205
        ],
        "worst_n": [
          1.9523863664072043,
          11.699945533693,
          1.134719271634999,
          1.1013714963578445,
          121.65585322883015,
          3.0246224343674997,
          7.521972099243887,
          86.90540992047303,
          173.12278672216175,
          143.85810216499587,
          983.4677633457595,
          641.2352603907129
        ]
      },
      "a_ratio_1e6": {
        "n": 6000,
        "min_beta_float64_svd": 0.002939735259625324,
        "float64_svd_flags": 0,
        "hp_rechecked": 1,
        "true_violations_hp": 0,
        "min_beta_hp": 0.002939735259625039,
        "worst_instance_min_beta_hp_allentries": 0.002939735259625039,
        "max_rank_ratio": 3.4580491822916456e-13,
        "worst_a": [
          186.83277990864235,
          377.93656846162196,
          102.95260254070382,
          200.4869551177758,
          36.958257338866005,
          850448.0771411746,
          1.0,
          15.967216816094226,
          563.280457051538,
          13378.943031124334,
          432.21996064611614
        ],
        "worst_n": [
          53.31645211149097,
          3.1990695319647955,
          11.191871313848653,
          1.6067078208711156,
          7.686428761471385,
          4.242376192750257,
          1.0931734087028795,
          97.90143089158781,
          2.336752758837667,
          1.2714486630193722,
          1.779144932455255
        ]
      },
      "K_up_to_20": {
        "n": 6000,
        "min_beta_float64_svd": 0.00021764985355099352,
        "float64_svd_flags": 0,
        "hp_rechecked": 1,
        "true_violations_hp": 0,
        "min_beta_hp": 0.0002176498535512684,
        "worst_instance_min_beta_hp_allentries": 0.0002176498535512684,
        "max_rank_ratio": 4.8553231993474256e-14,
        "worst_a": [
          0.05069905190741111,
          4.889182807052343,
          77.83035852621907,
          0.0143576258476061,
          29.514899723441694,
          3.27414477762318,
          14.728316597698955,
          11.230822542086571,
          5.297852658421903,
          0.020923470432297895,
          0.13851631769222844,
          0.010723080022922446,
          0.14686387783402963,
          1.4134073179542288,
          0.8375763190353982,
          0.030016434858281617,
          2.2567454198700942,
          1.540275417964727,
          0.69177053259225,
          0.01985205688231068
        ],
        "worst_n": [
          5.740676631117566,
          3.3680812606186983,
          1.508356009936549,
          1.5668988560752712,
          6.019799112553148,
          1.3893788215027683,
          1.087373483842686,
          1.527684681456352,
          8.034884874991363,
          1.863717253197548,
          1.1869947200116089,
          1.3863950639520608,
          1.0009744964974407,
          17.506631711746685,
          96.12074417856806,
          35.33208081306695,
          10.724081690455098,
          52.44128023969309,
          42.14026491209429,
          44.835184463404225
        ]
      },
      "equal_a_unequal_n": {
        "n": 6000,
        "min_beta_float64_svd": 1.045285817253049e-10,
        "float64_svd_flags": 0,
        "hp_rechecked": 1,
        "true_violations_hp": 0,
        "min_beta_hp": 1.0452879933340308e-10,
        "worst_instance_min_beta_hp_allentries": 1.0452879933340308e-10,
        "max_rank_ratio": 3.290886763118525e-11,
        "worst_a": [
          0.9999985643589708,
          1.0000015963242985,
          0.9999999003866408,
          0.9999997629206054,
          0.9999980331872136,
          1.0000016199816395,
          0.9999989086195641,
          1.000000222974369,
          1.0000012984882607,
          1.0000004633088,
          0.9999995430238741
        ],
        "worst_n": [
          9382.659778844101,
          0.0017248622382347147,
          3.3899672600616365e-05,
          0.02069970329305977,
          1.0165479868708273e-06,
          309005.65566640144,
          959965.2315926934,
          583.6969895058669,
          2.691170158759603,
          2.869916701457959,
          0.07374321975946471
        ]
      },
      "unequal_a_equal_n": {
        "n": 6000,
        "min_beta_float64_svd": 0.0004623761233721093,
        "float64_svd_flags": 0,
        "hp_rechecked": 1,
        "true_violations_hp": 0,
        "min_beta_hp": 0.000462376123372118,
        "worst_instance_min_beta_hp_allentries": 0.000462376123372118,
        "max_rank_ratio": 1.5232104761890239e-12,
        "worst_a": [
          0.006565321648724363,
          0.0001237736510598201,
          2530.24148604108,
          5.606955910715404,
          0.007231341890416886,
          0.010995623057003547,
          0.0001008644263315286,
          75.14612764999066,
          0.32050052252254985,
          0.021013868584458875,
          0.02639097437354671,
          0.01486560427663102
        ],
        "worst_n": [
          1.000000829541139,
          0.9999995842578647,
          0.9999999478656989,
          1.00000172771409,
          1.0000004461030418,
          0.9999977099565212,
          1.0000012217492436,
          1.000001399206253,
          0.9999996191094667,
          0.9999983759118332,
          1.0000004894129635,
          0.9999993751044833
        ]
      },
      "n_near_zero": {
        "n": 6000,
        "min_beta_float64_svd": 7.103088546180433e-13,
        "float64_svd_flags": 0,
        "hp_rechecked": 1,
        "true_violations_hp": 0,
        "min_beta_hp": 7.103088563681982e-13,
        "worst_instance_min_beta_hp_allentries": 7.103088563681982e-13,
        "max_rank_ratio": 6.345691553589956e-14,
        "worst_a": [
          1.4722421785398336,
          3.7805326201264564,
          0.01051822050057139,
          46.81503456870348,
          0.20356909878355334,
          0.21940407381156,
          3.762244551863049,
          65.25450774589376,
          83.55864245896657,
          3.2730315369803096,
          17.54805492411034,
          2.5216814189138925
        ],
        "worst_n": [
          3.040555134553416,
          3.5452016574653262,
          1.0285379978903247e-09,
          15.582199071989224,
          47.459139335928654,
          90.73033868786291,
          1.9999263657049005,
          1.7157255966379752,
          2.550357982990836,
          3.421495843886528,
          51.06453786561448,
          5.729958883574099
        ]
      },
      "a_near_zero": {
        "n": 6000,
        "min_beta_float64_svd": 1.791327582839642e-07,
        "float64_svd_flags": 0,
        "hp_rechecked": 1,
        "true_violations_hp": 0,
        "min_beta_hp": 1.7913677528232913e-07,
        "worst_instance_min_beta_hp_allentries": 1.7913677528232913e-07,
        "max_rank_ratio": 5.224771280743892e-11,
        "worst_a": [
          1.8194602921460397e-09,
          0.14348627855218768,
          5.497378755960832,
          0.24285317163141887,
          0.08084472666860054,
          0.015488215098074517,
          14.371705272224027,
          37.917716727692316,
          51.14402841498228,
          11.347390372773463,
          19.03066544626382,
          0.029479362713740416
        ],
        "worst_n": [
          2.58544297098477,
          57.359257965362694,
          7.508386359295752,
          6.416190270578476,
          1.095869086527588,
          3.034903779891269,
          27.089785831172154,
          22.878945223429827,
          91.80166879862702,
          1.159717596442622,
          1.0805062481384224,
          1.799792176804726
        ]
      },
      "two_scale_clusters": {
        "n": 6000,
        "min_beta_float64_svd": -2.4831152758483434e-05,
        "float64_svd_flags": 1878,
        "hp_rechecked": 1879,
        "true_violations_hp": 0,
        "min_beta_hp": 1.9527981555247355e-18,
        "worst_instance_min_beta_hp_allentries": 6.88817376958469e-17,
        "max_rank_ratio": 1.9228883546262764e-05,
        "worst_a": [
          74948.14350227278,
          1.4798318902390599e-06,
          866068.5879217583,
          982019.1635350796,
          0.00019311376222871712,
          3.927168186432056e-05,
          7.477875934660356e-05,
          9.31932960666399e-06,
          0.0003166202753688407,
          13505.63778819139,
          7.013708367608013e-05,
          1716.9267457965966,
          1.0643934591329789e-05
        ],
        "worst_n": [
          8523.369979872106,
          1098.0087730959688,
          898790.0552697005,
          1.1506732244660088e-06,
          7698.435621067073,
          76691.59639858555,
          329874.24167248,
          140803.59659057937,
          1.9556907735384276e-06,
          6355.675230038778,
          46788.982519678684,
          48546.45237796654,
          120067.5669656015
        ]
      },
      "everything_extreme": {
        "n": 6000,
        "min_beta_float64_svd": -8.457483459602673e-06,
        "float64_svd_flags": 1053,
        "hp_rechecked": 1054,
        "true_violations_hp": 0,
        "min_beta_hp": 4.666950317494156e-18,
        "worst_instance_min_beta_hp_allentries": 2.3620703791257332e-17,
        "max_rank_ratio": 1.3805746884600302e-06,
        "worst_a": [
          28.428744993202397,
          1.4424190599190004e-06,
          123.62387994404888,
          16.56324096234048,
          0.21958341517642296,
          0.037646266520637434,
          0.01581633682887832,
          135369.47816943575,
          0.009306536909790233,
          0.12216019547841606,
          386760.6245470896,
          0.0011776309558535387,
          263.8430562342049
        ],
        "worst_n": [
          427995.2938213378,
          2.1495625829799326e-05,
          0.0001149920079536587,
          0.0010903239200688952,
          0.0003179386694480902,
          1350.0933315027823,
          515774.99062987114,
          0.2556287228059719,
          1.5834513184119824e-06,
          4165.882602938341,
          828968.609914601,
          0.00018657104773799537,
          0.9137709023068475
        ]
      }
    },
    "summary": {
      "total_instances": 54000,
      "total_float64_svd_flags": 2931,
      "total_true_violations_hp": 0,
      "global_min_beta_hp": 1.9527981555247355e-18,
      "verdict": "NO TRUE VIOLATIONS (all float64 sign flips are SVD rank-resolution artifacts under extreme conditioning; confirmed strictly positive at 50-digit precision)"
    }
  },
  "wall_sec": 175.495911359787
}

==> anc/twisted_seli_check.json <==
{
  "meta": {
    "d": 8,
    "dtype": "float64",
    "note": "twisted-SELI certificate; lambda->0 UFM vs twisted nuclear-norm relaxation",
    "wall_sec": 629.2854673862457
  },
  "runs": {
    "K3": {
      "config": {
        "K": 3,
        "N": 400,
        "n_instances": 40,
        "lam": 0.0003,
        "seed0": 100
      },
      "pass_rates": {
        "n": 40,
        "m1_equality": 1.0,
        "gram_reconstruction": 1.0,
        "relaxation_match": 0.05,
        "rank_le_K": 1.0,
        "rank_eq_Km1": 1.0,
        "norm_ordering_1_over_a": 0.7,
        "diag_orders_1_over_a": 0.575,
        "closed_form_relax_match": 1.0,
        "dual_cert_beta_nonneg": 1.0,
        "dual_cert_opnorm_le1": 1.0,
        "dual_cert_colsum_zero": 1.0,
        "median_spearman": 1.0,
        "median_m1_rel": 2.3431786433575944e-14,
        "median_gram_rel": 2.0000504602861918e-08,
        "median_relax_rel": 0.13173609545964599,
        "median_relax_closed_err": 1.660664426048092e-05,
        "median_ufm_closed_err": 0.23697946697510586,
        "median_gram_eig_dist": 0.028607605068664478,
        "median_gram_subspace_dist": 0.09377612248985026,
        "gram_eig_dist_lt_0.15": 0.95,
        "gram_subspace_dist_lt_0.15": 0.825,
        "min_cert_beta_min": 0.5226131713658608,
        "max_cert_opnorm": 1.0000000000000007,
        "median_ua_spread": 1.4031785386643811,
        "median_diag_spread": 1.5424767972258056
      },
      "instances": [
        {
          "seed": 100,
          "lam": 0.0003,
          "loss": 0.06372557081929207,
          "grad": 1.8419589527084966e-09,
          "u_norms": [
            3.771404085722061,
            4.478173539843815,
            4.265330989466764
          ],
          "mu_norms": [
            0.9804597317668826,
            0.5435990912951473,
            0.8869735441054327
          ],
          "a": [
            3.265921075465524,
            3.686187834534085,
            2.908540566571108
          ],
          "pi": [
            0.1051915950175182,
            0.7570077342025638,
            0.13780067077991795
          ],
          "b": [
            -0.6200170532245537,
            0.9629579612545329,
            -0.43051989996470286
          ],
          "m1_rel": 2.296160888095623e-15,
          "gram_rel": 3.043265423222082e-09,
          "relax_rel": 0.22260200987344486,
          "relax_closed_err": 1.3465013529150194e-05,
          "ufm_closed_err": 0.3942544738282812,
          "gram_eig_dist": 0.012259240893550044,
          "gram_subspace_dist": 0.17710656665179092,
          "cert_beta_min": 1.9122065409830222,
          "cert_opnorm": 1.0000000000000004,
          "cert_colsum_max": 3.552713678800501e-15,
          "cert_duality_gap": 0.0,
          "rank": 2,
          "K": 3,
          "ranking_match": false,
          "pearson": -0.272800139900518,
          "spearman": -0.5,
          "ua_spread": 1.3402000458246783,
          "diag_u": [
            3.6687616890354855,
            2.434090560046746,
            3.7690636560512467
          ],
          "diag_spread": 1.5484484094046453,
          "diag_orders_inva": true
        },
        {
          "seed": 101,
          "lam": 0.0003,
          "loss": 0.06873014223415641,
          "grad": 2.418218828431771e-09,
          "u_norms": [
            4.924569838504099,
            4.791767765228379,
            3.9105835329284435
          ],
          "mu_norms": [
            0.5635832763184152,
            0.8445444955033703,
            0.8433672882225535
          ],
          "a": [
            3.1985790174087763,
            2.2295662251990835,
            3.9918607261026633
          ],
          "pi": [
            0.6020107029956734,
            0.11664700969842856,
            0.281342287305898
          ],
          "b": [
            0.9572438427391188,
            -0.21286391006660077,
            -0.35614947441559
          ],
          "m1_rel": 1.4824083622689732e-14,
          "gram_rel": 2.1375047205152475e-08,
          "relax_rel": 0.1952246897904202,
          "relax_closed_err": 0.0001100087373213582,
          "ufm_closed_err": 0.2953024482647437,
          "gram_eig_dist": 0.014379684578423382,
          "gram_subspace_dist": 0.1544777562209956,
          "cert_beta_min": 1.9931421888055523,
          "cert_opnorm": 1.0,
          "cert_colsum_max": 5.329070518200751e-15,
          "cert_duality_gap": 0.0,
          "rank": 2,
          "K": 3,
          "ranking_match": false,
          "pearson": 0.6553176448188102,
          "spearman": 0.5,
          "ua_spread": 1.4743793729899393,
          "diag_u": [
            2.7316262275315015,
            4.0200627970385625,
            3.280014731180171
          ],
          "diag_spread": 1.4716738170549004,
          "diag_orders_inva": false
        },
        {
          "seed": 102,
          "lam": 0.0003,
          "loss": 0.05515552058450354,
          "grad": 2.2469124614810043e-09,
          "u_norms": [
            3.7649383578331386,
            9.409256578547284,
            5.791645781636482
          ],
          "mu_norms": [
            0.6316148760172706,
            0.6411879709218777,
            0.5684057966377941
          ],
          "a": [
            2.6892412071374747,
            0.7884047965352736,
            1.4610054604483673
          ],
          "pi": [
            0.39474288191769497,
            0.44628749494251957,
            0.15896962313978547
          ],
          "b": [
            0.3122340542452533,
            -0.97064793942922,
            0.6690643439657278
          ],
          "m1_rel": 4.3467463293396385e-14,
          "gram_rel": 4.371272780038869e-08,
          "relax_rel": 0.1739042353870534,
          "relax_closed_err": 4.987780952789283e-05,
          "ufm_closed_err": 0.29552978431028165,
          "gram_eig_dist": 0.036359160559622614,
          "gram_subspace_dist": 0.1309978610555912,
          "cert_beta_min": 1.8709471434840532,
          "cert_opnorm": 0.9999999999999999,
          "cert_colsum_max": 5.329070518200751e-15,
          "cert_duality_gap": 3.552713678800501e-15,
          "rank": 2,
          "K": 3,
          "ranking_match": true,
          "pearson": 0.9999320359013643,
          "spearman": 1.0,
          "ua_spread": 1.3648441360728856,
          "diag_u": [
            2.342779529065005,
            5.96451410686303,
            3.289600778588416
          ],
          "diag_spread": 2.5459135325650752,
          "diag_orders_inva": true
        },
        {
          "seed": 103,
          "lam": 0.0003,
          "loss": 0.06619024344539515,
          "grad": 3.4137170562264254e-09,
          "u_norms": [
            4.9775973023976885,
            3.901658700026216,
            5.121381938464052
          ],
          "mu_norms": [
            0.7747990462670494,
            0.9046957642883419,
            0.5331132129662645
          ],
          "a": [
            2.2664760424754764,
            3.5358426404270773,
            2.7993353243016177
          ],
          "pi": [
            0.1812408810888704,
            0.21900875750523927,
            0.5997503614058903
          ],
          "b": [
            -0.23055518438582978,
            -0.8074551842729785,
            0.9116112474085267
          ],
          "m1_rel": 8.678208484100218e-15,
          "gram_rel": 1.961667168755761e-08,
          "relax_rel": 0.23608301815225413,
          "relax_closed_err": 1.4085916369743368e-05,
          "ufm_closed_err": 0.3436508009162742,
          "gram_eig_dist": 0.020291161334971105,
          "gram_subspace_dist": 0.19986306437445228,
          "cert_beta_min": 2.6869086193667835,
          "cert_opnorm": 1.0000000000000002,
          "cert_colsum_max": 7.105427357601002e-15,
          "cert_duality_gap": 0.0,
          "rank": 2,
          "K": 3,
          "ranking_match": false,
          "pearson": 0.78595857611094,
          "spearman": 0.5,
          "ua_spread": 1.270782421928192,
          "diag_u": [
            3.8222925095316143,
            3.524458567259926,
            2.6970314905054815
          ],
          "diag_spread": 1.417222054316924,
          "diag_orders_inva": false
        },
        {
          "seed": 104,
          "lam": 0.0003,
          "loss": 0.057764170304465505,
          "grad": 1.9645296126917526e-09,
          "u_norms": [
            4.934774968286978,
            7.6932456566153595,
            3.2476715320337837
          ],
          "mu_norms": [
            0.6734249156511515,
            0.563781823005259,
            0.8511830653958323
          ],
          "a": [
            2.533458647247335,
            1.1473214828005882,
            2.9836661918222163
          ],
          "pi": [
            0.47779167337495326,
            0.47299767298976575,
            0.049210653635280904
          ],
          "b": [
            -0.8599586886646287,
            -0.3502701214009045,
            -0.7862890601518795
          ],
          "m1_rel": 1.2351892204598223e-15,
          "gram_rel": 1.4331464312871998e-08,
          "relax_rel": 0.21945667307827152,
          "relax_closed_err": 1.7934219759982335e-05,
          "ufm_closed_err": 0.28608617364922395,
          "gram_eig_dist": 0.1307444689477368,
          "gram_subspace_dist": 0.09783588268210527,
          "cert_beta_min": 0.9747505148283448,
          "cert_opnorm": 0.9999999999999999,
          "cert_colsum_max": 7.105427357601002e-15,
          "cert_duality_gap": 0.0,
          "rank": 2,
          "K": 3,
          "ranking_match": true,
          "pearson": 0.9599724174117442,
          "spearman": 1.0,
          "ua_spread": 1.4164017253450947,
          "diag_u": [
            3.3213968108135723,
            4.2836475137078205,
            2.6307432015710637
          ],
          "diag_spread": 1.6283031772731191,
          "diag_orders_inva": true
        },
        {
          "seed": 105,
          "lam": 0.0003,
          "loss": 0.06052642127693874,
          "grad": 3.322283882859974e-09,
          "u_norms": [
            4.9671289083688634,
            7.14216659365498,
            3.546008771286072
          ],
          "mu_norms": [
            0.7305792264637104,
            0.6233698134668938,
            0.831550967079968
          ],
          "a": [
            1.5604150431399961,
            1.8802180289188142,
            2.973207270605528
          ],
          "pi": [
            0.048340211841137716,
            0.8397946189305459,
            0.11186516922831646
          ],
          "b": [
            0.5727262777457192,
            -0.2863278094627968,
            0.3402597029347654
          ],
          "m1_rel": 6.253593522893285e-14,
          "gram_rel": 2.9622672180420193e-08,
          "relax_rel": 0.13228490693307735,
          "relax_closed_err": 1.6108326073384333e-05,
          "ufm_closed_err": 0.2676677055537912,
          "gram_eig_dist": 0.08209644214479415,
          "gram_subspace_dist": 0.05166120429871199,
          "cert_beta_min": 0.5226131713658608,
          "cert_opnorm": 0.9999999999999998,
          "cert_colsum_max": 7.105427357601002e-15,
          "cert_duality_gap": 1.0658141036401503e-14,
          "rank": 2,
          "K": 3,
          "ranking_match": false,
          "pearson": 0.5360276342990271,
          "spearman": 0.5,
          "ua_spread": 1.7325773366341617,
          "diag_u": [
            3.419190522903342,
            4.441219043645349,
            2.5082895356733856
          ],
          "diag_spread": 1.770616581730881,
          "diag_orders_inva": false
        },
        {
          "seed": 106,
          "lam": 0.0003,
          "loss": 0.07311308620789124,
          "grad": 1.6993238767195599e-09,
          "u_norms": [
            4.943315108961075,
            4.932863440102688,
            4.543484101998959
          ],
          "mu_norms": [
            0.7401207264443688,
            0.7416982126693865,
            0.6622863711360231
          ],
          "a": [
            2.513054838078752,
            3.122910083090955,
            3.229738649303929
          ],
          "pi": [
            0.2137285894372427,
            0.4325670583176616,
            0.3537043522450957
          ],
          "b": [
            -0.12453687333455243,
            -0.44337463042869873,
            0.23204816639101322
          ],
          "m1_rel": 2.9247257605105126e-15,
          "gram_rel": 7.015311102803265e-09,
          "relax_rel": 0.0922582198163269,
          "relax_closed_err": 1.1714247294002743e-05,
          "ufm_closed_err": 0.12143921690067427,
          "gram_eig_dist": 0.02919056381751426,
          "gram_subspace_dist": 0.06879842813650905,
          "cert_beta_min": 4.199522509667619,
          "cert_opnorm": 1.0000000000000002,
          "cert_colsum_max": 7.105427357601002e-15,
          "cert_duality_gap": 0.0,
          "rank": 2,
          "K": 3,
          "ranking_match": true,
          "pearson": 0.6104226298860257,
          "spearman": 1.0,
          "ua_spread": 1.2400474736508302,
          "diag_u": [
            3.634663922718853,
            3.655130027727498,
            2.9668209076381427
          ],
          "diag_spread": 1.2320022480350226,
          "diag_orders_inva": false
        },
        {
          "seed": 107,
          "lam": 0.0003,
          "loss": 0.07155832217715592,
          "grad": 2.3046779093974187e-09,
          "u_norms": [
            4.123571416037042,
            6.34250530209339,
            4.254343817034734
          ],
          "mu_norms": [
            0.7040532543485182,
            0.5919318438282324,
            0.8371102469743377
          ],
          "a": [
            3.9805709108087717,
            1.7889773734873664,
            3.319582885680636
          ],
          "pi": [
            0.4864898581108882,
            0.2901475138092693,
            0.22336262807984256
          ],
          "b": [
            0.379072202602857,
            0.9458729236934151,
            0.01753574739431918
          ],
          "m1_rel": 9.107084288257004e-15,
          "gram_rel": 1.4292463970608088e-08,
          "relax_rel": 0.13118728398621463,
          "relax_closed_err": 1.8467675138776165e-05,
          "ufm_closed_err": 0.20427976750866003,
          "gram_eig_dist": 0.0012224915994867827,
          "gram_subspace_dist": 0.14751933810894116,
          "cert_beta_min": 4.252337506186007,
          "cert_opnorm": 1.0,
          "cert_colsum_max": 1.7763568394002505e-15,
          "cert_duality_gap": 7.105427357601002e-15,
          "rank": 2,
          "K": 3,
          "ranking_match": true,
          "pearson": 0.9950548501540039,
          "spearman": 1.0,
          "ua_spread": 1.4466157819077645,
          "diag_u": [
            2.8734863868076572,
            3.743381154735755,
            3.429228880485368
          ],
          "diag_spread": 1.3027314734887332,
          "diag_orders_inva": true
        },
        {
          "seed": 108,
          "lam": 0.0003,
          "loss": 0.041367644637405394,
          "grad": 3.3081079342774495e-09,
          "u_norms": [
            7.034221498118911,
            10.121793306727964,
            4.285712207634002
          ],
          "mu_norms": [
            0.6258679370895617,
            0.4291322216177792,
            0.6292782186235938
          ],
          "a": [
            0.7092353159060008,
            0.5015969603756065,
            1.6954571372487162
          ],
          "pi": [
            0.10521238134326028,
            0.4790619644515984,
            0.41572565420514135
          ],
          "b": [
            -0.45861133445878854,
            0.45306787710811713,
            -0.9707006246153027
          ],
          "m1_rel": 6.80198744288125e-14,
          "gram_rel": 3.5473364994987606e-08,
          "relax_rel": 0.17252735171960226,
          "relax_closed_err": 2.0403081233634122e-05,
          "ufm_closed_err": 0.30924450051784586,
          "gram_eig_dist": 0.06910000523580681,
          "gram_subspace_dist": 0.13596114962738795,
          "cert_beta_min": 0.9730512443036426,
          "cert_opnorm": 1.0000000000000002,
          "cert_colsum_max": 8.881784197001252e-16,
          "cert_duality_gap": 7.105427357601002e-15,
          "rank": 2,
          "K": 3,
          "ranking_match": true,
          "pearson": 0.9914984613440763,
          "spearman": 1.0,
          "ua_spread": 1.4564763149854736,
          "diag_u": [
            4.015022270149139,
            4.138367547159955,
            2.6964324711472223
          ],
          "diag_spread": 1.534756605790038,
          "diag_orders_inva": true
        },
        {
          "seed": 109,
          "lam": 0.0003,
          "loss": 0.06805834463009353,
          "grad": 3.062593663416913e-09,
          "u_norms": [
            4.045963294503057,
            3.786284812320921,
            7.517346203390793
          ],
          "mu_norms": [
            0.7042006707110803,
            0.7285159833462177,
            0.6626261032519711
          ],
          "a": [
            3.5790981848029997,
            3.4884207391373536,
            1.446679907630055
          ],
          "pi": [
            0.3679512312832938,
            0.17342796793253695,
            0.45862080078416934
          ],
          "b": [
            0.9046438354029522,
            0.9852922468534158,
            0.3873343021273634
          ],
          "m1_rel": 2.7622650249540357e-14,
          "gram_rel": 1.602068004153334e-08,
          "relax_rel": 0.11782297235834681,
          "relax_closed_err": 1.787098012352422e-05,
          "ufm_closed_err": 0.1714047623734581,
          "gram_eig_dist": 0.007977112514087576,
          "gram_subspace_dist": 0.0337964955864653,
          "cert_beta_min": 2.964065268172974,
          "cert_opnorm": 0.9999999999999996,
          "cert_colsum_max": 8.881784197001252e-16,
          "cert_duality_gap": 2.842170943040401e-14,
          "rank": 2,
          "K": 3,
          "ranking_match": false,
          "pearson": 0.9969771601246576,
          "spearman": 0.5,
          "ua_spread": 1.3315532824298946,
          "diag_u": [
            2.8465125931856528,
            2.7489120266120146,
            4.968992250103214
          ],
          "diag_spread": 1.8076214160361503,
          "diag_orders_inva": false
        },
        {
          "seed": 110,
          "lam": 0.0003,
          "loss": 0.05402268661636674,
          "grad": 2.010848621557739e-09,
          "u_norms": [
            6.616949081842532,
            3.7100687276850404,
            8.048979436270262
          ],
          "mu_norms": [
            0.5980976640231195,
            0.6402457763496546,
            0.6062298587037102
          ],
          "a": [
            1.6054324953902637,
            3.026748204734953,
            0.6192130203596657
          ],
          "pi": [
            0.5092486647619893,
            0.41626204250671967,
            0.07448929273129111
          ],
          "b": [
            -0.19283133335441205,
            -0.19092116602861764,
            -0.21314865820584505
          ],
          "m1_rel": 4.4107937297672434e-14,
          "gram_rel": 1.8866228909054183e-08,
          "relax_rel": 0.025055518191705806,
          "relax_closed_err": 2.916577468763361e-05,
          "ufm_closed_err": 0.053526192744668556,
          "gram_eig_dist": 0.009269901683494678,
          "gram_subspace_dist": 0.008448733596584665,
          "cert_beta_min": 0.8373844323398171,
          "cert_opnorm": 0.9999999999999997,
          "cert_colsum_max": 4.440892098500626e-15,
          "cert_duality_gap": 7.105427357601002e-15,
          "rank": 2,
          "K": 3,
          "ranking_match": true,
          "pearson": 0.8783380836500699,
          "spearman": 1.0,
          "ua_spread": 2.253083829780927,
          "diag_u": [
            3.7972775499192446,
            2.276484508307642,
            4.856781986295468
          ],
          "diag_spread": 2.1334570775999,
          "diag_orders_inva": true
        },
        {
          "seed": 111,
          "lam": 0.0003,
          "loss": 0.06191305215794631,
          "grad": 2.468678346072286e-09,
          "u_norms": [
            5.149486094660198,
            5.919748766440929,
            4.970165607461055
          ],
          "mu_norms": [
            0.6798196997789716,
            0.7228192649230637,
            0.6263485753009026
          ],
          "a": [
            1.7169041317206284,
            1.7907535799930414,
            2.6687983553851957
          ],
          "pi": [
            0.050503926977569606,
            0.30486356324010416,
            0.6446325097823262
          ],
          "b": [
            -0.2061860547440888,
            -0.7844202580759037,
            -0.43597340080915714
          ],
          "m1_rel": 2.545114327913816e-14,
          "gram_rel": 3.113633872666143e-08,
          "relax_rel": 0.05714604715255496,
          "relax_closed_err": 1.71049624475775e-05,
          "ufm_closed_err": 0.14279252358756767,
          "gram_eig_dist": 0.02201228416338346,
          "gram_subspace_dist": 0.04372797040217026,
          "cert_beta_min": 0.9157115565180198,
          "cert_opnorm": 1.0000000000000002,
          "cert_colsum_max": 1.0658141036401503e-14,
          "cert_duality_gap": 0.0,
          "rank": 2,
          "K": 3,
          "ranking_match": false,
          "pearson": 0.5616581259658081,
          "spearman": 0.5,
          "ua_spread": 1.5002950819606329,
          "diag_u": [
            3.4413641721126096,
            4.0836376543965605,
            3.0771865326158276
          ],
          "diag_spread": 1.3270686099503943,
          "diag_orders_inva": false
        },
        {
          "seed": 112,
          "lam": 0.0003,
          "loss": 0.06915585995312937,
          "grad": 1.633137282034414e-09,
          "u_norms": [
            3.653175854680115,
            4.129169029118723,
            6.559058499211541
          ],
          "mu_norms": [
            0.930610512564444,
            0.5764054116113962,
            0.6966054690785014
          ],
          "a": [
            3.513435291764269,
            3.591905661337339,
            1.964710241101733
          ],
          "pi": [
            0.14709414120477413,
            0.38969852216153,
            0.4632073366336959
          ],
          "b": [
            -0.40937579463014906,
            0.9440419947999148,
            -0.23995486621659512
          ],
          "m1_rel": 6.048564526712864e-15,
          "gram_rel": 1.3483277118138946e-08,
          "relax_rel": 0.24491055492264271,
          "relax_closed_err": 1.1502116303174562e-05,
          "ufm_closed_err": 0.2915253095026304,
          "gram_eig_dist": 0.06714053144137529,
          "gram_subspace_dist": 0.20642128985665545,
          "cert_beta_min": 2.943859145271485,
          "cert_opnorm": 0.9999999999999999,
          "cert_colsum_max": 5.329070518200751e-15,
          "cert_duality_gap": 7.105427357601002e-15,
          "rank": 2,
          "K": 3,
          "ranking_match": false,
          "pearson": 0.9843817687426073,
          "spearman": 0.5,
          "ua_spread": 1.155540163611615,
          "diag_u": [
            3.397492529228359,
            2.3791962752723532,
            4.562578698702439
          ],
          "diag_spread": 1.9176974788177776,
          "diag_orders_inva": true
        },
        {
          "seed": 113,
          "lam": 0.0003,
          "loss": 0.05445495127051832,
          "grad": 2.037169750747951e-09,
          "u_norms": [
            5.945950731757221,
            6.193248647252186,
            3.9525543303053814
          ],
          "mu_norms": [
            0.66213070735744,
            0.8400538782400729,
            0.5436594791707628
          ],
          "a": [
            1.6438967447715074,
            1.1602232524983425,
            3.110361618436323
          ],
          "pi": [
            0.22159906690599027,
            0.1238916883497281,
            0.6545092447442816
          ],
          "b": [
            0.14611426012063045,
            -0.8324874445326671,
            0.730461889251915
          ],
          "m1_rel": 5.3004195090184684e-14,
          "gram_rel": 1.6485803632486913e-08,
          "relax_rel": 0.16956075542143625,
          "relax_closed_err": 2.4501703124939638e-05,
          "ufm_closed_err": 0.3055717935167268,
          "gram_eig_dist": 0.0020022434299833587,
          "gram_subspace_dist": 0.1986124670691427,
          "cert_beta_min": 1.697714476810405,
          "cert_opnorm": 1.0,
          "cert_colsum_max": 3.552713678800501e-15,
          "cert_duality_gap": 3.552713678800501e-15,
          "rank": 2,
          "K": 3,
          "ranking_match": true,
          "pearson": 0.9259282663769703,
          "spearman": 1.0,
          "ua_spread": 1.7109158548058623,
          "diag_u": [
            3.8812889254600456,
            5.100888585620612,
            2.1488075728578124
          ],
          "diag_spread": 2.3738228820725307,
          "diag_orders_inva": true
        },
        {
          "seed": 114,
          "lam": 0.0003,
          "loss": 0.07183121562478642,
          "grad": 1.593828197188949e-09,
          "u_norms": [
            4.489912484719911,
            4.54959887742835,
            4.4061289242495585
          ],
          "mu_norms": [
            0.9162418977718811,
            0.7780839180683327,
            0.5932641547299083
          ],
          "a": [
            2.309782082941798,
            3.7668141108380837,
            3.813713827513524
          ],
          "pi": [
            0.07954738193765758,
            0.4169801526705307,
            0.5034724653918117
          ],
          "b": [
            -0.29212505176629056,
            -0.2165424940516616,
            0.923468001628023
          ],
          "m1_rel": 1.7032557212487054e-14,
          "gram_rel": 6.0083116561001386e-09,
          "relax_rel": 0.20484612329682417,
          "relax_closed_err": 1.7489162552252842e-05,
          "ufm_closed_err": 0.2761310974627203,
          "gram_eig_dist": 0.07416705897607079,
          "gram_subspace_dist": 0.16439982291714964,
          "cert_beta_min": 1.7966122257201464,
          "cert_opnorm": 1.0,
          "cert_colsum_max": 3.552713678800501e-15,
          "cert_duality_gap": 7.105427357601002e-15,
          "rank": 2,
          "K": 3,
          "ranking_match": false,
          "pearson": 0.11314515964063916,
          "spearman": 0.5,
          "ua_spread": 1.6524883733399311,
          "diag_u": [
            4.077588535003762,
            3.5244692479426543,
            2.5460890714477964
          ],
          "diag_spread": 1.6015105601490605,
          "diag_orders_inva": true
        },
        {
          "seed": 115,
          "lam": 0.0003,
          "loss": 0.06424474837502503,
          "grad": 2.6838639636961376e-09,
          "u_norms": [
            7.465682910601254,
            4.760408274507202,
            4.569591528369194
          ],
          "mu_norms": [
            0.6560983805590217,
            0.676583555867357,
            0.6686871736827669
          ],
          "a": [
            0.8153771217927095,
            3.241523214607994,
            2.9800825492972054
          ],
          "pi": [
            0.08007720384989872,
            0.6610137911091729,
            0.25890900504092845
          ],
          "b": [
            0.16298242987945777,
            -0.28591220619647917,
            0.45223337988317525
          ],
          "m1_rel": 4.079711603021657e-15,
          "gram_rel": 3.549093985548043e-08,
          "relax_rel": 0.1098094172457072,
          "relax_closed_err": 1.0025956083373248e-05,
          "ufm_closed_err": 0.1642172120990202,
          "gram_eig_dist": 0.023129618543031985,
          "gram_subspace_dist": 0.03698953873579297,
          "cert_beta_min": 0.9048121006943871,
          "cert_opnorm": 1.0,
          "cert_colsum_max": 3.552713678800501e-15,
          "cert_duality_gap": 7.105427357601002e-15,
          "rank": 2,
          "K": 3,
          "ranking_match": false,
          "pearson": 0.9964027329223,
          "spearman": 0.5,
          "ua_spread": 2.534925940912757,
          "diag_u": [
            4.727233793706433,
            3.192930620820351,
            2.6495246431287423
          ],
          "diag_spread": 1.7841818554003663,
          "diag_orders_inva": false
        },
        {
          "seed": 116,
          "lam": 0.0003,
          "loss": 0.056303161358636576,
          "grad": 2.525565822815883e-09,
          "u_norms": [
            7.373805152346335,
            3.750921909459504,
            5.708828395557776
          ],
          "mu_norms": [
            0.6386225028542324,
            0.5946953208705713,
            0.7392221545745602
          ],
          "a": [
            1.1420356795716236,
            3.284474545326003,
            1.503743284447653
          ],
          "pi": [
            0.2864376500005254,
            0.5885229563581021,
            0.12503939364137254
          ],
          "b": [
            -0.005310175301383779,
            0.38393233904417023,
            -0.10413498133310939
          ],
          "m1_rel": 8.834662232264989e-14,
          "gram_rel": 2.7916907704795877e-08,
          "relax_rel": 0.09950915934246654,
          "relax_closed_err": 9.899606726080099e-06,
          "ufm_closed_err": 0.13763378368430748,
          "gram_eig_dist": 0.010909566741465518,
          "gram_subspace_dist": 0.06991607306968402,
          "cert_beta_min": 2.249352248009621,
          "cert_opnorm": 1.0000000000000002,
          "cert_colsum_max": 2.6645352591003757e-15,
          "cert_duality_gap": 3.552713678800501e-15,
          "rank": 2,
          "K": 3,
          "ranking_match": true,
          "pearson": 0.9946225019370836,
          "spearman": 1.0,
          "ua_spread": 1.4629604760845314,
          "diag_u": [
            4.591026957051764,
            2.2295143794874117,
            4.061781792574696
          ],
          "diag_spread": 2.059204909953211,
          "diag_orders_inva": true
        },
        {
          "seed": 117,
          "lam": 0.0003,
          "loss": 0.04788049069132958,
          "grad": 4.091866315577198e-09,
          "u_norms": [
            2.6534990123953235,
            8.322261887558593,
            7.649835976096294
          ],
          "mu_norms": [
            0.7464512088694879,
            0.5597708526953672,
            0.5785178073546812
          ],
          "a": [
            2.8157265311573405,
            0.7146223727033042,
            1.1252287592231782
          ],
          "pi": [
            0.048576237034445066,
            0.35470839399078696,
            0.5967153689747681
          ],
          "b": [
            0.3751483424814879,
            0.40176710174148056,
            0.020235159408845682
          ],
          "m1_rel": 2.563169377354984e-13,
          "gram_rel": 3.747036264778109e-08,
          "relax_rel": 0.22705069796601368,
          "relax_closed_err": 3.741053370341219e-05,
          "ufm_closed_err": 0.312583786220315,
          "gram_eig_dist": 0.11545616459967105,
          "gram_subspace_dist": 0.06284322768000832,
          "cert_beta_min": 0.930578312388231,
          "cert_opnorm": 0.9999999999999998,
          "cert_colsum_max": 9.103828801926284e-15,
          "cert_duality_gap": 7.105427357601002e-15,
          "rank": 2,
          "K": 3,
          "ranking_match": true,
          "pearson": 0.9202220232170941,
          "spearman": 1.0,
          "ua_spread": 1.44735464808947,
          "diag_u": [
            1.8833994472582527,
            4.623346242124693,
            4.4255661165367455
          ],
          "diag_spread": 2.4547879361731266,
          "diag_orders_inva": true
        },
        {
          "seed": 118,
          "lam": 0.0003,
          "loss": 0.06214500263980463,
          "grad": 5.952006149735094e-09,
          "u_norms": [
            4.246195938694828,
            4.57207483420968,
            6.817429832346078
          ],
          "mu_norms": [
            0.8294487813062343,
            0.6263464329003132,
            0.6064288981101538
          ],
          "a": [
            2.5633168077046404,
            2.332026688849038,
            1.7139693343675815
          ],
          "pi": [
            0.20163917117228963,
            0.1726295122304623,
            0.6257313165972481
          ],
          "b": [
            -0.6811207632649117,
            0.2903173522997964,
            -0.19957940821072317
          ],
          "m1_rel": 4.068935559483947e-14,
          "gram_rel": 1.551547134222014e-08,
          "relax_rel": 0.12972284849554058,
          "relax_closed_err": 7.457920185921948e-05,
          "ufm_closed_err": 0.21010576301999598,
          "gram_eig_dist": 0.04159085558926314,
          "gram_subspace_dist": 0.1394945414040727,
          "cert_beta_min": 2.3036964001515314,
          "cert_opnorm": 1.0,
          "cert_colsum_max": 1.0658141036401503e-14,
          "cert_duality_gap": 0.0,
          "rank": 2,
          "K": 3,
          "ranking_match": true,
          "pearson": 0.9972913410432388,
          "spearman": 1.0,
          "ua_spread": 1.0959150159972117,
          "diag_u": [
            3.478732821642308,
            2.8623725189565623,
            4.110213056009684
          ],
          "diag_spread": 1.4359462399771796,
          "diag_orders_inva": false
        },
        {
          "seed": 119,
          "lam": 0.0003,
          "loss": 0.04164980454063134,
          "grad": 2.758442803940118e-09,
          "u_norms": [
            3.0163094044567975,
            7.0527444212765955,
            9.92935149908276
          ],
          "mu_norms": [
            0.6846916783672962,
            0.638262113178074,
            0.43163022007750296
          ],
          "a": [
            2.3888712467134123,
            0.812151347352895,
            0.5598204536946383
          ],
          "pi": [
            0.2224694747290285,
            0.1997603269823325,
            0.5777701982886391
          ],
          "b": [
            -0.5623875314682298,
            -0.6348422789807271,
            0.4623536882074857
          ],
          "m1_rel": 1.724796811177671e-13,
          "gram_rel": 7.850615668836013e-08,
          "relax_rel": 0.1624627332814513,
          "relax_closed_err": 2.4269489003979393e-05,
          "ufm_closed_err": 0.3126661728068315,
          "gram_eig_dist": 0.004038298981198354,
          "gram_subspace_dist": 0.14237680539159178,
          "cert_beta_min": 1.266879722517045,
          "cert_opnorm": 1.0000000000000007,
          "cert_colsum_max": 5.329070518200751e-15,
          "cert_duality_gap": 1.4210854715202004e-14,
          "rank": 2,
          "K": 3,
          "ranking_match": true,
          "pearson": 0.9999304260708796,
          "spearman": 1.0,
          "ua_spread": 1.2962804895361966,
          "diag_u": [
            2.064160217543025,
            4.391354016702865,
            4.2501400449981945
          ],
          "diag_spread": 2.127428859146362,
          "diag_orders_inva": false
        },
        {
          "seed": 120,
          "lam": 0.0003,
          "loss": 0.06186370359050898,
          "grad": 2.9689737827104453e-09,
          "u_norms": [
            4.406814920210677,
            4.924811580911442,
            6.958526736985202
          ],
          "mu_norms": [
            0.6677523280832771,
            0.6429813629865243,
            0.692173391875704
          ],
          "a": [
            2.750730916003531,
            2.7655933320637667,
            1.0915744487355958
          ],
          "pi": [
            0.23217101325451722,
            0.5788316776582513,
            0.18899730908723142
          ],
          "b": [
            0.7496812738097078,
            0.46079908803805325,
            0.22213510263156744
          ],
          "m1_rel": 3.26270706263629e-14,
          "gram_rel": 4.4607476089804196e-08,
          "relax_rel": 0.06399967046863674,
          "relax_closed_err": 9.138513566258593e-06,
          "ufm_closed_err": 0.12335968689517894,
          "gram_eig_dist": 0.010441074130042301,
          "gram_subspace_dist": 0.052480492391211345,
          "cert_beta_min": 2.175994659945347,
          "cert_opnorm": 1.0,
          "cert_colsum_max": 4.440892098500626e-15,
          "cert_duality_gap": 0.0,
          "rank": 2,
          "K": 3,
          "ranking_match": false,
          "pearson": 0.9807992242887573,
          "spearman": 0.5,
          "ua_spread": 1.7931114232647685,
          "diag_u": [
            2.810854857460081,
            3.1595221088806498,
            4.757260323059388
          ],
          "diag_spread": 1.6924603241015794,
          "diag_orders_inva": false
        },
        {
          "seed": 121,
          "lam": 0.0003,
          "loss": 0.06473143209007619,
          "grad": 1.5391025394556861e-09,
          "u_norms": [
            3.7709633381747723,
            5.984670599275608,
            6.14168161356957
          ],
          "mu_norms": [
            0.7458213074417083,
            0.6359521003742279,
            0.6512328641850923
          ],
          "a": [
            3.6295221189092257,
            2.3123473092173645,
            1.2601899683008764
          ],
          "pi": [
            0.3260490098235456,
            0.6239782191432088,
            0.049972771033245496
          ],
          "b": [
            0.4544131183492086,
            0.5425852989337911,
            0.8553893914347264
          ],
          "m1_rel": 4.9981362660498866e-15,
          "gram_rel": 3.2165347195171133e-08,
          "relax_rel": 0.04674914070281986,
          "relax_closed_err": 2.2734298633565813e-05,
          "ufm_closed_err": 0.11837185148202699,
          "gram_eig_dist": 0.0019136588275221642,
          "gram_subspace_dist": 0.04485948369264669,
          "cert_beta_min": 0.7086752573481493,
          "cert_opnorm": 1.0000000000000002,
          "cert_colsum_max": 7.105427357601002e-15,
          "cert_duality_gap": 7.105427357601002e-15,
          "rank": 2,
          "K": 3,
          "ranking_match": true,
          "pearson": 0.7724859312466814,
          "spearman": 1.0,
          "ua_spread": 1.788010230290196,
          "diag_u": [
            2.6526942085829504,
            3.701291542435729,
            3.999656794776293
          ],
          "diag_spread": 1.5077715259584632,
          "diag_orders_inva": true
        },
        {
          "seed": 122,
          "lam": 0.0003,
          "loss": 0.05794670190467869,
          "grad": 2.626520649193731e-09,
          "u_norms": [
            2.753037124646522,
            4.74515349792017,
            6.077609798699111
          ],
          "mu_norms": [
            1.1764766321732754,
            0.6170629938482066,
            0.578354185049676
          ],
          "a": [
            3.3745480057260515,
            2.462645933205685,
            2.124690691069116
          ],
          "pi": [
            0.04938633281068126,
            0.268790316272477,
            0.6818233509168417
          ],
          "b": [
            -0.5359201810456624,
            0.9054857300559092,
            0.7819416736506752
          ],
          "m1_rel": 7.216482453846317e-14,
          "gram_rel": 9.34561871677139e-09,
          "relax_rel": 0.3195586603631346,
          "relax_closed_err": 0.00012327266675660623,
          "ufm_closed_err": 0.3809217291614816,
          "gram_eig_dist": 0.15697391813152825,
          "gram_subspace_dist": 0.31791799909539237,
          "cert_beta_min": 0.9820489761131084,
          "cert_opnorm": 1.0000000000000002,
          "cert_colsum_max": 3.552713678800501e-15,
          "cert_duality_gap": 1.4210854715202004e-14,
          "rank": 2,
          "K": 3,
          "ranking_match": true,
          "pearson": 0.9994100875671236,
          "spearman": 1.0,
          "ua_spread": 1.3899553519836674,
          "diag_u": [
            3.2042093390204665,
            2.9234828010388814,
            3.508661406965926
          ],
          "diag_spread": 1.200164887482525,
          "diag_orders_inva": false
        },
        {
          "seed": 123,
          "lam": 0.0003,
          "loss": 0.05147408205620209,
          "grad": 2.9987376138785744e-09,
          "u_norms": [
            7.78062697984892,
            8.142052301101328,
            2.786129893771607
          ],
          "mu_norms": [
            0.5770850072425956,
            0.6529407941593165,
            0.6023888001460131
          ],
          "a": [
            1.132694848739269,
            0.7375376513025936,
            3.545357888714429
          ],
          "pi": [
            0.4846996499806647,
            0.2215288573246537,
            0.29377149269468156
          ],
          "b": [
            0.23416550783525758,
            -0.2826144352397668,
            0.5901749245729451
          ],
          "m1_rel": 7.115926507702483e-14,
          "gram_rel": 2.1854537699227383e-08,
          "relax_rel": 0.10207920021306353,
          "relax_closed_err": 1.0032370804446747e-05,
          "ufm_closed_err": 0.1938572265100574,
          "gram_eig_dist": 0.01730558821099237,
          "gram_subspace_dist": 0.08804812858656665,
          "cert_beta_min": 1.805720364858329,
          "cert_opnorm": 1.0000000000000002,
          "cert_colsum_max": 3.1086244689504383e-15,
          "cert_duality_gap": 3.552713678800501e-15,
          "rank": 2,
          "K": 3,
          "ranking_match": true,
          "pearson": 0.9231518348892125,
          "spearman": 1.0,
          "ua_spread": 1.6449146109014259,
          "diag_u": [
            4.462629950518123,
            5.300549021355929,
            1.662951905447603
          ],
          "diag_spread": 3.1874337459742854,
          "diag_orders_inva": true
        },
        {
          "seed": 124,
          "lam": 0.0003,
          "loss": 0.059270443200631955,
          "grad": 3.3262676415977765e-09,
          "u_norms": [
            3.840600856830557,
            6.337455495382887,
            7.298842777562506
          ],
          "mu_norms": [
            0.68689887649644,
            0.5445407679113682,
            0.6685214112201094
          ],
          "a": [
            2.980181334356347,
            1.4473049935901465,
            1.2282726696500934
          ],
          "pi": [
            0.38441776795469323,
            0.2506336529809931,
            0.3649485790643136
          ],
          "b": [
            -0.6080847249669343,
            0.15702780151627937,
            -0.9783811312528841
          ],
          "m1_rel": 1.1876252998790771e-14,
          "gram_rel": 8.06814732539108e-08,
          "relax_rel": 0.12433662846401114,
          "relax_closed_err": 8.092028789413438e-06,
          "ufm_closed_err": 0.20060479863273123,
          "gram_eig_dist": 0.025955863295104912,
          "gram_subspace_dist": 0.13276159689069036,
          "cert_beta_min": 3.205623854502592,
          "cert_opnorm": 0.9999999999999999,
          "cert_colsum_max": 7.105427357601002e-15,
          "cert_duality_gap": 7.105427357601002e-15,
          "rank": 2,
          "K": 3,
          "ranking_match": true,
          "pearson": 0.9997548470006539,
          "spearman": 1.0,
          "ua_spread": 1.2767123738829076,
          "diag_u": [
            2.6181517640622904,
            3.4289455014161865,
            4.767761538437711
          ],
          "diag_spread": 1.8210409357783424,
          "diag_orders_inva": true
        },
        {
          "seed": 125,
          "lam": 0.0003,
          "loss": 0.059375993153789185,
          "grad": 3.4178584896678052e-09,
          "u_norms": [
            4.166300751656931,
            6.662502944484921,
            4.451031525429394
          ],
          "mu_norms": [
            0.7221893357673684,
            0.5425689615950617,
            0.814210821643928
          ],
          "a": [
            2.7285784746240163,
            1.6335993524517587,
            2.2891203174755925
          ],
          "pi": [
            0.24522094018809124,
            0.5838961385381862,
            0.1708829212737225
          ],
          "b": [
            -0.10966236570208254,
            0.5119444681288667,
            -0.5007125991382633
          ],
          "m1_rel": 1.2299085666456968e-13,
          "gram_rel": 6.178685996534201e-09,
          "relax_rel": 0.14392865421826917,
          "relax_closed_err": 1.5661171667721276e-05,
          "ufm_closed_err": 0.24712839473621653,
          "gram_eig_dist": 0.031752031441523866,
          "gram_subspace_dist": 0.13414296874006967,
          "cert_beta_min": 2.3560960980131966,
          "cert_opnorm": 0.9999999999999998,
          "cert_colsum_max": 1.7763568394002505e-15,
          "cert_duality_gap": 2.1316282072803006e-14,
          "rank": 2,
          "K": 3,
          "ranking_match": true,
          "pearson": 0.9843032473536905,
          "spearman": 1.0,
          "ua_spread": 1.115726569789587,
          "diag_u": [
            3.008541456521131,
            3.614695976889504,
            3.619612001745459
          ],
          "diag_spread": 1.2031118912786822,
          "diag_orders_inva": false
        },
        {
          "seed": 126,
          "lam": 0.0003,
          "loss": 0.05364645374204767,
          "grad": 1.895480768818507e-09,
          "u_norms": [
            7.318750635809192,
            5.749986263441403,
            4.942697689537209
          ],
          "mu_norms": [
            0.5317901559536155,
            0.6597811696863056,
            0.6731665129702592
          ],
          "a": [
            1.1000539443292687,
            1.290073687903381,
            2.0483747656769844
          ],
          "pi": [
            0.420656430140523,
            0.1371391886999128,
            0.4422043811595642
          ],
          "b": [
            0.7711482410401906,
            0.32159748188062265,
            -0.23428654890597067
          ],
          "m1_rel": 2.380682277875164e-14,
          "gram_rel": 1.912906581148343e-08,
          "relax_rel": 0.13101667829057642,
          "relax_closed_err": 7.47104110472185e-06,
          "ufm_closed_err": 0.2006442192595958,
          "gram_eig_dist": 0.054433235706944506,
          "gram_subspace_dist": 0.09380210103984296,
          "cert_beta_min": 1.9506282607910184,
          "cert_opnorm": 1.0000000000000002,
          "cert_colsum_max": 2.6645352591003757e-15,
          "cert_duality_gap": 3.552713678800501e-15,
          "rank": 2,
          "K": 3,
          "ranking_match": true,
          "pearson": 0.9249357981989608,
          "spearman": 1.0,
          "ua_spread": 1.36487268011824,
          "diag_u": [
            3.760619518527368,
            3.6416958926761342,
            3.3248505053820017
          ],
          "diag_spread": 1.131064242569697,
          "diag_orders_inva": true
        },
        {
          "seed": 127,
          "lam": 0.0003,
          "loss": 0.07253393506803854,
          "grad": 3.1468163218671293e-09,
          "u_norms": [
            5.558981971334582,
            3.9587340326128087,
            4.683361223059771
          ],
          "mu_norms": [
            0.6565157676564051,
            0.7369273558324781,
            0.7706060499898758
          ],
          "a": [
            2.5827451574288656,
            3.594997258655922,
            2.9971782916691323
          ],
          "pi": [
            0.4754068508857334,
            0.23040967794187925,
            0.29418347117238736
          ],
          "b": [
            0.9520070658948212,
            0.9224080794110101,
            0.5625131742671503
          ],
          "m1_rel": 1.506313883529582e-14,
          "gram_rel": 1.0414648418721337e-08,
          "relax_rel": 0.0717990846743022,
          "relax_closed_err": 1.3725855580433363e-05,
          "ufm_closed_err": 0.116536870136843,
          "gram_eig_dist": 0.028024646319814692,
          "gram_subspace_dist": 0.05428746720000263,
          "cert_beta_min": 4.460665771428218,
          "cert_opnorm": 1.0000000000000002,
          "cert_colsum_max": 8.881784197001252e-16,
          "cert_duality_gap": 1.4210854715202004e-14,
          "rank": 2,
          "K": 3,
          "ranking_match": true,
          "pearson": 0.9979061938168259,
          "spearman": 1.0,
          "ua_spread": 1.0228373710880192,
          "diag_u": [
            3.6466764695077885,
            2.917174543964387,
            3.6074133126833736
          ],
          "diag_spread": 1.2500714011277576,
          "diag_orders_inva": true
        },
        {
          "seed": 128,
          "lam": 0.0003,
          "loss": 0.06924425583322005,
          "grad": 2.006518846669969e-09,
          "u_norms": [
            4.2844093343503795,
            4.906620189436762,
            5.2919456358141606
          ],
          "mu_norms": [
            0.7494504948937177,
            0.634354173062252,
            0.7620055846963207
          ],
          "a": [
            3.5345901448483152,
            3.1046783422331834,
            1.889800644390728
          ],
          "pi": [
            0.35877032650354634,
            0.5187742665199353,
            0.12245540697651842
          ],
          "b": [
            -0.6609350525980555,
            -0.14630569503808233,
            -0.6043948004149082
          ],
          "m1_rel": 3.2473572583705247e-15,
          "gram_rel": 2.4276656211463836e-08,
          "relax_rel": 0.08197281007889036,
          "relax_closed_err": 1.4464559086391204e-05,
          "ufm_closed_err": 0.1232320325159278,
          "gram_eig_dist": 0.020814576310686707,
          "gram_subspace_dist": 0.06483905100041774,
          "cert_beta_min": 2.2094094998274976,
          "cert_opnorm": 1.0000000000000007,
          "cert_colsum_max": 5.329070518200751e-15,
          "cert_duality_gap": 1.4210854715202004e-14,
          "rank": 2,
          "K": 3,
          "ranking_match": true,
          "pearson": 0.8727795360750439,
          "spearman": 1.0,
          "ua_spread": 1.5232377242772426,
          "diag_u": [
            3.1650393044992158,
            3.057920620488064,
            4.028531759397722
          ],
          "diag_spread": 1.3174088733391458,
          "diag_orders_inva": false
        },
        {
          "seed": 129,
          "lam": 0.0003,
          "loss": 0.07307033209789582,
          "grad": 3.057307874817568e-09,
          "u_norms": [
            3.7141774175416993,
            5.213620132552291,
            6.197287972149568
          ],
          "mu_norms": [
            0.6381799974034332,
            0.8056262267296984,
            0.6749930256788871
          ],
          "a": [
            3.4727426804893704,
            2.5596227708387898,
            2.333178960803742
          ],
          "pi": [
            0.04951783835954337,
            0.3335050239997941,
            0.6169771376406626
          ],
          "b": [
            0.5385636752144713,
            -0.687283406321499,
            -0.30785134324999475
          ],
          "m1_rel": 2.3056750088400248e-14,
          "gram_rel": 1.0151683428207228e-08,
          "relax_rel": 0.0808769731812608,
          "relax_closed_err": 1.863400663364475e-05,
          "ufm_closed_err": 0.24655760424643663,
          "gram_eig_dist": 0.020668650482888167,
          "gram_subspace_dist": 0.09375014393985755,
          "cert_beta_min": 1.09497495533172,
          "cert_opnorm": 0.9999999999999998,
          "cert_colsum_max": 7.105427357601002e-15,
          "cert_duality_gap": 1.4210854715202004e-14,
          "rank": 2,
          "K": 3,
          "ranking_match": true,
          "pearson": 0.9901226036455968,
          "spearman": 1.0,
          "ua_spread": 1.1210228861656364,
          "diag_u": [
            2.3688754079922516,
            4.121368335017653,
            4.131959974897595
          ],
          "diag_spread": 1.7442707037090024,
          "diag_orders_inva": true
        },
        {
          "seed": 130,
          "lam": 0.0003,
          "loss": 0.05340647834012609,
          "grad": 3.586330657165883e-09,
          "u_norms": [
            6.584757336221302,
            9.773255684831833,
            2.599677222652749
          ],
          "mu_norms": [
            0.5986181554348671,
            0.61776574907371,
            0.6469116744014857
          ],
          "a": [
            1.2596364697854205,
            0.765856109465888,
            3.5499045242613554
          ],
          "pi": [
            0.33775008066543005,
            0.509462392967312,
            0.15278752636725793
          ],
          "b": [
            0.43409499227629356,
            -0.8773253090516775,
            0.5320093034771112
          ],
          "m1_rel": 1.1367940085841955e-13,
          "gram_rel": 5.191289115879556e-09,
          "relax_rel": 0.20469167787371848,
          "relax_closed_err": 3.757106465101101e-05,
          "ufm_closed_err": 0.3300834672625912,
          "gram_eig_dist": 0.07774610182638031,
          "gram_subspace_dist": 0.08893836088329726,
          "cert_beta_min": 2.012287837842206,
          "cert_opnorm": 1.0,
          "cert_colsum_max": 2.6645352591003757e-15,
          "cert_duality_gap": 7.105427357601002e-15,
          "rank": 2,
          "K": 3,
          "ranking_match": true,
          "pearson": 0.9979632090060924,
          "spearman": 1.0,
          "ua_spread": 1.232961909162061,
          "diag_u": [
            3.934720932490867,
            6.032549751228888,
            1.6682214959655424
          ],
          "diag_spread": 3.6161563472345355,
          "diag_orders_inva": true
        },
        {
          "seed": 131,
          "lam": 0.0003,
          "loss": 0.058941601936273645,
          "grad": 5.225229700956389e-09,
          "u_norms": [
            4.54826536878253,
            5.708996367052672,
            3.7127974557897754
          ],
          "mu_norms": [
            0.5878928385254751,
            0.7415522595719596,
            1.0104553617847056
          ],
          "a": [
            3.5293152714016705,
            1.3956212234842655,
            3.196620846717711
          ],
          "pi": [
            0.8693401367384979,
            0.058288936834349526,
            0.07237092642715269
          ],
          "b": [
            -0.054726111571313796,
            -0.3734597076112651,
            -0.909613906846386
          ],
          "m1_rel": 1.7833292703595226e-14,
          "gram_rel": 8.45838883154131e-08,
          "relax_rel": 0.1376980097838278,
          "relax_closed_err": 1.558120767366659e-05,
          "ufm_closed_err": 0.3009427929229642,
          "gram_eig_dist": 0.010128354501484062,
          "gram_subspace_dist": 0.149243183561413,
          "cert_beta_min": 0.6163369013575315,
          "cert_opnorm": 1.0000000000000002,
          "cert_colsum_max": 7.105427357601002e-15,
          "cert_duality_gap": 7.105427357601002e-15,
          "rank": 2,
          "K": 3,
          "ranking_match": false,
          "pearson": 0.8819761382483017,
          "spearman": 0.5,
          "ua_spread": 2.014693193261423,
          "diag_u": [
            2.661291453811136,
            4.089088117701989,
            3.20198108244882
          ],
          "diag_spread": 1.536505185046966,
          "diag_orders_inva": true
        },
        {
          "seed": 132,
          "lam": 0.0003,
          "loss": 0.05680424654491408,
          "grad": 2.4663396912705768e-09,
          "u_norms": [
            6.150266520364937,
            6.91425277949278,
            3.090082819962094
          ],
          "mu_norms": [
            0.6709130792498081,
            0.5612419894513336,
            0.8208181090069725
          ],
          "a": [
            1.7978433023796088,
            1.324017316371656,
            2.9110560088765114
          ],
          "pi": [
            0.4809230580215506,
            0.46955570041394423,
            0.04952124156450507
          ],
          "b": [
            -0.2597202825942093,
            0.6678973815386644,
            0.1617383045234413
          ],
          "m1_rel": 4.805475177721622e-14,
          "gram_rel": 1.190271040675031e-08,
          "relax_rel": 0.22954958641483686,
          "relax_closed_err": 2.5024947811211524e-05,
          "ufm_closed_err": 0.30280983514011134,
          "gram_eig_dist": 0.1525012758718015,
          "gram_subspace_dist": 0.09365289871756088,
          "cert_beta_min": 1.0647047209329088,
          "cert_opnorm": 0.9999999999999997,
          "cert_colsum_max": 3.552713678800501e-15,
          "cert_duality_gap": 7.105427357601002e-15,
          "rank": 2,
          "K": 3,
          "ranking_match": true,
          "pearson": 0.9509307086912467,
          "spearman": 1.0,
          "ua_spread": 1.22920718998434,
          "diag_u": [
            4.1243020816705585,
            3.827508656105178,
            2.463480122282105
          ],
          "diag_spread": 1.6741771302988677,
          "diag_orders_inva": false
        },
        {
          "seed": 133,
          "lam": 0.0003,
          "loss": 0.0504703386139323,
          "grad": 3.104346168518884e-09,
          "u_norms": [
            2.4448548541838364,
            8.03087388138541,
            7.137101430362938
          ],
          "mu_norms": [
            0.859771220294251,
            0.5868310974339761,
            0.5777762980289838
          ],
          "a": [
            3.9246641241647926,
            0.5756240768168703,
            1.5989568702138932
          ],
          "pi": [
            0.0483983504075377,
            0.1549771439643468,
            0.7966245056281156
          ],
          "b": [
            -0.5315548505224621,
            -0.2619651028237815,
            -0.7174237560695891
          ],
          "m1_rel": 1.0565705882076875e-13,
          "gram_rel": 1.3948547399996093e-08,
          "relax_rel": 0.2262765070692471,
          "relax_closed_err": 1.4764809752167469e-05,
          "ufm_closed_err": 0.38929851749381184,
          "gram_eig_dist": 0.06380259275145539,
          "gram_subspace_dist": 0.13433931047832787,
          "cert_beta_min": 0.5701039514754387,
          "cert_opnorm": 1.0000000000000002,
          "cert_colsum_max": 3.552713678800501e-15,
          "cert_duality_gap": 1.0658141036401503e-14,
          "rank": 2,
          "K": 3,
          "ranking_match": true,
          "pearson": 0.7929599701702225,
          "spearman": 1.0,
          "ua_spread": 2.4686348831340528,
          "diag_u": [
            1.6637197306425657,
            4.645901186108793,
            4.115464213866246
          ],
          "diag_spread": 2.7924782645418538,
          "diag_orders_inva": true
        },
        {
          "seed": 134,
          "lam": 0.0003,
          "loss": 0.07136950930834404,
          "grad": 1.587676830692996e-09,
          "u_norms": [
            3.2908481075472023,
            5.165519473318655,
            4.904724851319187
          ],
          "mu_norms": [
            0.9227884831880153,
            0.6816154693984608,
            0.6988945775654362
          ],
          "a": [
            3.5916463240340706,
            3.13397877300451,
            3.1087087909309066
          ],
          "pi": [
            0.04880339982857482,
            0.5414391797294205,
            0.40975742044200475
          ],
          "b": [
            -0.09016017838782164,
            0.11959355973200214,
            0.2054056630503971
          ],
          "m1_rel": 7.490649421401689e-15,
          "gram_rel": 5.9268880603725e-09,
          "relax_rel": 0.1822486633976953,
          "relax_closed_err": 1.4066541328845309e-05,
          "ufm_closed_err": 0.20980932761829202,
          "gram_eig_dist": 0.12339652153308923,
          "gram_subspace_dist": 0.08608330685573341,
          "cert_beta_min": 1.2722266984105082,
          "cert_opnorm": 1.0,
          "cert_colsum_max": 1.0658141036401503e-14,
          "cert_duality_gap": 7.105427357601002e-15,
          "rank": 2,
          "K": 3,
          "ranking_match": false,
          "pearson": 0.9834376386752933,
          "spearman": 0.5,
          "ua_spread": 1.3696470042254885,
          "diag_u": [
            3.0280544550861395,
            3.5014710062225487,
            3.3792121312983046
          ],
          "diag_spread": 1.1563434733946825,
          "diag_orders_inva": false
        },
        {
          "seed": 135,
          "lam": 0.0003,
          "loss": 0.056105492740254156,
          "grad": 2.4715825747420134e-09,
          "u_norms": [
            4.706152194405022,
            8.107970886875288,
            5.515259175712774
          ],
          "mu_norms": [
            0.6786968453208071,
            0.5951228153647857,
            0.5739904495609408
          ],
          "a": [
            2.278546505366811,
            0.9089179464498345,
            1.6099583747491255
          ],
          "pi": [
            0.45264564893212306,
            0.3697383965418463,
            0.17761595452603066
          ],
          "b": [
            -0.03934823596566939,
            0.30970513900455754,
            0.9083057312948684
          ],
          "m1_rel": 1.9818097039610268e-14,
          "gram_rel": 5.7626243933697716e-08,
          "relax_rel": 0.1042944181433736,
          "relax_closed_err": 7.910884526305081e-06,
          "ufm_closed_err": 0.17197499027656038,
          "gram_eig_dist": 0.017231698098601058,
          "gram_subspace_dist": 0.09218205552430266,
          "cert_beta_min": 2.498707389291399,
          "cert_opnorm": 1.0000000000000004,
          "cert_colsum_max": 7.105427357601002e-15,
          "cert_duality_gap": 7.105427357601002e-15,
          "rank": 2,
          "K": 3,
          "ranking_match": true,
          "pearson": 0.9991843002986893,
          "spearman": 1.0,
          "ua_spread": 1.455080450029331,
          "diag_u": [
            3.19151335029797,
            4.679911368145246,
            3.0510316372323416
          ],
          "diag_spread": 1.5338783482397769,
          "diag_orders_inva": false
        },
        {
          "seed": 136,
          "lam": 0.0003,
          "loss": 0.06378789506131048,
          "grad": 2.180226632884799e-09,
          "u_norms": [
            4.893112958891676,
            3.6027348637238283,
            6.3853666717401225
          ],
          "mu_norms": [
            0.7320110718393649,
            0.7880914061061499,
            0.5978497159157422
          ],
          "a": [
            2.410422824324691,
            3.2048105110071026,
            1.9212389186623724
          ],
          "pi": [
            0.27799885932722446,
            0.14065426282275056,
            0.5813468778500249
          ],
          "b": [
            -0.5193179503246379,
            -0.4200116678904324,
            -0.12609910142059833
          ],
          "m1_rel": 1.4719339609766453e-14,
          "gram_rel": 2.3779983699470745e-08,
          "relax_rel": 0.11331596069507438,
          "relax_closed_err": 1.7107754823179906e-05,
          "ufm_closed_err": 0.1800588369859574,
          "gram_eig_dist": 0.05548434238812898,
          "gram_subspace_dist": 0.06246570014393113,
          "cert_beta_min": 2.502917643068297,
          "cert_opnorm": 1.0000000000000004,
          "cert_colsum_max": 3.552713678800501e-15,
          "cert_duality_gap": 0.0,
          "rank": 2,
          "K": 3,
          "ranking_match": true,
          "pearson": 0.9994182693429033,
          "spearman": 1.0,
          "ua_spread": 1.062508854957102,
          "diag_u": [
            3.576579595685421,
            2.838620016703819,
            3.815544230559887
          ],
          "diag_spread": 1.344154627286277,
          "diag_orders_inva": true
        },
        {
          "seed": 137,
          "lam": 0.0003,
          "loss": 0.06167816639540809,
          "grad": 1.4983085345885878e-09,
          "u_norms": [
            5.991741128841092,
            4.277724303470596,
            6.028358230281597
          ],
          "mu_norms": [
            0.6040682739574217,
            0.6774957157795249,
            0.7243453733488605
          ],
          "a": [
            1.8614675216813605,
            2.1748758476619123,
            1.8603767480615503
          ],
          "pi": [
            0.5374314809471927,
            0.049034255411448964,
            0.41353426364135826
          ],
          "b": [
            0.11702949318810685,
            0.18363026138720118,
            -0.8499943501220961
          ],
          "m1_rel": 7.666795517435279e-15,
          "gram_rel": 2.038433751816623e-08,
          "relax_rel": 0.12970831968089594,
          "relax_closed_err": 3.296535411449053e-05,
          "ufm_closed_err": 0.23530905528761775,
          "gram_eig_dist": 0.04798857884741584,
          "gram_subspace_dist": 0.06560830855620797,
          "cert_beta_min": 0.9947447234394619,
          "cert_opnorm": 1.0000000000000002,
          "cert_colsum_max": 7.105427357601002e-15,
          "cert_duality_gap": 3.552713678800501e-15,
          "rank": 2,
          "K": 3,
          "ranking_match": true,
          "pearson": 0.9998906719557888,
          "spearman": 1.0,
          "ua_spread": 1.2054596926641001,
          "diag_u": [
            3.527109284320707,
            2.8827193523715877,
            4.325317410231365
          ],
          "diag_spread": 1.5004295880113911,
          "diag_orders_inva": true
        },
        {
          "seed": 138,
          "lam": 0.0003,
          "loss": 0.06104327508291287,
          "grad": 2.2216935555633594e-09,
          "u_norms": [
            7.135124619626519,
            4.881535519749461,
            5.3331921274696015
          ],
          "mu_norms": [
            0.5872825137451791,
            0.7346648317043757,
            0.5971956525735401
          ],
          "a": [
            1.2190867673397159,
            2.458916757140462,
            1.8456653956675553
          ],
          "pi": [
            0.3583549183660688,
            0.43940732357603535,
            0.2022377580578959
          ],
          "b": [
            0.3484695266021074,
            -0.7277468801049214,
            0.5511572971736625
          ],
          "m1_rel": 4.628773301167957e-14,
          "gram_rel": 3.339382149513943e-08,
          "relax_rel": 0.15893997629439513,
          "relax_closed_err": 8.070690949800612e-06,
          "ufm_closed_err": 0.23864987866259393,
          "gram_eig_dist": 0.0468651909088449,
          "gram_subspace_dist": 0.12351112129530029,
          "cert_beta_min": 3.150896351641885,
          "cert_opnorm": 1.0000000000000002,
          "cert_colsum_max": 3.552713678800501e-15,
          "cert_duality_gap": 3.552713678800501e-15,
          "rank": 2,
          "K": 3,
          "ranking_match": true,
          "pearson": 0.990827141452678,
          "spearman": 1.0,
          "ua_spread": 1.3799523817292956,
          "diag_u": [
            4.019339472578316,
            3.5860334427380147,
            3.0132771814486046
          ],
          "diag_spread": 1.3338764509695906,
          "diag_orders_inva": false
        },
        {
          "seed": 139,
          "lam": 0.0003,
          "loss": 0.05943292405954058,
          "grad": 2.7593263751816393e-09,
          "u_norms": [
            5.564848966143441,
            5.621105185662353,
            4.5993958150057646
          ],
          "mu_norms": [
            0.5955507875351568,
            0.7922276989294676,
            0.64240165176233
          ],
          "a": [
            2.1326086398355883,
            1.4606212038091617,
            2.5340309712967426
          ],
          "pi": [
            0.5167506590755816,
            0.14788824124444078,
            0.3353610996799776
          ],
          "b": [
            0.8703883726115311,
            0.013831525235726616,
            0.7993001418062762
          ],
          "m1_rel": 1.525665126670913e-14,
          "gram_rel": 4.1155700158510786e-08,
          "relax_rel": 0.11189027443568215,
          "relax_closed_err": 1.3277487834241842e-05,
          "ufm_closed_err": 0.18442517585633436,
          "gram_eig_dist": 0.031504267006120176,
          "gram_subspace_dist": 0.13762453943900127,
          "cert_beta_min": 2.1989212996538043,
          "cert_opnorm": 1.0,
          "cert_colsum_max": 2.6645352591003757e-15,
          "cert_duality_gap": 0.0,
          "rank": 2,
          "K": 3,
          "ranking_match": true,
          "pearson": 0.7323078088344663,
          "spearman": 1.0,
          "ua_spread": 1.445457187415114,
          "diag_u": [
            3.3072770919764207,
            4.4523625802320295,
            2.935814870256794
          ],
          "diag_spread": 1.5165678957960262,
          "diag_orders_inva": true
        }
      ]
    },
    "K4": {
      "config": {
        "K": 4,
        "N": 400,
        "n_instances": 40,
        "lam": 0.0003,
        "seed0": 500
      },
      "pass_rates": {
        "n": 40,
        "m1_equality": 1.0,
        "gram_reconstruction": 1.0,
        "relaxation_match": 0.0,
        "rank_le_K": 1.0,
        "rank_eq_Km1": 1.0,
        "norm_ordering_1_over_a": 0.325,
        "diag_orders_1_over_a": 0.4,
        "closed_form_relax_match": 1.0,
        "dual_cert_beta_nonneg": 1.0,
        "dual_cert_opnorm_le1": 1.0,
        "dual_cert_colsum_zero": 1.0,
        "median_spearman": 0.7999999999999999,
        "median_m1_rel": 1.133910358815695e-14,
        "median_gram_rel": 6.14511504162051e-08,
        "median_relax_rel": 0.1539064122400558,
        "median_relax_closed_err": 1.8078204835683705e-05,
        "median_ufm_closed_err": 0.30851922651437613,
        "median_gram_eig_dist": 0.041811924576230876,
        "median_gram_subspace_dist": 0.1631359291777268,
        "gram_eig_dist_lt_0.15": 1.0,
        "gram_subspace_dist_lt_0.15": 0.4,
        "min_cert_beta_min": 0.4517980760119951,
        "max_cert_opnorm": 1.0000000000000007,
        "median_ua_spread": 1.8325001420061509,
        "median_diag_spread": 1.703425425384084
      },
      "instances": [
        {
          "seed": 500,
          "lam": 0.0003,
          "loss": 0.08310494406137171,
          "grad": 2.394602011967329e-09,
          "u_norms": [
            5.508702074052738,
            5.48900117156601,
            6.986220900243261,
            3.0349010541008625
          ],
          "mu_norms": [
            0.7953220809675489,
            0.869246650309052,
            0.7254093408784966,
            0.8748346397761354
          ],
          "a": [
            2.0244255484185243,
            1.3667057388106387,
            2.0475093803225803,
            3.639330542316726
          ],
          "pi": [
            0.2568109505286703,
            0.10818342483550594,
            0.585556035075554,
            0.04944958956026986
          ],
          "b": [
            0.11404840934345728,
            0.057288447651460794,
            -0.4480359168072299,
            0.7497243761451029
          ],
          "m1_rel": 1.3364194375991682e-14,
          "gram_rel": 4.9532826031497895e-08,
          "relax_rel": 0.1444119868186185,
          "relax_closed_err": 2.644981839100953e-05,
          "ufm_closed_err": 0.32476105954386575,
          "gram_eig_dist": 0.07564293279063343,
          "gram_subspace_dist": 0.05077007627866697,
          "cert_beta_min": 0.7713679535309411,
          "cert_opnorm": 0.9999999999999999,
          "cert_colsum_max": 4.440892098500626e-15,
          "cert_duality_gap": 0.0,
          "rank": 3,
          "K": 4,
          "ranking_match": false,
          "pearson": 0.5807625016489681,
          "spearman": 0.19999999999999998,
          "ua_spread": 1.9067768573653374,
          "diag_u": [
            4.2910962237746,
            4.629594153757041,
            5.062062013376374,
            2.454415758347894
          ],
          "diag_spread": 2.062430538167555,
          "diag_orders_inva": false
        },
        {
          "seed": 501,
          "lam": 0.0003,
          "loss": 0.06932702394312333,
          "grad": 6.296944808945912e-09,
          "u_norms": [
            8.224579771779835,
            4.41627926240414,
            4.690937694581249,
            5.288977261045384
          ],
          "mu_norms": [
            0.6536108919903508,
            0.9518481849399445,
            0.6989408247824924,
            0.7714481959974111
          ],
          "a": [
            1.177598186153302,
            1.373639181689358,
            2.2310650709030586,
            1.449556937898944
          ],
          "pi": [
            0.5283429324225972,
            0.04825591900507929,
            0.2924977009396394,
            0.130903447632684
          ],
          "b": [
            -0.024414240263162634,
            0.27884488520629125,
            0.8759271964742588,
            0.6591287118010387
          ],
          "m1_rel": 5.0294640928446684e-14,
          "gram_rel": 4.742563309319041e-08,
          "relax_rel": 0.16856396648900607,
          "relax_closed_err": 1.1035036768752709e-05,
          "ufm_closed_err": 0.26909652395738737,
          "gram_eig_dist": 0.07756233334158728,
          "gram_subspace_dist": 0.12682235385660806,
          "cert_beta_min": 0.5121985113365232,
          "cert_opnorm": 1.0000000000000002,
          "cert_colsum_max": 2.6645352591003757e-15,
          "cert_duality_gap": 0.0,
          "rank": 3,
          "K": 4,
          "ranking_match": false,
          "pearson": 0.6739911119511943,
          "spearman": 0.39999999999999997,
          "ua_spread": 1.7252129261574463,
          "diag_u": [
            5.364503746964386,
            4.112278279137115,
            3.2260081717806544,
            3.9995847868030894
          ],
          "diag_spread": 1.6628921755034956,
          "diag_orders_inva": true
        },
        {
          "seed": 502,
          "lam": 0.0003,
          "loss": 0.07423794919205923,
          "grad": 2.0408276751359214e-09,
          "u_norms": [
            6.81659302231944,
            4.754348666907052,
            6.518547040334239,
            5.299262534655036
          ],
          "mu_norms": [
            0.8003991764397014,
            0.6999667015309294,
            0.6362732968611555,
            0.8250294830361368
          ],
          "a": [
            0.8234390182018614,
            1.8984483475733107,
            1.6186715444378237,
            2.171322452600049
          ],
          "pi": [
            0.1209000108204113,
            0.10706527363269949,
            0.46438309308341086,
            0.3076516224634783
          ],
          "b": [
            -0.4449501362815851,
            0.6422680720008838,
            0.3029755973189443,
            -0.7948557762250759
          ],
          "m1_rel": 1.3878757461776978e-14,
          "gram_rel": 7.065700638989582e-08,
          "relax_rel": 0.1417221984995264,
          "relax_closed_err": 1.4470939498409432e-05,
          "ufm_closed_err": 0.2951388807751634,
          "gram_eig_dist": 0.01810027358797056,
          "gram_subspace_dist": 0.162325224908006,
          "cert_beta_min": 0.917154643219218,
          "cert_opnorm": 1.0000000000000002,
          "cert_colsum_max": 3.1086244689504383e-15,
          "cert_duality_gap": 7.105427357601002e-15,
          "rank": 3,
          "K": 4,
          "ranking_match": false,
          "pearson": 0.7511137082828979,
          "spearman": 0.7999999999999999,
          "ua_spread": 2.049939063216548,
          "diag_u": [
            5.282823733786548,
            3.180796961208428,
            4.0517159153706,
            4.353027923068988
          ],
          "diag_spread": 1.6608490885188507,
          "diag_orders_inva": false
        },
        {
          "seed": 503,
          "lam": 0.0003,
          "loss": 0.08489271786782657,
          "grad": 1.6501635776128467e-09,
          "u_norms": [
            4.380088950515388,
            5.23292944074547,
            8.801246567539772,
            4.0844965811254355
          ],
          "mu_norms": [
            0.8318448562418502,
            0.7162525462101809,
            0.6235022583756734,
            0.9053614018678319
          ],
          "a": [
            3.8062642016846078,
            2.2280036279520106,
            0.7004156960185903,
            3.068013558500189
          ],
          "pi": [
            0.39737270481171494,
            0.2064868780502923,
            0.24812404591493453,
            0.14801637122305827
          ],
          "b": [
            -0.9559464583702131,
            0.08916427576335995,
            -0.27992954284799243,
            -0.5373282755772313
          ],
          "m1_rel": 7.714451135950518e-15,
          "gram_rel": 6.154541464247741e-08,
          "relax_rel": 0.15229698774113407,
          "relax_closed_err": 1.6087570142066307e-05,
          "ufm_closed_err": 0.309234301592819,
          "gram_eig_dist": 0.045055678623539194,
          "gram_subspace_dist": 0.13547708117703966,
          "cert_beta_min": 1.775592476066474,
          "cert_opnorm": 1.0000000000000004,
          "cert_colsum_max": 7.105427357601002e-15,
          "cert_duality_gap": 0.0,
          "rank": 3,
          "K": 4,
          "ranking_match": false,
          "pearson": 0.991090385367538,
          "spearman": 0.7999999999999999,
          "ua_spread": 2.7044677238695716,
          "diag_u": [
            3.6288348893183113,
            3.5538681279505377,
            5.372037662269153,
            3.450223025064244
          ],
          "diag_spread": 1.5570117129367673,
          "diag_orders_inva": false
        },
        {
          "seed": 504,
          "lam": 0.0003,
          "loss": 0.07702279934421415,
          "grad": 4.644262960368006e-09,
          "u_norms": [
            4.5302371049726915,
            4.019271158946784,
            5.323158420523175,
            4.709663274571609
          ],
          "mu_norms": [
            0.9997720208820563,
            0.9646827361115339,
            0.5996804775105903,
            0.9854580239961593
          ],
          "a": [
            1.6660493329599073,
            2.273688728715988,
            2.9344291250405545,
            2.7179796547911703
          ],
          "pi": [
            0.05061878393469603,
            0.04857090601993147,
            0.710858556018087,
            0.1899517540272855
          ],
          "b": [
            -0.22566658761327574,
            0.07857884232599788,
            0.8781268436926575,
            -0.990455514086007
          ],
          "m1_rel": 7.690138057068273e-15,
          "gram_rel": 2.40150910247222e-08,
          "relax_rel": 0.18919152176246562,
          "relax_closed_err": 3.887119881449076e-05,
          "ufm_closed_err": 0.46179377708035746,
          "gram_eig_dist": 0.04499039404244579,
          "gram_subspace_dist": 0.13557566255584694,
          "cert_beta_min": 0.5057156504011368,
          "cert_opnorm": 1.0000000000000004,
          "cert_colsum_max": 8.881784197001252e-15,
          "cert_duality_gap": 7.105427357601002e-15,
          "rank": 3,
          "K": 4,
          "ranking_match": false,
          "pearson": -0.47986319244536507,
          "spearman": -0.7999999999999999,
          "ua_spread": 2.069589564432801,
          "diag_u": [
            4.303956989139828,
            3.6501383143408557,
            3.1445096199459877,
            4.593817308523176
          ],
          "diag_spread": 1.4609010191554392,
          "diag_orders_inva": false
        },
        {
          "seed": 505,
          "lam": 0.0003,
          "loss": 0.08765726282499352,
          "grad": 2.5818940508186335e-09,
          "u_norms": [
            5.286732132220514,
            4.858992820174788,
            4.106751306226237,
            5.735410300845453
          ],
          "mu_norms": [
            0.8978196922454907,
            0.699998299677091,
            0.8004407840293406,
            0.8471097339779501
          ],
          "a": [
            1.8724308378833818,
            3.230728246397635,
            3.3818045976006768,
            1.808549128283775
          ],
          "pi": [
            0.14809735646384914,
            0.4471778409536995,
            0.2091016489061884,
            0.19562315367626304
          ],
          "b": [
            -0.409212248727272,
            0.4767818744351451,
            0.33927728780368205,
            -0.3764206601621709
          ],
          "m1_rel": 7.304323308546335e-15,
          "gram_rel": 1.271862478227062e-08,
          "relax_rel": 0.11318980437101037,
          "relax_closed_err": 1.347761253339635e-05,
          "ufm_closed_err": 0.2277979612618664,
          "gram_eig_dist": 0.01081797912006678,
          "gram_subspace_dist": 0.13258003230419282,
          "cert_beta_min": 1.9622704923502325,
          "cert_opnorm": 1.0,
          "cert_colsum_max": 9.769962616701378e-15,
          "cert_duality_gap": 2.1316282072803006e-14,
          "rank": 3,
          "K": 4,
          "ranking_match": true,
          "pearson": 0.8871351525613664,
          "spearman": 1.0,
          "ua_spread": 1.5858189193596652,
          "diag_u": [
            4.736284345948149,
            3.400859390839287,
            3.2699682667273247,
            4.849085163398609
          ],
          "diag_spread": 1.4829150523383239,
          "diag_orders_inva": true
        },
        {
          "seed": 506,
          "lam": 0.0003,
          "loss": 0.07689005907271396,
          "grad": 3.503160558382104e-09,
          "u_norms": [
            3.7269435929710952,
            5.449380808691099,
            4.9487944750846795,
            8.561967640935396
          ],
          "mu_norms": [
            0.6953100222307368,
            0.7306190461229163,
            0.9440377228169566,
            0.6834926796954113
          ],
          "a": [
            3.498773847386391,
            1.6596116233275342,
            1.921361961889347,
            0.9829850013282586
          ],
          "pi": [
            0.3121038511051296,
            0.15931336691390496,
            0.14061689211019845,
            0.3879658898707669
          ],
          "b": [
            0.9934539647759295,
            0.7272999154171651,
            -0.3300969747775584,
            -0.21638708868805767
          ],
          "m1_rel": 1.3752631868389267e-14,
          "gram_rel": 2.7469085327042286e-08,
          "relax_rel": 0.19443635311149327,
          "relax_closed_err": 4.323075895612275e-05,
          "ufm_closed_err": 0.31205044507910357,
          "gram_eig_dist": 0.03272744452419037,
          "gram_subspace_dist": 0.18967743594851716,
          "cert_beta_min": 1.3868971757443609,
          "cert_opnorm": 1.0000000000000002,
          "cert_colsum_max": 8.881784197001252e-15,
          "cert_duality_gap": 0.0,
          "rank": 3,
          "K": 4,
          "ranking_match": true,
          "pearson": 0.9952559667558812,
          "spearman": 1.0,
          "ua_spread": 1.5493452962068903,
          "diag_u": [
            2.5681504942355935,
            3.979573887294093,
            4.628415413219741,
            5.82880184703051
          ],
          "diag_spread": 2.269649640904493,
          "diag_orders_inva": false
        },
        {
          "seed": 507,
          "lam": 0.0003,
          "loss": 0.07561889594237647,
          "grad": 4.367512500627565e-09,
          "u_norms": [
            8.539031278793976,
            3.330226740844127,
            4.114665385233559,
            5.601968477847991
          ],
          "mu_norms": [
            0.6403286151200919,
            0.9868345167381848,
            0.8085553716638785,
            0.7444237475360213
          ],
          "a": [
            1.152980466618592,
            2.954689378763658,
            2.960776959238853,
            1.4657342177827224
          ],
          "pi": [
            0.5389178569055691,
            0.07809813694790695,
            0.2324296172845063,
            0.15055438886201764
          ],
          "b": [
            -0.30581369786853596,
            -0.07163566531446297,
            0.09561411924699326,
            0.2796633196476035
          ],
          "m1_rel": 2.4022468849518786e-14,
          "gram_rel": 1.0176321723877293e-07,
          "relax_rel": 0.1694726425119687,
          "relax_closed_err": 1.7974470706934785e-05,
          "ufm_closed_err": 0.2805247918529528,
          "gram_eig_dist": 0.07096440930148806,
          "gram_subspace_dist": 0.11578460313281908,
          "cert_beta_min": 0.9308436420023686,
          "cert_opnorm": 1.0000000000000007,
          "cert_colsum_max": 4.440892098500626e-15,
          "cert_duality_gap": 7.105427357601002e-15,
          "rank": 3,
          "K": 4,
          "ranking_match": false,
          "pearson": 0.9557589641638031,
          "spearman": 0.7999999999999999,
          "ua_spread": 1.4836939580318593,
          "diag_u": [
            5.452233001093387,
            3.209581066496404,
            3.3065320458385696,
            4.157824453403399
          ],
          "diag_spread": 1.6987366538291162,
          "diag_orders_inva": false
        },
        {
          "seed": 508,
          "lam": 0.0003,
          "loss": 0.08421839664759362,
          "grad": 3.2572900135201704e-09,
          "u_norms": [
            3.9991878930255313,
            6.218255116961756,
            5.43906009270943,
            4.01474550775494
          ],
          "mu_norms": [
            0.8964374050343237,
            0.7516108465163424,
            0.6873884844116485,
            0.9868830026060063
          ],
          "a": [
            3.495385824866344,
            1.6374503967453704,
            2.7742785705493036,
            2.114026539609969
          ],
          "pi": [
            0.20820029523525468,
            0.24363775025023873,
            0.4993835911036829,
            0.04877836341082368
          ],
          "b": [
            0.25857231038865125,
            0.47779553624012716,
            0.8021371668688448,
            0.37009370889993654
          ],
          "m1_rel": 2.0528496275328376e-14,
          "gram_rel": 5.8461068613714815e-08,
          "relax_rel": 0.13002009798172748,
          "relax_closed_err": 1.3357423484045014e-05,
          "ufm_closed_err": 0.24251279736788303,
          "gram_eig_dist": 0.04420732607200247,
          "gram_subspace_dist": 0.10646648089213745,
          "cert_beta_min": 0.793671514597243,
          "cert_opnorm": 1.0000000000000002,
          "cert_colsum_max": 4.440892098500626e-15,
          "cert_duality_gap": 0.0,
          "rank": 3,
          "K": 4,
          "ranking_match": false,
          "pearson": 0.6263968991180606,
          "spearman": 0.7999999999999999,
          "ua_spread": 1.7778923791173233,
          "diag_u": [
            3.5392052370987983,
            4.619013813201777,
            3.710655874543639,
            3.893596156578593
          ],
          "diag_spread": 1.3050991688145592,
          "diag_orders_inva": true
        },
        {
          "seed": 509,
          "lam": 0.0003,
          "loss": 0.08156198915967997,
          "grad": 3.9723732135555255e-09,
          "u_norms": [
            4.090601220557993,
            6.3842587415737855,
            5.741416826619124,
            3.4148194746922673
          ],
          "mu_norms": [
            0.6973543359937577,
            0.6926448190284528,
            0.828008837483486,
            1.1688036137144127
          ],
          "a": [
            3.8891773036703783,
            2.149977546572039,
            1.0325895187553467,
            3.4940108872920375
          ],
          "pi": [
            0.38316079897542177,
            0.4814605789795268,
            0.04927614682372821,
            0.08610247522132299
          ],
          "b": [
            0.6385711650092465,
            0.11159403039182014,
            -0.04257540896662726,
            -0.8377591023213413
          ],
          "m1_rel": 3.27332717770927e-14,
          "gram_rel": 1.0065266574145393e-07,
          "relax_rel": 0.22357993758990327,
          "relax_closed_err": 2.7705542348749935e-05,
          "ufm_closed_err": 0.3238133767794073,
          "gram_eig_dist": 0.08259182424187113,
          "gram_subspace_dist": 0.22444439160396473,
          "cert_beta_min": 0.4517980760119951,
          "cert_opnorm": 1.0000000000000002,
          "cert_colsum_max": 9.769962616701378e-15,
          "cert_duality_gap": 0.0,
          "rank": 3,
          "K": 4,
          "ranking_match": false,
          "pearson": 0.6252862277355675,
          "spearman": 0.6000000000000001,
          "ua_spread": 2.683478351394504,
          "diag_u": [
            2.778068434620953,
            4.366962313363906,
            4.745258133244298,
            3.8765388187638625
          ],
          "diag_spread": 1.7081141969390516,
          "diag_orders_inva": true
        },
        {
          "seed": 510,
          "lam": 0.0003,
          "loss": 0.09674524945130095,
          "grad": 2.006639900593173e-09,
          "u_norms": [
            4.57091593055639,
            5.378998961740577,
            4.481149008103523,
            4.4656744481817725
          ],
          "mu_norms": [
            0.9237471203390571,
            0.6810316153055549,
            0.9572990399538664,
            0.7947710354310993
          ],
          "a": [
            2.8461731236571852,
            2.573015796052989,
            3.2583958596422047,
            3.5745740615852766
          ],
          "pi": [
            0.17445288198008216,
            0.3152763768298656,
            0.20776905968508738,
            0.302501681504965
          ],
          "b": [
            -0.6159915585639368,
            0.3666054989967398,
            -0.8995084835395639,
            -0.10036221759255226
          ],
          "m1_rel": 6.931395161760374e-15,
          "gram_rel": 7.044475103770364e-08,
          "relax_rel": 0.15119894911793835,
          "relax_closed_err": 4.4433977091981915e-05,
          "ufm_closed_err": 0.27346149425761695,
          "gram_eig_dist": 0.005638171708351689,
          "gram_subspace_dist": 0.18444269768534546,
          "cert_beta_min": 2.8010479901012255,
          "cert_opnorm": 1.0000000000000002,
          "cert_colsum_max": 3.552713678800501e-15,
          "cert_duality_gap": 7.105427357601002e-15,
          "rank": 3,
          "K": 4,
          "ranking_match": true,
          "pearson": 0.8481425922666628,
          "spearman": 1.0,
          "ua_spread": 1.2270063549562888,
          "diag_u": [
            4.187997481479857,
            3.656416620503294,
            4.2763557273784105,
            3.524509461480541
          ],
          "diag_spread": 1.213319406321594,
          "diag_orders_inva": false
        },
        {
          "seed": 511,
          "lam": 0.0003,
          "loss": 0.07149935638554682,
          "grad": 1.6520372359016366e-09,
          "u_norms": [
            10.163106037088367,
            3.404845147475074,
            5.8700475657723015,
            4.933125632149539
          ],
          "mu_norms": [
            0.6266240496563157,
            0.736150711953067,
            0.9521214147842947,
            0.6646098440227333
          ],
          "a": [
            0.5194599753211289,
            3.9903467137760664,
            1.1428462670160724,
            2.529177525166254
          ],
          "pi": [
            0.29547973131459226,
            0.2931772718212909,
            0.09791778570016603,
            0.31342521116395083
          ],
          "b": [
            -0.27445513395434706,
            0.6630462577835852,
            -0.7375746644446921,
            0.8982011535690495
          ],
          "m1_rel": 6.9340819562254336e-15,
          "gram_rel": 4.463981080083199e-08,
          "relax_rel": 0.17908783609014292,
          "relax_closed_err": 2.107389610780011e-05,
          "ufm_closed_err": 0.3744182095807921,
          "gram_eig_dist": 0.04166863002975006,
          "gram_subspace_dist": 0.24581572871894222,
          "cert_beta_min": 0.8995205796297845,
          "cert_opnorm": 0.9999999999999999,
          "cert_colsum_max": 9.769962616701378e-15,
          "cert_duality_gap": 1.4210854715202004e-14,
          "rank": 3,
          "K": 4,
          "ranking_match": true,
          "pearson": 0.9883461033538032,
          "spearman": 1.0,
          "ua_spread": 2.5735312722616968,
          "diag_u": [
            6.352600257211744,
            2.4962695616883197,
            5.512820994676822,
            3.2418051976639495
          ],
          "diag_spread": 2.544837446527708,
          "diag_orders_inva": true
        },
        {
          "seed": 512,
          "lam": 0.0003,
          "loss": 0.08583295588282386,
          "grad": 2.6989849345883485e-09,
          "u_norms": [
            3.4047115840709563,
            5.943195823936825,
            5.569652770464269,
            3.261604527081932
          ],
          "mu_norms": [
            0.9908897350711112,
            0.6183648767517256,
            0.7509911641653921,
            1.1732586654029924
          ],
          "a": [
            3.9753940268968018,
            2.324612150241068,
            2.2900223095389483,
            3.6720834282354575
          ],
          "pi": [
            0.12820842922863535,
            0.488331740041573,
            0.30117406689760573,
            0.08228576383218586
          ],
          "b": [
            -0.39971780222991926,
            0.6294704251220218,
            -0.059455085699242405,
            -0.9312622862221203
          ],
          "m1_rel": 5.36720692130186e-15,
          "gram_rel": 3.02692241679523e-08,
          "relax_rel": 0.23579670173025918,
          "relax_closed_err": 1.5076584254369324e-05,
          "ufm_closed_err": 0.4220719307628273,
          "gram_eig_dist": 0.048356460457239035,
          "gram_subspace_dist": 0.2599274871226933,
          "cert_beta_min": 1.3279339503510663,
          "cert_opnorm": 0.9999999999999994,
          "cert_colsum_max": 1.3322676295501878e-14,
          "cert_duality_gap": 2.842170943040401e-14,
          "rank": 3,
          "K": 4,
          "ranking_match": false,
          "pearson": 0.9828508640142435,
          "spearman": 0.6000000000000001,
          "ua_spread": 1.1535241804514247,
          "diag_u": [
            3.361436047449541,
            3.670358431024011,
            4.171254286746477,
            3.815834190982498
          ],
          "diag_spread": 1.2409143675100938,
          "diag_orders_inva": false
        },
        {
          "seed": 513,
          "lam": 0.0003,
          "loss": 0.07837170772993536,
          "grad": 2.5951135357696604e-09,
          "u_norms": [
            4.589811984977184,
            7.807455307558539,
            4.089507043787159,
            4.794080465466036
          ],
          "mu_norms": [
            0.6381964635120981,
            0.6803738061372584,
            1.0533171367758658,
            0.8166833535076322
          ],
          "a": [
            2.989348210899186,
            1.060198690118913,
            2.761590820101348,
            2.007619430609309
          ],
          "pi": [
            0.4240123075560022,
            0.31802492875340826,
            0.13073192678183992,
            0.12723083690874962
          ],
          "b": [
            0.93036547285997,
            -0.01110622383367521,
            -0.8385625252404632,
            0.26825884628777086
          ],
          "m1_rel": 2.1194111209830968e-14,
          "gram_rel": 9.513970576760025e-08,
          "relax_rel": 0.23262470984869654,
          "relax_closed_err": 1.0993144686347872e-05,
          "ufm_closed_err": 0.3528381546674764,
          "gram_eig_dist": 0.030100902033371728,
          "gram_subspace_dist": 0.2364941857947808,
          "cert_beta_min": 1.4315061993128044,
          "cert_opnorm": 1.0000000000000002,
          "cert_colsum_max": 2.220446049250313e-15,
          "cert_duality_gap": 7.105427357601002e-15,
          "rank": 3,
          "K": 4,
          "ranking_match": false,
          "pearson": 0.9792307065445573,
          "spearman": 0.7999999999999999,
          "ua_spread": 1.6575805105771235,
          "diag_u": [
            2.891145900078935,
            5.2727853044549065,
            4.2836812900735355,
            3.8664614261416066
          ],
          "diag_spread": 1.8237700505916867,
          "diag_orders_inva": false
        },
        {
          "seed": 514,
          "lam": 0.0003,
          "loss": 0.08523178497847668,
          "grad": 3.699800992505183e-09,
          "u_norms": [
            5.926305853283694,
            4.021734536737215,
            6.529377043938131,
            4.2506929262548825
          ],
          "mu_norms": [
            0.6464089558179774,
            0.9851989878859923,
            0.6471617677832326,
            0.9344552689391445
          ],
          "a": [
            2.3150324301234635,
            2.927409899683584,
            1.1670082351574913,
            3.410879270070364
          ],
          "pi": [
            0.508368001681139,
            0.12907939379971572,
            0.11927128550612967,
            0.24328131901301567
          ],
          "b": [
            0.5037421356198619,
            -0.4428176133333741,
            0.6325362066183848,
            -0.7715848914222094
          ],
          "m1_rel": 1.2077348215107447e-14,
          "gram_rel": 9.483116706009632e-08,
          "relax_rel": 0.1858233129595101,
          "relax_closed_err": 1.3183787813547734e-05,
          "ufm_closed_err": 0.38013122690689416,
          "gram_eig_dist": 0.015364323744147106,
          "gram_subspace_dist": 0.2383792768850894,
          "cert_beta_min": 1.008031954214109,
          "cert_opnorm": 1.0000000000000002,
          "cert_colsum_max": 1.3322676295501878e-15,
          "cert_duality_gap": 1.4210854715202004e-14,
          "rank": 3,
          "K": 4,
          "ranking_match": false,
          "pearson": 0.8459006118283671,
          "spearman": 0.7999999999999999,
          "ua_spread": 1.9027442191773278,
          "diag_u": [
            3.710782295653205,
            3.744714436733562,
            4.180469799914109,
            3.919435800560366
          ],
          "diag_spread": 1.126573715955014,
          "diag_orders_inva": false
        },
        {
          "seed": 515,
          "lam": 0.0003,
          "loss": 0.08249220825311622,
          "grad": 1.778785360184028e-09,
          "u_norms": [
            7.623425147923023,
            4.253255369353393,
            5.002680444024384,
            3.9796940128844858
          ],
          "mu_norms": [
            0.6414931086444429,
            0.8366187257902201,
            0.7148111694091308,
            0.9965328439608011
          ],
          "a": [
            1.2017446286206286,
            3.2658851192234923,
            2.3842833886385573,
            2.6995036943607884
          ],
          "pi": [
            0.3723846444532437,
            0.2673227370478443,
            0.24844029034517645,
            0.11185232815373555
          ],
          "b": [
            0.42500038609227087,
            0.0618827653451679,
            0.6870278533939174,
            -0.22821819570505242
          ],
          "m1_rel": 5.774087599348495e-15,
          "gram_rel": 5.180952737197577e-08,
          "relax_rel": 0.15366273911332523,
          "relax_closed_err": 1.8181938964432622e-05,
          "ufm_closed_err": 0.2746232706000636,
          "gram_eig_dist": 0.03925469656774906,
          "gram_subspace_dist": 0.18340665337812045,
          "cert_beta_min": 1.4925535662184735,
          "cert_opnorm": 1.0000000000000004,
          "cert_colsum_max": 7.105427357601002e-15,
          "cert_duality_gap": 7.105427357601002e-15,
          "rank": 3,
          "K": 4,
          "ranking_match": false,
          "pearson": 0.9800526110908975,
          "spearman": 0.7999999999999999,
          "ua_spread": 1.516212360389729,
          "diag_u": [
            4.867348205481024,
            3.5512009824798163,
            3.544321865117921,
            3.907300032462393
          ],
          "diag_spread": 1.3732805288887289,
          "diag_orders_inva": false
        },
        {
          "seed": 516,
          "lam": 0.0003,
          "loss": 0.06975281966332345,
          "grad": 1.319733310628276e-09,
          "u_norms": [
            8.456954671188132,
            3.2824005648268706,
            6.247820096969084,
            7.635944215586057
          ],
          "mu_norms": [
            0.7135846878228589,
            0.6936080967619724,
            0.6834274949726662,
            0.7384208038435379
          ],
          "a": [
            0.9134943524311792,
            3.9104270121905738,
            1.3385733294128377,
            0.6528682647248913
          ],
          "pi": [
            0.31206738053875466,
            0.44040485518437705,
            0.14439524979554993,
            0.10313251448131844
          ],
          "b": [
            -0.7038476750823348,
            0.3335194615233923,
            0.5975482821506426,
            -0.07753349326694758
          ],
          "m1_rel": 6.466550315738541e-15,
          "gram_rel": 6.135688618993279e-08,
          "relax_rel": 0.12084921333551707,
          "relax_closed_err": 8.42818571390166e-06,
          "ufm_closed_err": 0.2487101295410903,
          "gram_eig_dist": 0.05034570241870403,
          "gram_subspace_dist": 0.11190414084705516,
          "cert_beta_min": 0.8654316193212908,
          "cert_opnorm": 1.0,
          "cert_colsum_max": 1.5987211554602254e-14,
          "cert_duality_gap": 7.105427357601002e-15,
          "rank": 3,
          "K": 4,
          "ranking_match": false,
          "pearson": 0.8722903843886312,
          "spearman": 0.7999999999999999,
          "ua_spread": 2.5747048875212255,
          "diag_u": [
            5.866085944052117,
            2.2591847048522053,
            3.9980902014217783,
            5.35335237110319
          ],
          "diag_spread": 2.5965499551467057,
          "diag_orders_inva": false
        },
        {
          "seed": 517,
          "lam": 0.0003,
          "loss": 0.0741423151025288,
          "grad": 3.660118341254519e-09,
          "u_norms": [
            3.5449494358536437,
            7.321569711984324,
            4.203797414595386,
            8.238604157232826
          ],
          "mu_norms": [
            1.0203400399353038,
            0.5913792470593241,
            0.7368641210033363,
            0.6943042280528098
          ],
          "a": [
            3.2076956883597063,
            1.2060084899702401,
            3.628153675965133,
            0.5767382594915229
          ],
          "pi": [
            0.09339319026509825,
            0.31546126590769785,
            0.46015868530840426,
            0.1309868585187997
          ],
          "b": [
            -0.1710081857636685,
            0.9364065746072103,
            0.15476679357367717,
            0.01186969122269188
          ],
          "m1_rel": 7.480083674371014e-14,
          "gram_rel": 8.39307694107907e-08,
          "relax_rel": 0.19756286901432377,
          "relax_closed_err": 0.00011884096619995906,
          "ufm_closed_err": 0.34081108710938385,
          "gram_eig_dist": 0.04118690307423399,
          "gram_subspace_dist": 0.20946054860156693,
          "cert_beta_min": 0.8292618177054638,
          "cert_opnorm": 1.0000000000000002,
          "cert_colsum_max": 7.549516567451064e-15,
          "cert_duality_gap": 7.105427357601002e-15,
          "rank": 3,
          "K": 4,
          "ranking_match": false,
          "pearson": 0.908023298674127,
          "spearman": 0.7999999999999999,
          "ua_spread": 3.2099262444692145,
          "diag_u": [
            3.2750674877456905,
            4.194286574238244,
            3.0730897891926086,
            5.536188386261369
          ],
          "diag_spread": 1.80150557452989,
          "diag_orders_inva": true
        },
        {
          "seed": 518,
          "lam": 0.0003,
          "loss": 0.08713709102819382,
          "grad": 2.5065639068764505e-09,
          "u_norms": [
            3.6911227691945836,
            7.398293691755683,
            5.404288895541193,
            5.639691755893642
          ],
          "mu_norms": [
            0.8384540442275336,
            0.7147606097085498,
            0.8564707647850052,
            0.6547584215669021
          ],
          "a": [
            3.8908882222664616,
            1.3959898241955775,
            2.379340369485587,
            1.53019657620704
          ],
          "pi": [
            0.2650758506373431,
            0.37830712181482423,
            0.28359354634635336,
            0.07302348120147913
          ],
          "b": [
            -0.15445839181168752,
            -0.4550010003988785,
            -0.8084158743800056,
            0.6631354019635869
          ],
          "m1_rel": 1.9515551215074155e-14,
          "gram_rel": 1.1161216157320261e-07,
          "relax_rel": 0.1327415095822723,
          "relax_closed_err": 8.02974941570414e-06,
          "ufm_closed_err": 0.2901528505941452,
          "gram_eig_dist": 0.046111048372167125,
          "gram_subspace_dist": 0.16394663344744762,
          "cert_beta_min": 0.9273873009770837,
          "cert_opnorm": 1.0000000000000004,
          "cert_colsum_max": 8.881784197001252e-15,
          "cert_duality_gap": 2.1316282072803006e-14,
          "rank": 3,
          "K": 4,
          "ranking_match": true,
          "pearson": 0.9087186498700078,
          "spearman": 1.0,
          "ua_spread": 1.6641966798930765,
          "diag_u": [
            2.9822449936661837,
            5.149915277783982,
            4.525903851508785,
            3.6717416504058367
          ],
          "diag_spread": 1.7268585541166426,
          "diag_orders_inva": false
        },
        {
          "seed": 519,
          "lam": 0.0003,
          "loss": 0.08202443448319931,
          "grad": 2.884176687073653e-09,
          "u_norms": [
            9.174277124253525,
            3.5004134994773164,
            5.094267057356739,
            4.362554262403481
          ],
          "mu_norms": [
            0.6425207710636782,
            0.8387813856398689,
            0.7746091963711327,
            0.8720271094878038
          ],
          "a": [
            0.8711593483094873,
            3.56217320748769,
            2.0017416425245487,
            3.2808258995238946
          ],
          "pi": [
            0.4247009027887829,
            0.13417001500377176,
            0.1669325494819924,
            0.2741965327254529
          ],
          "b": [
            -0.3140913759184685,
            0.41875379089193987,
            0.34248364829176037,
            -0.3506705321792618
          ],
          "m1_rel": 8.107897847126171e-15,
          "gram_rel": 7.457302978947545e-08,
          "relax_rel": 0.1444761770073168,
          "relax_closed_err": 2.8262669139952298e-05,
          "ufm_closed_err": 0.28356732788324596,
          "gram_eig_dist": 0.04195521912271169,
          "gram_subspace_dist": 0.07489757229650064,
          "cert_beta_min": 1.2439561404828947,
          "cert_opnorm": 1.0000000000000004,
          "cert_colsum_max": 5.329070518200751e-15,
          "cert_duality_gap": 7.105427357601002e-15,
          "rank": 3,
          "K": 4,
          "ranking_match": true,
          "pearson": 0.9930340018270288,
          "spearman": 1.0,
          "ua_spread": 1.7908308640914028,
          "diag_u": [
            5.8581104818186525,
            2.840087130087131,
            3.8897643563604802,
            3.801269890297024
          ],
          "diag_spread": 2.062651677041659,
          "diag_orders_inva": true
        },
        {
          "seed": 520,
          "lam": 0.0003,
          "loss": 0.07810254731385238,
          "grad": 2.802835444340774e-09,
          "u_norms": [
            3.8031127102190245,
            10.505717981064784,
            3.4401816992264593,
            4.364162793826688
          ],
          "mu_norms": [
            0.8383528597713257,
            0.5043243118163134,
            0.9899165816579517,
            0.8645844323279354
          ],
          "a": [
            3.410696006788353,
            0.5609490591375037,
            3.9445472730513145,
            3.1743399162433485
          ],
          "pi": [
            0.1560949365725184,
            0.46333121766768276,
            0.14596246972716428,
            0.23461137603263454
          ],
          "b": [
            0.25728400982694954,
            0.6468959393454583,
            -0.3723456112370451,
            -0.22462066139850023
          ],
          "m1_rel": 1.82203360209204e-15,
          "gram_rel": 3.430762525071796e-08,
          "relax_rel": 0.1688671425702808,
          "relax_closed_err": 7.312524914888628e-05,
          "ufm_closed_err": 0.4879063010833276,
          "gram_eig_dist": 0.05117458059500211,
          "gram_subspace_dist": 0.17579483142853378,
          "cert_beta_min": 1.1017857648734195,
          "cert_opnorm": 1.0000000000000007,
          "cert_colsum_max": 8.881784197001252e-15,
          "cert_duality_gap": 7.105427357601002e-15,
          "rank": 3,
          "K": 4,
          "ranking_match": true,
          "pearson": 0.9966402251017281,
          "spearman": 1.0,
          "ua_spread": 2.350743319034335,
          "diag_u": [
            3.0882969641167506,
            5.285271862232851,
            3.34245711470428,
            3.7232671569868407
          ],
          "diag_spread": 1.7113871896527388,
          "diag_orders_inva": false
        },
        {
          "seed": 521,
          "lam": 0.0003,
          "loss": 0.07900506541303172,
          "grad": 1.137390278489107e-09,
          "u_norms": [
            4.273171445715747,
            2.7243992794759384,
            5.266623272322591,
            8.087399437561778
          ],
          "mu_norms": [
            0.7156460418308195,
            1.293406436046614,
            0.6793343203335761,
            0.7117022486992628
          ],
          "a": [
            3.392372521517665,
            3.7862848469426824,
            2.413914124408965,
            0.9671316588239754
          ],
          "pi": [
            0.33061287704607073,
            0.04885059910378275,
            0.32671973566516493,
            0.29381678818498164
          ],
          "b": [
            0.33078943793579496,
            -0.9628698701766087,
            0.3940203553006032,
            -0.7034281218329645
          ],
          "m1_rel": 1.5484479404741507e-15,
          "gram_rel": 2.7620821129978892e-08,
          "relax_rel": 0.28581586895818195,
          "relax_closed_err": 3.0940774887465126e-05,
          "ufm_closed_err": 0.3977614642971862,
          "gram_eig_dist": 0.05164991350551366,
          "gram_subspace_dist": 0.33802982873727944,
          "cert_beta_min": 0.958383661694153,
          "cert_opnorm": 1.0000000000000002,
          "cert_colsum_max": 8.43769498715119e-15,
          "cert_duality_gap": 0.0,
          "rank": 3,
          "K": 4,
          "ranking_match": true,
          "pearson": 0.9464698757174493,
          "spearman": 1.0,
          "ua_spread": 1.853358187203592,
          "diag_u": [
            3.050386855740688,
            3.485457616426139,
            3.570705872153615,
            5.740193106531521
          ],
          "diag_spread": 1.8817918441160146,
          "diag_orders_inva": false
        },
        {
          "seed": 522,
          "lam": 0.0003,
          "loss": 0.057892005779933836,
          "grad": 4.3662405531167965e-09,
          "u_norms": [
            9.49417259969939,
            8.343185576741844,
            6.828180888935025,
            3.056456118792778
          ],
          "mu_norms": [
            0.5403573195164061,
            0.7074731725944485,
            0.6312945391037421,
            0.7756161961654358
          ],
          "a": [
            0.5136761064805233,
            0.6851169264304183,
            1.029836178271671,
            2.436692696327923
          ],
          "pi": [
            0.3298504950449441,
            0.25270170020405947,
            0.3053191103508442,
            0.11212869440015229
          ],
          "b": [
            0.3510288881786794,
            -0.9484103587051225,
            0.18461253915887932,
            0.2777540801349172
          ],
          "m1_rel": 3.553337384715922e-14,
          "gram_rel": 1.5387241910631637e-07,
          "relax_rel": 0.18134123756385812,
          "relax_closed_err": 0.00023593534546376528,
          "ufm_closed_err": 0.35615396717625825,
          "gram_eig_dist": 0.03136705243142119,
          "gram_subspace_dist": 0.13129857917213378,
          "cert_beta_min": 1.1225547059998717,
          "cert_opnorm": 1.0000000000000004,
          "cert_colsum_max": 3.552713678800501e-15,
          "cert_duality_gap": 0.0,
          "rank": 3,
          "K": 4,
          "ranking_match": true,
          "pearson": 0.9682711321724934,
          "spearman": 1.0,
          "ua_spread": 1.527117446598708,
          "diag_u": [
            5.126827210788284,
            5.882297670289962,
            4.289701375904762,
            2.3363667066489353
          ],
          "diag_spread": 2.5177116475550947,
          "diag_orders_inva": false
        },
        {
          "seed": 523,
          "lam": 0.0003,
          "loss": 0.0801206057646463,
          "grad": 3.407700824168158e-09,
          "u_norms": [
            5.427326655811924,
            3.8909066446314773,
            3.3985284986167303,
            5.223053319332647
          ],
          "mu_norms": [
            0.6514108389624466,
            0.865577497541295,
            1.1510169012789198,
            0.9939297618287237
          ],
          "a": [
            3.3016694838052216,
            2.970517685578354,
            2.920269669728796,
            1.7200708069745634
          ],
          "pi": [
            0.7603272886618474,
            0.0785657358196966,
            0.04908795064436212,
            0.1120190248740938
          ],
          "b": [
            0.41669532950964827,
            0.36185436894701395,
            -0.3805063973808467,
            -0.8489866274702491
          ],
          "m1_rel": 1.4027363155883164e-15,
          "gram_rel": 1.7988808266925163e-08,
          "relax_rel": 0.14726359855540444,
          "relax_closed_err": 4.001810132105661e-05,
          "ufm_closed_err": 0.41274541143140986,
          "gram_eig_dist": 0.03710174709692805,
          "gram_subspace_dist": 0.18682162049305506,
          "cert_beta_min": 0.6856370225610986,
          "cert_opnorm": 1.0000000000000004,
          "cert_colsum_max": 5.329070518200751e-15,
          "cert_duality_gap": 7.105427357601002e-15,
          "rank": 3,
          "K": 4,
          "ranking_match": false,
          "pearson": 0.3726331914362713,
          "spearman": -0.39999999999999997,
          "ua_spread": 1.9945676579949374,
          "diag_u": [
            3.5315175701411543,
            3.242555223932893,
            3.696800763882176,
            5.09194804838446
          ],
          "diag_spread": 1.570350447943471,
          "diag_orders_inva": false
        },
        {
          "seed": 524,
          "lam": 0.0003,
          "loss": 0.09030918572296706,
          "grad": 3.556065932308214e-09,
          "u_norms": [
            3.440127481137387,
            5.135600787290128,
            4.650706273500287,
            7.398870619221131
          ],
          "mu_norms": [
            1.0436853413512845,
            0.7238494036963348,
            0.7866082545241257,
            0.7652428049965166
          ],
          "a": [
            3.818497643729178,
            2.361340565543604,
            1.943520236049946,
            1.9706145248500215
          ],
          "pi": [
            0.14176471299902407,
            0.2466025080340269,
            0.04999208276554898,
            0.5616406962014
          ],
          "b": [
            -0.3840522310806602,
            0.8587157846829279,
            0.8052079156513028,
            -0.9718656152825922
          ],
          "m1_rel": 1.0600858961206454e-14,
          "gram_rel": 4.2847525651853155e-08,
          "relax_rel": 0.24358206674738386,
          "relax_closed_err": 3.441407717015387e-05,
          "ufm_closed_err": 0.43441383130752753,
          "gram_eig_dist": 0.09841123104361409,
          "gram_subspace_dist": 0.17677334516971444,
          "cert_beta_min": 0.5962531298267453,
          "cert_opnorm": 1.0,
          "cert_colsum_max": 1.7763568394002505e-15,
          "cert_duality_gap": 7.105427357601002e-15,
          "rank": 3,
          "K": 4,
          "ranking_match": false,
          "pearson": 0.7187612255637168,
          "spearman": 0.39999999999999997,
          "ua_spread": 1.613091988440658,
          "diag_u": [
            3.462768039743868,
            3.45604216409159,
            3.4590844825625986,
            5.623144584880739
          ],
          "diag_spread": 1.6270474484673323,
          "diag_orders_inva": false
        },
        {
          "seed": 525,
          "lam": 0.0003,
          "loss": 0.08265566207982389,
          "grad": 2.4632245257935436e-09,
          "u_norms": [
            5.830836431022106,
            4.054569016312014,
            4.202531242876691,
            8.074861970715407
          ],
          "mu_norms": [
            0.7712357155513451,
            0.9319958038541653,
            0.7818708831141917,
            0.5953485757031574
          ],
          "a": [
            1.9127412881296522,
            2.8539051854728505,
            3.767592159050079,
            0.8298388141992157
          ],
          "pi": [
            0.25815708192160064,
            0.11969108504145286,
            0.40273944268502837,
            0.21941239035191806
          ],
          "b": [
            -0.19302886206858094,
            -0.23414559464536877,
            -0.2336205603043342,
            0.480419581447872
          ],
          "m1_rel": 2.32167314549768e-15,
          "gram_rel": 2.572776966352018e-08,
          "relax_rel": 0.12931233282446533,
          "relax_closed_err": 1.4968080683310676e-05,
          "ufm_closed_err": 0.29102582786309417,
          "gram_eig_dist": 0.007542938435709313,
          "gram_subspace_dist": 0.16740470239139157,
          "cert_beta_min": 1.8076119116928877,
          "cert_opnorm": 1.0,
          "cert_colsum_max": 1.1102230246251565e-14,
          "cert_duality_gap": 0.0,
          "rank": 3,
          "K": 4,
          "ranking_match": false,
          "pearson": 0.9731327438533102,
          "spearman": 0.7999999999999999,
          "ua_spread": 2.362903488763958,
          "diag_u": [
            4.346843851829772,
            3.5242598777266454,
            3.2623558374093684,
            4.758537164806878
          ],
          "diag_spread": 1.4586199059712703,
          "diag_orders_inva": true
        },
        {
          "seed": 526,
          "lam": 0.0003,
          "loss": 0.09488721561473344,
          "grad": 1.0734985823724836e-09,
          "u_norms": [
            5.581613418262361,
            5.261233374502084,
            4.3810376159591575,
            4.686306208339112
          ],
          "mu_norms": [
            0.8030802754334332,
            0.7879105655503474,
            0.7877580318383048,
            0.8636367670167328
          ],
          "a": [
            2.4256037090839495,
            1.6813772872575636,
            3.624431202323591,
            3.419750991735774
          ],
          "pi": [
            0.30001617403072384,
            0.0794122336591481,
            0.30893242717556274,
            0.3116391651345654
          ],
          "b": [
            -0.6271537770801507,
            -0.14051892372011832,
            -0.22111448414288892,
            -0.8410744379750694
          ],
          "m1_rel": 8.522955325812059e-16,
          "gram_rel": 2.0664506124123257e-08,
          "relax_rel": 0.07858962855644841,
          "relax_closed_err": 1.7376303239243558e-05,
          "ufm_closed_err": 0.14638795881189728,
          "gram_eig_dist": 0.011501101847938976,
          "gram_subspace_dist": 0.0760098446730173,
          "cert_beta_min": 1.3804038777818546,
          "cert_opnorm": 1.0,
          "cert_colsum_max": 7.993605777301127e-15,
          "cert_duality_gap": 1.4210854715202004e-14,
          "rank": 3,
          "K": 4,
          "ranking_match": false,
          "pearson": 0.7006566228521252,
          "spearman": 0.7999999999999999,
          "ua_spread": 1.81164209680871,
          "diag_u": [
            4.390617823884158,
            4.125512664301373,
            3.353732206276971,
            4.000490312375986
          ],
          "diag_spread": 1.3091736470987496,
          "diag_orders_inva": false
        },
        {
          "seed": 527,
          "lam": 0.0003,
          "loss": 0.08611002286753373,
          "grad": 2.287858561621209e-09,
          "u_norms": [
            4.5839375857512366,
            7.193566882051201,
            4.998045262074579,
            4.607949878544594
          ],
          "mu_norms": [
            0.8884170039904097,
            0.6575070796447698,
            0.6995406442673688,
            0.905818156333569
          ],
          "a": [
            3.3647238631666445,
            1.04525006845948,
            2.883237816526609,
            2.165242024957762
          ],
          "pi": [
            0.3162559789352371,
            0.18160758738387422,
            0.40211313064212906,
            0.1000233030387597
          ],
          "b": [
            -0.9570788379613773,
            0.28479760735466364,
            0.23408433987393118,
            -0.2149005185241195
          ],
          "m1_rel": 3.043638724183942e-15,
          "gram_rel": 3.2878399560841945e-08,
          "relax_rel": 0.16957233336536176,
          "relax_closed_err": 1.4610042599718357e-05,
          "ufm_closed_err": 0.3111735840868205,
          "gram_eig_dist": 0.02461630165131465,
          "gram_subspace_dist": 0.16571200271638106,
          "cert_beta_min": 1.6262974718582823,
          "cert_opnorm": 0.9999999999999998,
          "cert_colsum_max": 7.105427357601002e-15,
          "cert_duality_gap": 1.4210854715202004e-14,
          "rank": 3,
          "K": 4,
          "ranking_match": false,
          "pearson": 0.956219478905067,
          "spearman": 0.7999999999999999,
          "ua_spread": 2.051273802263985,
          "diag_u": [
            4.04196311087515,
            4.61971674122058,
            3.3615685834948192,
            3.8768757217979126
          ],
          "diag_spread": 1.3742741302091004,
          "diag_orders_inva": false
        },
        {
          "seed": 528,
          "lam": 0.0003,
          "loss": 0.06968717916216394,
          "grad": 6.7584313475361816e-09,
          "u_norms": [
            6.704328226490949,
            4.182735576626619,
            8.019364772440424,
            3.16652941353688
          ],
          "mu_norms": [
            0.6455909891531506,
            1.023460578506515,
            0.6203451876415473,
            0.8684850091408086
          ],
          "a": [
            1.787524819073984,
            1.8501473292454929,
            0.7821522210861461,
            3.279768105868947
          ],
          "pi": [
            0.5709024633167457,
            0.07351331224814996,
            0.2528197897699741,
            0.1027644346651304
          ],
          "b": [
            -0.12423287908678926,
            -0.7497714032668432,
            0.10791556259332968,
            0.047810600677554715
          ],
          "m1_rel": 1.6249196444609232e-14,
          "gram_rel": 9.299019105235689e-08,
          "relax_rel": 0.18543833169174345,
          "relax_closed_err": 2.0759109781784407e-05,
          "ufm_closed_err": 0.3573767334317981,
          "gram_eig_dist": 0.05059492523586813,
          "gram_subspace_dist": 0.18876443551629044,
          "cert_beta_min": 0.8242757131053235,
          "cert_opnorm": 1.0000000000000002,
          "cert_colsum_max": 7.105427357601002e-15,
          "cert_duality_gap": 7.105427357601002e-15,
          "rank": 3,
          "K": 4,
          "ranking_match": true,
          "pearson": 0.8577185359545051,
          "spearman": 1.0,
          "ua_spread": 1.9106278207584688,
          "diag_u": [
            4.321033310672129,
            4.188229160796849,
            4.959099903230482,
            2.644955383331556
          ],
          "diag_spread": 1.8749276205120915,
          "diag_orders_inva": true
        },
        {
          "seed": 529,
          "lam": 0.0003,
          "loss": 0.07154745024087555,
          "grad": 2.2898459866366903e-09,
          "u_norms": [
            7.556986714995509,
            9.006667062367285,
            3.3060749340221705,
            6.567585973544288
          ],
          "mu_norms": [
            0.7350204552791944,
            0.5011783745540705,
            0.7925470679366902,
            0.7034963240470228
          ],
          "a": [
            0.8851260659766492,
            0.5722437459461881,
            3.65560832170836,
            1.5536231491088346
          ],
          "pi": [
            0.1987491417070794,
            0.13922744260886405,
            0.2991712319450669,
            0.36285218373898975
          ],
          "b": [
            -0.44247199652399516,
            0.9769896926884827,
            -0.310602069776301,
            -0.3115700230530829
          ],
          "m1_rel": 1.421522671429753e-14,
          "gram_rel": 1.0651994306392062e-07,
          "relax_rel": 0.1522776366944295,
          "relax_closed_err": 3.004191367991573e-05,
          "ufm_closed_err": 0.37377469136087527,
          "gram_eig_dist": 0.05413695598873399,
          "gram_subspace_dist": 0.22392547543617974,
          "cert_beta_min": 1.1090018452574675,
          "cert_opnorm": 1.0000000000000002,
          "cert_colsum_max": 6.217248937900877e-15,
          "cert_duality_gap": 7.105427357601002e-15,
          "rank": 3,
          "K": 4,
          "ranking_match": true,
          "pearson": 0.9355350115194383,
          "spearman": 1.0,
          "ua_spread": 2.344915439529971,
          "diag_u": [
            5.1680035016642085,
            4.4195616746503665,
            2.54166102932038,
            4.39105461885583
          ],
          "diag_spread": 2.0333173629553944,
          "diag_orders_inva": false
        },
        {
          "seed": 530,
          "lam": 0.0003,
          "loss": 0.08262429274210119,
          "grad": 2.3691863584435646e-09,
          "u_norms": [
            5.299477560459375,
            3.969102610040562,
            4.854365439141513,
            6.2882373549318755
          ],
          "mu_norms": [
            0.726882592286238,
            0.7552790618282035,
            1.0684990702742696,
            0.6927384793430054
          ],
          "a": [
            2.2137918907665854,
            3.387803684581197,
            1.7636092864528887,
            1.8877795731345521
          ],
          "pi": [
            0.2673380707178799,
            0.24460251597863725,
            0.0972761073892962,
            0.39078330591418664
          ],
          "b": [
            0.5816901838002055,
            0.6867884991122515,
            -0.9177274129645896,
            0.4260334788856477
          ],
          "m1_rel": 4.059376730347994e-14,
          "gram_rel": 3.0639867102553074e-08,
          "relax_rel": 0.16985193101636545,
          "relax_closed_err": 1.627120608689835e-05,
          "ufm_closed_err": 0.33227105480786007,
          "gram_eig_dist": 0.023393962865289684,
          "gram_subspace_dist": 0.2844567936977538,
          "cert_beta_min": 1.3153216920025703,
          "cert_opnorm": 1.0000000000000004,
          "cert_colsum_max": 8.881784197001252e-15,
          "cert_duality_gap": 1.4210854715202004e-14,
          "rank": 3,
          "K": 4,
          "ranking_match": false,
          "pearson": 0.6921451430981455,
          "spearman": 0.39999999999999997,
          "ua_spread": 1.5706366179986055,
          "diag_u": [
            3.850332788199743,
            2.9930728889015543,
            5.181124483410937,
            4.350795286062307
          ],
          "diag_spread": 1.7310385265333075,
          "diag_orders_inva": true
        },
        {
          "seed": 531,
          "lam": 0.0003,
          "loss": 0.06870248464688952,
          "grad": 5.15729481479724e-09,
          "u_norms": [
            9.318759383556758,
            5.928117083247383,
            5.801235534965794,
            3.835800187540805
          ],
          "mu_norms": [
            0.6381093973323168,
            0.8705851215669784,
            0.6930877601848259,
            0.6641484687377383
          ],
          "a": [
            0.5575649579954933,
            1.2653161037758034,
            1.577900139559099,
            3.2363724291294256
          ],
          "pi": [
            0.23970030610245088,
            0.13559718610843582,
            0.20595967397073803,
            0.41874283381837535
          ],
          "b": [
            -0.1585985160960759,
            -0.5399094207904858,
            0.4978373262700855,
            0.6102731196858278
          ],
          "m1_rel": 3.5526017865623924e-14,
          "gram_rel": 7.633863878460462e-08,
          "relax_rel": 0.14206472858003166,
          "relax_closed_err": 3.59222296404649e-05,
          "ufm_closed_err": 0.26507035489477243,
          "gram_eig_dist": 0.03671045318754834,
          "gram_subspace_dist": 0.16935208737768878,
          "cert_beta_min": 1.3422827731286866,
          "cert_opnorm": 1.0000000000000002,
          "cert_colsum_max": 3.552713678800501e-15,
          "cert_duality_gap": 0.0,
          "rank": 3,
          "K": 4,
          "ranking_match": true,
          "pearson": 0.9885214521061415,
          "spearman": 1.0,
          "ua_spread": 2.3892461748977394,
          "diag_u": [
            5.896798767955806,
            5.036757086156025,
            3.933167009953238,
            2.5419484943301667
          ],
          "diag_spread": 2.3197947484414634,
          "diag_orders_inva": true
        },
        {
          "seed": 532,
          "lam": 0.0003,
          "loss": 0.08352817424634587,
          "grad": 2.018713602111375e-09,
          "u_norms": [
            5.793168559163198,
            3.8896947667146287,
            4.844074402452588,
            5.704792111476587
          ],
          "mu_norms": [
            0.8659278561380868,
            0.9909782595188353,
            0.7251519884348885,
            0.6806222988899249
          ],
          "a": [
            2.0415096731424613,
            2.123611558829483,
            2.7590270320968022,
            2.1226854535521094
          ],
          "pi": [
            0.2644540876597724,
            0.05057773591600727,
            0.33376899047013747,
            0.35119918595408284
          ],
          "b": [
            -0.6243700897361426,
            0.11453744860657045,
            0.5879640166765436,
            0.709186081009352
          ],
          "m1_rel": 6.788224691045733e-15,
          "gram_rel": 7.170162735607891e-08,
          "relax_rel": 0.18273690350669636,
          "relax_closed_err": 3.7413018281629746e-05,
          "ufm_closed_err": 0.3211991171883297,
          "gram_eig_dist": 0.059537321563998456,
          "gram_subspace_dist": 0.16036149515911027,
          "cert_beta_min": 0.9871011185342012,
          "cert_opnorm": 0.9999999999999998,
          "cert_colsum_max": 3.552713678800501e-15,
          "cert_duality_gap": 7.105427357601002e-15,
          "rank": 3,
          "K": 4,
          "ranking_match": false,
          "pearson": 0.24047449023645331,
          "spearman": 0.7999999999999999,
          "ua_spread": 1.6179912085657941,
          "diag_u": [
            5.005327867132237,
            3.821401260289077,
            3.4741990669867233,
            3.8403184120616105
          ],
          "diag_spread": 1.4407141820671514,
          "diag_orders_inva": true
        },
        {
          "seed": 533,
          "lam": 0.0003,
          "loss": 0.08206779257999876,
          "grad": 1.1319154211919402e-09,
          "u_norms": [
            4.784091479405326,
            3.792824121134774,
            4.968994945238914,
            7.072939925973559
          ],
          "mu_norms": [
            0.8558698713847159,
            0.961762696228371,
            0.7568465557987106,
            0.6337574292588161
          ],
          "a": [
            1.6889878609271094,
            3.6088403959202386,
            2.518201192189044,
            1.5542514392565727
          ],
          "pi": [
            0.07168287944527874,
            0.1985352413684424,
            0.27451620648430414,
            0.45526567270197477
          ],
          "b": [
            -0.08826559649776722,
            -0.8127804256662694,
            0.022963451524911305,
            0.20983915783648022
          ],
          "m1_rel": 1.3563376121816076e-15,
          "gram_rel": 2.838863301554557e-08,
          "relax_rel": 0.14971590097435813,
          "relax_closed_err": 1.5802120152390514e-05,
          "ufm_closed_err": 0.28636907843216325,
          "gram_eig_dist": 0.03614044617806868,
          "gram_subspace_dist": 0.13354296486087266,
          "cert_beta_min": 0.8428278314080576,
          "cert_opnorm": 1.0000000000000002,
          "cert_colsum_max": 1.7763568394002505e-15,
          "cert_duality_gap": 7.105427357601002e-15,
          "rank": 3,
          "K": 4,
          "ranking_match": false,
          "pearson": 0.7986872697353958,
          "spearman": 0.7999999999999999,
          "ua_spread": 1.6939647783287652,
          "diag_u": [
            4.011678327487426,
            3.627410595122628,
            3.664933071573103,
            4.411876431027622
          ],
          "diag_spread": 1.2162605570375125,
          "diag_orders_inva": true
        },
        {
          "seed": 534,
          "lam": 0.0003,
          "loss": 0.08164233039906259,
          "grad": 2.8093417052794044e-09,
          "u_norms": [
            4.29383766508789,
            8.5214023544934,
            4.9795840841677546,
            4.387770633543655
          ],
          "mu_norms": [
            0.8852440521302433,
            0.6847502408976088,
            0.8037960578251419,
            0.7038057535799985
          ],
          "a": [
            3.1426128916627745,
            0.7856061597519033,
            2.0044708277385466,
            3.351973129946538
          ],
          "pi": [
            0.2240819371957773,
            0.25920198852001824,
            0.13247466509333675,
            0.38424140919086774
          ],
          "b": [
            -0.42748087730036244,
            -0.4595540101141502,
            0.08805437127285498,
            0.3856759842619104
          ],
          "m1_rel": 5.207619745495643e-15,
          "gram_rel": 5.3955551158127065e-08,
          "relax_rel": 0.13356194349736014,
          "relax_closed_err": 1.1078717410318756e-05,
          "ufm_closed_err": 0.23528265443549262,
          "gram_eig_dist": 0.03294285865349414,
          "gram_subspace_dist": 0.09783500913922674,
          "cert_beta_min": 1.553873259168001,
          "cert_opnorm": 1.0000000000000002,
          "cert_colsum_max": 7.105427357601002e-15,
          "cert_duality_gap": 7.105427357601002e-15,
          "rank": 3,
          "K": 4,
          "ranking_match": false,
          "pearson": 0.9982566224943218,
          "spearman": 0.7999999999999999,
          "ua_spread": 2.196992093146016,
          "diag_u": [
            3.75803355228339,
            5.793664958616454,
            3.9395926494367597,
            3.0461892104686092
          ],
          "diag_spread": 1.901938638186296,
          "diag_orders_inva": true
        },
        {
          "seed": 535,
          "lam": 0.0003,
          "loss": 0.07491152371928443,
          "grad": 2.4468718055827776e-09,
          "u_norms": [
            9.271341193715758,
            6.250653981096057,
            4.360578259705478,
            3.3112156702532163
          ],
          "mu_norms": [
            0.6465680492172572,
            0.7668197058667003,
            0.8392224082405944,
            0.8046591446669936
          ],
          "a": [
            0.8359844530163709,
            1.7728695377566326,
            1.7208753139633834,
            3.5247457976528356
          ],
          "pi": [
            0.4307317848722739,
            0.34028904489503925,
            0.04954957748917043,
            0.17942959274351628
          ],
          "b": [
            0.049218328713561466,
            0.1012984446194849,
            0.8735948652952439,
            0.9515318287040782
          ],
          "m1_rel": 1.0566474735611504e-14,
          "gram_rel": 8.296952673870773e-08,
          "relax_rel": 0.1541500853667864,
          "relax_closed_err": 1.8854325992297707e-05,
          "ufm_closed_err": 0.30443965610172063,
          "gram_eig_dist": 0.05054885003942146,
          "gram_subspace_dist": 0.045582633569978326,
          "cert_beta_min": 0.555097867517486,
          "cert_opnorm": 1.0000000000000007,
          "cert_colsum_max": 3.552713678800501e-15,
          "cert_duality_gap": 0.0,
          "rank": 3,
          "K": 4,
          "ranking_match": false,
          "pearson": 0.9497187672630217,
          "spearman": 0.7999999999999999,
          "ua_spread": 1.5553272469343997,
          "diag_u": [
            5.956908733145199,
            4.764167066633823,
            3.640859406219887,
            2.568388080567846
          ],
          "diag_spread": 2.319318010473006,
          "diag_orders_inva": false
        },
        {
          "seed": 536,
          "lam": 0.0003,
          "loss": 0.08836682926616612,
          "grad": 3.2938815548179216e-09,
          "u_norms": [
            6.647835941802111,
            4.657377974212574,
            5.83312426290082,
            4.322556471953039
          ],
          "mu_norms": [
            0.7986630379998373,
            0.7876138877094111,
            0.721861418112429,
            0.800274172654309
          ],
          "a": [
            1.8519399161515073,
            2.874440197622366,
            1.2936782861421596,
            3.3059311071281208
          ],
          "pi": [
            0.3641000915319442,
            0.26580282475209854,
            0.07710940415094249,
            0.2929876795650147
          ],
          "b": [
            -0.3146548395706752,
            0.681825844085147,
            0.9744168256187327,
            0.5891737390943226
          ],
          "m1_rel": 1.3188644896845487e-14,
          "gram_rel": 6.458180744185234e-08,
          "relax_rel": 0.12600183849681934,
          "relax_closed_err": 1.4558670636578871e-05,
          "ufm_closed_err": 0.23867410511752699,
          "gram_eig_dist": 0.010953613092852294,
          "gram_subspace_dist": 0.10683664276991456,
          "cert_beta_min": 1.0073306866731038,
          "cert_opnorm": 1.0000000000000004,
          "cert_colsum_max": 7.105427357601002e-15,
          "cert_duality_gap": 1.4210854715202004e-14,
          "rank": 3,
          "K": 4,
          "ranking_match": false,
          "pearson": 0.7138729751485936,
          "spearman": 0.7999999999999999,
          "ua_spread": 1.89368159300175,
          "diag_u": [
            5.254969269310846,
            3.5334967137097837,
            4.194066800795466,
            3.36396262356825
          ],
          "diag_spread": 1.5621366398348242,
          "diag_orders_inva": false
        },
        {
          "seed": 537,
          "lam": 0.0003,
          "loss": 0.08016870860632974,
          "grad": 2.9020126492300963e-09,
          "u_norms": [
            4.578403432839094,
            8.003264823924667,
            4.1476553859207215,
            5.6126032763604226
          ],
          "mu_norms": [
            0.8688264894076145,
            0.7117202705749143,
            0.8238979286701053,
            0.64978999921944
          ],
          "a": [
            2.491321843167488,
            1.1927649103913458,
            2.567032285342248,
            1.7236735224657698
          ],
          "pi": [
            0.21337553461981976,
            0.4075977139920397,
            0.15640554532091033,
            0.2226212060672303
          ],
          "b": [
            -0.6469438643050394,
            -0.9882021162087726,
            -0.08210799132562907,
            0.47149836932577327
          ],
          "m1_rel": 2.2028396819902648e-14,
          "gram_rel": 6.524001220193321e-08,
          "relax_rel": 0.17740097165333757,
          "relax_closed_err": 1.765076780822674e-05,
          "ufm_closed_err": 0.3078041514359332,
          "gram_eig_dist": 0.059165568427281004,
          "gram_subspace_dist": 0.15812881379779123,
          "cert_beta_min": 1.768848016984931,
          "cert_opnorm": 0.9999999999999999,
          "cert_colsum_max": 5.329070518200751e-15,
          "cert_duality_gap": 0.0,
          "rank": 3,
          "K": 4,
          "ranking_match": true,
          "pearson": 0.9938568734822888,
          "spearman": 1.0,
          "ua_spread": 1.1948732880123683,
          "diag_u": [
            3.956315441560476,
            5.667725812142339,
            3.3450857932898366,
            3.6249743108403853
          ],
          "diag_spread": 1.694343930882629,
          "diag_orders_inva": false
        },
        {
          "seed": 538,
          "lam": 0.0003,
          "loss": 0.05548525475931531,
          "grad": 3.2386175514951622e-09,
          "u_norms": [
            3.4916301846323763,
            7.8454399633584275,
            9.43976462637122,
            7.902969850100631
          ],
          "mu_norms": [
            0.6967493607336672,
            0.6683663796051328,
            0.6053399349251535,
            0.6184191551896906
          ],
          "a": [
            1.7478483252238322,
            0.6307753804160974,
            0.5972697057953209,
            0.7313097978648777
          ],
          "pi": [
            0.07239192431040405,
            0.21782099427652138,
            0.39494683838769307,
            0.3148402430253816
          ],
          "b": [
            0.9643304561325035,
            0.05094757323424193,
            -0.15054044483247853,
            0.3310436782987882
          ],
          "m1_rel": 2.7701255912755432e-14,
          "gram_rel": 1.2953287673125286e-07,
          "relax_rel": 0.13535997608516295,
          "relax_closed_err": 1.96759009883021e-05,
          "ufm_closed_err": 0.2967418908614218,
          "gram_eig_dist": 0.05954044425402448,
          "gram_subspace_dist": 0.060165387045455127,
          "cert_beta_min": 0.9241246594998961,
          "cert_opnorm": 1.0000000000000002,
          "cert_colsum_max": 1.7763568394002505e-15,
          "cert_duality_gap": 3.552713678800501e-15,
          "rank": 3,
          "K": 4,
          "ranking_match": false,
          "pearson": 0.9773483515196881,
          "spearman": 0.7999999999999999,
          "ua_spread": 1.2332182538622385,
          "diag_u": [
            2.4217111458986205,
            5.226420320069777,
            5.710424979751779,
            4.872603812328059
          ],
          "diag_spread": 2.3580124282876938,
          "diag_orders_inva": true
        },
        {
          "seed": 539,
          "lam": 0.0003,
          "loss": 0.05895504553696465,
          "grad": 2.6447917408593263e-09,
          "u_norms": [
            4.752123460729511,
            8.345067485965775,
            8.560131212485421,
            6.237436266933882
          ],
          "mu_norms": [
            0.6296292150678403,
            0.738051020533367,
            0.5731632795402157,
            0.7476268039755106
          ],
          "a": [
            2.1505753424037906,
            0.5598203030397313,
            0.6006915935357029,
            0.9403653979203084
          ],
          "pi": [
            0.5788907327693966,
            0.15511951988664063,
            0.18347598428151984,
            0.08251376306244294
          ],
          "b": [
            0.13926927166541225,
            -0.5641822102968441,
            0.8373674372859221,
            0.3934444510711417
          ],
          "m1_rel": 4.157953734702514e-14,
          "gram_rel": 8.88589082029347e-08,
          "relax_rel": 0.11474148839445097,
          "relax_closed_err": 6.950688606507113e-06,
          "ufm_closed_err": 0.2785052707429389,
          "gram_eig_dist": 0.027167096787966312,
          "gram_subspace_dist": 0.15510386180824395,
          "cert_beta_min": 0.9998050820094966,
          "cert_opnorm": 1.0,
          "cert_colsum_max": 3.1086244689504383e-15,
          "cert_duality_gap": 3.552713678800501e-15,
          "rank": 3,
          "K": 4,
          "ranking_match": false,
          "pearson": 0.9888700192987921,
          "spearman": 0.7999999999999999,
          "ua_spread": 2.1875796720109317,
          "diag_u": [
            2.988144007793913,
            5.804906783222545,
            4.605677670515585,
            4.100897430099827
          ],
          "diag_spread": 1.9426462607162602,
          "diag_orders_inva": true
        }
      ]
    }
  }
}

==> anc/twisted_seli_sweeps.json <==
{
 "sign_lemma_sweep": {
  "n_draws": 45000,
  "K_values": [
   3,
   4,
   5,
   6,
   8
  ],
  "a_range_log10": [
   -2,
   2
  ],
  "violations": 0,
  "min_beta": 0.00042595086457105524,
  "max_duality_gap": 1.9895196601282805e-13
 },
 "exact_limit_ordering": {
  "K3": {
   "n": 1000,
   "median_spearman_1_over_a": 1.0,
   "frac_positive_1_over_a": 0.998,
   "median_spearman_mass": 0.5,
   "strict_rank_rate": 0.913
  },
  "K4": {
   "n": 1000,
   "median_spearman_1_over_a": 1.0,
   "frac_positive_1_over_a": 0.999,
   "median_spearman_mass": 0.19999999999999998,
   "strict_rank_rate": 0.693
  }
 }
}

==> anc/v2_coupling_estimate.py <==
"""Empirical magnitude of the coupling term C (Proposition prop:general).

Both reviews ask whether the nonuniform-conditional coupling C could overwhelm the
reduced K-class geometry. C has the closed variational form
    C({beta_c}, H) = min { sum_c ||delta_c||^2 : delta_c^T h_i = beta_c, per-category
                           centering },
whose minimal-norm solution under the stable-mean-direction condition (the same
feasibility condition the appendix states) is delta_c = tilde(beta)_c * g, with g the
minimal-norm vector satisfying g^T h_i = 1. We estimate:

  (a) the target sizes tilde(beta)_c = centered log within-category unigram (from token
      counts; the L_intra-optimal offsets),
  (b) g ~= hbar / ||hbar||^2 with hbar the count-weighted global mean feature (dump),
      plus a quality diagnostic: the spread of per-token projections m_c^T g around 1,
  (c) C_hat = ||g||^2 * sum_c tilde(beta)_c^2,
  (d) two yardsticks in the same lambda/2 units: the model's ACTUAL residual budget
      sum_c ||w_c - wbar_k(c)||^2 read off the unembedding rows, and the decay term on
      category means sum_k |S_k| ||wbar_k||^2.

If C_hat is small against the yardsticks, matching within-category unigrams is cheap
and the coupling cannot move the reduced optimum much; that is the empirical answer to
"is the divergence swept under the rug."

Usage: python v2_coupling_estimate.py
Writes results/v2/coupling_estimate.json.
"""

import json
import sys
from pathlib import Path

import numpy as np

sys.path.insert(0, str(Path(__file__).resolve().parent))
from v2_phase0 import RESULTS_DIR, load_stats, lminus1_path, load_tokenizer
from v2_gate_a import GATE_MODELS, build_partitions
from v2_headrow_test import load_head


def main():
    out = {}
    for key, (hf_name, subdir, _, _) in GATE_MODELS.items():
        st = load_stats(lminus1_path(subdir))
        tok = load_tokenizer(hf_name)
        parts, _ = build_partitions(st, tok, with_pos=True)
        counts = st["counts"]
        means = st["means"]                       # (C, d) per-token feature means
        covered = st["vocab_indices"].astype(int)
        Wfull, _head_key = load_head(key)
        rows = Wfull[covered].astype(np.float64)  # (C, d) unembedding rows

        # (b) stable-direction estimate of g
        hbar = (counts[:, None] * means).sum(0) / counts.sum()
        g2 = 1.0 / float(hbar @ hbar)             # ||g||^2 for g = hbar/||hbar||^2
        proj = (means @ hbar) * g2                # per-token mean of h^T g
        w = counts / counts.sum()
        proj_mean = float((w * proj).sum())
        proj_sd = float(np.sqrt((w * (proj - proj_mean) ** 2).sum()))
        mrec = {"g_norm2": g2, "proj_mean": round(proj_mean, 3),
                "proj_cv": round(proj_sd / abs(proj_mean), 3), "partitions": {}}

        for pname, lab in parts.items():
            K = int(lab.max()) + 1
            beta2 = 0.0
            resid = 0.0
            decay = 0.0
            for k in range(K):
                m = lab == k
                if m.sum() < 2:
                    continue
                ck = counts[m]
                p = ck / ck.sum()
                lb = np.log(np.maximum(p, 1e-12))
                tb = lb - lb.mean()
                beta2 += float((tb ** 2).sum())
                rk = rows[m]
                wbar = rk.mean(0)
                resid += float(((rk - wbar) ** 2).sum())
                decay += float(m.sum() * (wbar @ wbar))
            C_hat = g2 * beta2
            mrec["partitions"][pname] = {
                "K": K, "sum_beta_tilde_sq_nats2": round(beta2, 1),
                "C_hat": round(C_hat, 4),
                "actual_residual_budget": round(resid, 1),
                "decay_term_category_means": round(decay, 1),
                "C_over_actual_residual": round(C_hat / resid, 6) if resid > 0 else None,
                "C_over_decay_term": round(C_hat / decay, 6) if decay > 0 else None,
            }
        out[key] = mrec
        print(f"[{key}] g2={g2:.3e} proj_cv={mrec['proj_cv']}: " + ", ".join(
            f"{p}: C/resid={v['C_over_actual_residual']:.2e}"
            for p, v in mrec["partitions"].items()))

    with open(RESULTS_DIR / "coupling_estimate.json", "w") as f:
        json.dump(out, f, indent=1)
    print("[saved] coupling_estimate.json")


if __name__ == "__main__":
    main()


==> anc/v2_figures.py <==
"""v2 paper figures from Phase 0 / Gate A artifacts.

fig_v2_gate_a: identity dispersion B_k vs model-realized conditional information, the
paper's central figure. fig_v2_dynamics_shares: Pythia between-category share
trajectories (OLMo-2 overlay added once olmo2_dynamics.json exists).
"""

import json
import sys
from pathlib import Path

import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

sys.path.insert(0, str(Path(__file__).resolve().parent))
from v2_phase0 import RESULTS_DIR

FIGDIR = Path(__file__).resolve().parent.parent.parent / "nc-llm-collapse-paper" / "figures"

plt.rcParams.update({
    "font.family": "serif", "font.size": 8, "axes.labelsize": 9,
    "legend.fontsize": 7, "xtick.labelsize": 7, "ytick.labelsize": 7,
    "axes.linewidth": 0.6, "lines.linewidth": 1.1, "savefig.dpi": 300,
    "savefig.bbox": "tight", "pdf.fonttype": 42,
})

COLORS = {"gpt2": "#7f7f7f", "pythia-410m": "#2ca02c", "pythia-1.4b": "#1f77b4",
          "qwen2.5-1.5b": "#d62728"}
MARKERS = {"km10": "o", "km20": "s", "km50": "^", "pos": "D"}


def fig_gate_a():
    d = json.load(open(RESULTS_DIR / "gate_a.json"))
    rows = d["clusters"]
    fig, axes = plt.subplots(1, 4, figsize=(9.2, 2.5), sharey=False)
    for ax, model in zip(axes, COLORS):
        for part in ("km20", "km50", "pos"):
            rr = [r for r in rows if r["model"] == model and r["partition"] == part]
            if not rr:
                continue
            x = [r["I_post"] for r in rr]
            y = [r["B"] for r in rr]
            ax.scatter(x, y, s=14, marker=MARKERS[part], alpha=0.75,
                       color=COLORS[model], label=part, edgecolors="none")
        ax.set_yscale("log")
        ax.set_title(model, fontsize=8)
        ax.set_xlabel(r"$\hat I(c;\,\mathrm{ctx} \mid S_k)$ (nats)")
        ax.grid(True, ls=":", lw=0.3, alpha=0.5)
    axes[0].set_ylabel(r"identity dispersion $B_k$")
    axes[0].legend(frameon=False, title=None)
    fig.suptitle("Within-category identity dispersion tracks conditional information "
                 "(pooled partial $r=0.755$, $p=3\\times10^{-30}$)", fontsize=9, y=1.04)
    for out in (RESULTS_DIR / "fig_v2_gate_a.pdf", FIGDIR / "fig_v2_gate_a.pdf"):
        fig.savefig(out)
    plt.close(fig)
    print("saved fig_v2_gate_a")


def fig_dynamics():
    d = json.load(open(RESULTS_DIR / "dynamics_shares.json"))
    sizes = [("EleutherAI_pythia-70m", "70M", "#9edae5"),
             ("EleutherAI_pythia-160m", "160M", "#17becf"),
             ("EleutherAI_pythia-410m", "410M", "#2ca02c"),
             ("EleutherAI_pythia-1b", "1B", "#ff7f0e"),
             ("EleutherAI_pythia-1.4b", "1.4B", "#1f77b4"),
             ("EleutherAI_pythia-6.9b", "6.9B", "#d62728")]
    olmo_f = RESULTS_DIR / "olmo2_dynamics.json"
    olmo = json.load(open(olmo_f))["trajectory"] if olmo_f.exists() else None
    ncol = 3 if olmo else 2
    fig, axes = plt.subplots(1, ncol, figsize=(3.4 * ncol, 2.6))
    for key, label, color in sizes:
        if key not in d:
            continue
        tr = d[key]["trajectory"]
        steps = np.array([max(r["step"], 0.5) for r in tr], dtype=float)
        btw = [r["km"]["share_between_cluster"] for r in tr]
        wt = [r["km"]["share_within_token"] for r in tr]
        axes[0].plot(steps, btw, "-o", ms=2.5, color=color, label=label)
        axes[1].plot(steps, wt, "-o", ms=2.5, color=color)
    for ax, ylab in zip(axes[:2], ["between-category share", "within-token share"]):
        ax.set_xscale("log")
        ax.set_xlabel("training step")
        ax.set_ylabel(ylab)
        ax.grid(True, ls=":", lw=0.3, alpha=0.5)
    axes[0].axvspan(32, 64, color="#dddddd", alpha=0.5, lw=0)
    axes[0].annotate("onset", (45, 0.005), fontsize=6, ha="center")
    axes[0].legend(frameon=False, ncol=2, fontsize=6)
    if olmo:
        ax = axes[2]
        PY_TOK = 2.097e6  # Pythia trains ~2M tokens/step at every size
        for key, label, color in [("EleutherAI_pythia-160m", "Py-160M", "#17becf"),
                                  ("EleutherAI_pythia-410m", "Py-410M", "#2ca02c"),
                                  ("EleutherAI_pythia-1.4b", "Py-1.4B", "#1f77b4")]:
            tr = d[key]["trajectory"]
            tok = np.array([max(r["step"], 0.5) * PY_TOK for r in tr])
            ax.plot(tok, [r["km"]["share_between_cluster"] for r in tr], "--o",
                    ms=2, lw=0.8, alpha=0.55, color=color, label=label)
        tok = np.array([max(r["tokens_B"], 0.4) * 1e9 for r in olmo])
        btw = [r["km"]["share_between_cluster"] for r in olmo]
        ax.plot(tok, btw, "-s", ms=3.5, lw=1.4, color="#9467bd", label="OLMo-2-1B")
        ax.set_xscale("log")
        ax.set_xlabel("training tokens")
        ax.set_ylabel("between-category share")
        ax.grid(True, ls=":", lw=0.3, alpha=0.5)
        ax.legend(frameon=False, fontsize=6)
        ax.set_title("cross-family, token axis", fontsize=7.5)
    fig.suptitle("Category structure crystallizes, overshoots, decays, and partially "
                 "recovers: Pythia (left, center) and OLMo-2 (right, token axis)",
                 fontsize=8.5, y=1.04)
    for out in (RESULTS_DIR / "fig_v2_dynamics_shares.pdf", FIGDIR / "fig_v2_dynamics_shares.pdf"):
        fig.savefig(out)
    plt.close(fig)
    print("saved fig_v2_dynamics_shares")


def fig_frame_norms():
    d = json.load(open(RESULTS_DIR / "freqnorm.json"))
    fig, axes = plt.subplots(1, 2, figsize=(7.0, 2.9), width_ratios=[1.15, 1])
    ax = axes[0]
    ypos = np.arange(len(d))[::-1]
    for y, r in zip(ypos, d):
        ax.errorbar(r["freq_null_mean"], y, xerr=1.645 * r["freq_null_sd"], fmt="none",
                    ecolor="#bbbbbb", elinewidth=3, capsize=0, zorder=1)
        ax.plot(r["rho_learned_norm_mass"], y, "o", ms=4, color="#1f77b4", zorder=3)
    ax.axvline(0, color="k", lw=0.5)
    ax.set_yticks(ypos)
    ax.set_yticklabels([r["model"] for r in d], fontsize=6)
    ax.set_xlabel(r"Spearman $\rho$(centroid norm, log mass)")
    ax.set_title("learned (dots) vs frequency-matched null (90% band)", fontsize=7)
    ax.grid(True, axis="x", ls=":", lw=0.3, alpha=0.5)

    ax = axes[1]
    r410 = next(r for r in d if r["model"] == "pythia-410m")
    m = np.array(r410["masses"])
    n = np.array(r410["norms"])
    ax.plot(np.log10(m), n, "o", ms=5, color="#2ca02c")
    ax.set_xlabel(r"$\log_{10}$ category mass $N_k$")
    ax.set_ylabel("centered centroid norm")
    ax.set_title(r"Pythia-410M ($\rho=-0.83$)", fontsize=7)
    ax.grid(True, ls=":", lw=0.3, alpha=0.5)
    fig.suptitle("Centroid norms vs category size: coupling beyond composition in 13/14 "
                 "models (Stouffer $z\\approx-2.9$); angles stay within the null", fontsize=8.5, y=1.03)
    for out in (RESULTS_DIR / "fig_v2_frame_norms.pdf", FIGDIR / "fig_v2_frame_norms.pdf"):
        fig.savefig(out)
    plt.close(fig)
    print("saved fig_v2_frame_norms")


def fig_allocation():
    d = json.load(open(RESULTS_DIR / "shares.json"))
    val = [r for r in d if r.get("split") == "val"]
    train = [r for r in d if r.get("split") == "train" and not r["model"].endswith("train2")
             or r.get("split") == "train" and "train2" in r["model"]]
    # dedupe: keep one row per model name for train (gpt2 appears twice)
    seen, train_rows = set(), []
    for r in d:
        if r.get("split") != "train":
            continue
        base = r["model"].split("/")[0]
        if base in seen:
            continue
        seen.add(base)
        train_rows.append(r)
    rows = val + train_rows
    labels = [r["model"] for r in rows]
    w = np.array([r["shares_count"]["share_within_token"] for r in rows])
    b = np.array([r["shares_count"]["share_token_in_cluster"] for r in rows])
    c = np.array([r["shares_count"]["share_between_cluster"] for r in rows])
    fig, ax = plt.subplots(figsize=(7.0, 3.4))
    y = np.arange(len(rows))[::-1]
    ax.barh(y, w, color="#d9d9d9", label="within-token (context)")
    ax.barh(y, b, left=w, color="#74a9cf", label="token identity in category")
    ax.barh(y, c, left=w + b, color="#0570b0", label="between category")
    ax.set_yticks(y)
    ax.set_yticklabels(labels, fontsize=6)
    ax.axhline(len(train_rows) - 0.5, color="k", lw=0.6, ls="--")
    ax.text(0.01, len(train_rows) - 0.4, "train split (24k-26k types)", fontsize=6, va="bottom")
    ax.set_xlim(0, 1)
    ax.set_xlabel("share of total representational variance (count-weighted)")
    ax.legend(frameon=False, fontsize=6.5, ncol=3, loc="upper center",
              bbox_to_anchor=(0.5, 1.12))
    for out in (RESULTS_DIR / "fig_v2_allocation.pdf", FIGDIR / "fig_v2_allocation.pdf"):
        fig.savefig(out)
    plt.close(fig)
    print("saved fig_v2_allocation")


if __name__ == "__main__":
    fig_gate_a()
    fig_dynamics()
    fig_frame_norms()
    fig_allocation()


def fig_hook():
    """Figure 1: the paper's three claims in one glance (allocation, law, dynamics)."""
    shares = json.load(open(RESULTS_DIR / "shares.json"))
    val = [r for r in shares if r.get("split") == "val" and r["model"] != "gpt2-xl"]
    w = np.mean([r["shares_count"]["share_within_token"] for r in val])
    b = np.mean([r["shares_count"]["share_token_in_cluster"] for r in val])
    c = np.mean([r["shares_count"]["share_between_cluster"] for r in val])
    ga = json.load(open(RESULTS_DIR / "gate_a.json"))["clusters"]
    dyn = json.load(open(RESULTS_DIR / "dynamics_shares.json"))
    olmo = json.load(open(RESULTS_DIR / "olmo2_dynamics.json"))["trajectory"]

    fig, axes = plt.subplots(1, 3, figsize=(10.0, 2.6), width_ratios=[0.95, 1, 1],
                             constrained_layout=True)

    ax = axes[0]
    cats = ["context", "identity", "category"]
    vals = [w, b, c]
    cols = ["#8c8c8c", "#74a9cf", "#0570b0"]
    ypos = np.arange(len(cats))[::-1]  # context on top
    ax.barh(ypos, vals, color=cols, height=0.62)
    for y, v in zip(ypos, vals):
        ax.text(v + 0.03, y, f"{v:.0%}", va="center", ha="left", fontsize=7.5)
    ax.set_yticks(ypos)
    ax.set_yticklabels(cats, fontsize=7.5)
    ax.set_xlim(0, 1.15)
    ax.set_xticks([0, 0.5, 1.0])
    ax.set_xlabel("share of total variance")
    ax.set_title("(a) variance is mostly stored context", fontsize=8)

    ax = axes[1]
    for m, col in COLORS.items():
        rr = [r for r in ga if r["model"] == m and r["partition"] == "km50"]
        ax.scatter([r["I_post"] for r in rr], [r["B"] for r in rr], s=9,
                   color=col, alpha=0.7, edgecolors="none")
    ax.set_yscale("log")
    ax.set_xlabel(r"conditional information $\hat I(c;\mathrm{ctx}\mid S_k)$")
    ax.set_ylabel(r"identity dispersion $B_k$")
    ax.set_title("(b) dispersion tracks information ($r=0.755$)", fontsize=8)
    ax.grid(True, ls=":", lw=0.3, alpha=0.5)

    ax = axes[2]
    PY_TOK = 2.097e6
    for key, col in [("EleutherAI_pythia-160m", "#17becf"),
                     ("EleutherAI_pythia-410m", "#2ca02c")]:
        tr = dyn[key]["trajectory"]
        ax.plot([max(r["step"], 0.5) * PY_TOK for r in tr],
                [r["km"]["share_between_cluster"] for r in tr],
                "--o", ms=1.8, lw=0.7, alpha=0.55, color=col)
    ax.plot([max(r["tokens_B"], 0.4) * 1e9 for r in olmo],
            [r["km"]["share_between_cluster"] for r in olmo],
            "-s", ms=3, lw=1.3, color="#9467bd")
    ax.set_xscale("log")
    ax.set_xlabel("training tokens (Pythia dashed, OLMo-2 solid)")
    ax.set_ylabel("category share")
    ax.set_title("(c) rise, fall, partial recovery", fontsize=8)
    ax.grid(True, ls=":", lw=0.3, alpha=0.5)
    for out in (RESULTS_DIR / "fig_v2_hook.pdf", FIGDIR / "fig_v2_hook.pdf"):
        fig.savefig(out)
    plt.close(fig)
    print("saved fig_v2_hook")


==> anc/v2_floor_direct.py <==
"""Direct test of the information floor on the quantity the theorem actually bounds.

Proposition (floor, binary case) chains, for a within-category token pair {a,b} with
readout direction u = delta_a - delta_b and q = sigma(u^T h):
    Var(u^T h) >= 16 * qbar(1-qbar) * I,   I = E KL(q || qbar).
Steps (1)-(2) of the proof give exactly this; step (3) then loosens Var(u^T h) to the
TOTAL dispersion R^2 D_k. The reviewer's objection is that the paper tests identity
dispersion (a proxy) rather than the floored quantity. Here we test the floored quantity
DIRECTLY: u^T h = logit_a - logit_b, so Var(u^T h) = Var(logit_a - logit_b), computable
from logits with no hidden states, no unembedding, and no layer approximation.

For each model, one forward pass over the extraction corpus accumulates, for the dominant
within-category token pair of each category (top-2 covered tokens by count, over km20/
km50/POS partitions), the readout-margin statistics needed for qbar, I, and Var(margin).

Usage: python v2_floor_direct.py run --model gpt2 --device cuda:0
       python v2_floor_direct.py analyze
Writes results/v2/floor_direct_<model>.json (run) and floor_direct.json (analyze).
"""

import os
import sys
import json
import argparse
from pathlib import Path

os.environ.setdefault("HF_HUB_OFFLINE", "1")
os.environ.setdefault("HF_DATASETS_OFFLINE", "1")

import numpy as np
import torch

sys.path.insert(0, str(Path(__file__).resolve().parent))
from v2_phase0 import RESULTS_DIR, load_stats, load_tokenizer, lminus1_path
from v2_gate_a import GATE_MODELS, build_partitions, pack_corpus
from transformers import AutoModelForCausalLM
from scipy import stats as sstats

MIN_CTX = 100  # minimum contexts (target in {a,b}) for a stable pair estimate


def select_pairs(st, parts):
    """One pair per category: its two most frequent covered tokens. Across partitions."""
    counts = st["counts"]
    pairs = []  # (a_token, b_token, partition, k)
    for pname, lab in parts.items():
        if pname == "km10":
            continue  # too few categories; km20/km50/pos give more pairs
        K = int(lab.max()) + 1
        for k in range(K):
            idx = np.where(lab == k)[0]
            if len(idx) < 2:
                continue
            order = idx[np.argsort(-counts[idx])]
            a, b = int(order[0]), int(order[1])
            pairs.append((a, b, pname, k))
    return pairs


def cmd_run(key, device):
    hf_name, dump_subdir, dtype, bs = GATE_MODELS[key]
    st = load_stats(lminus1_path(dump_subdir))
    tok = load_tokenizer(hf_name)
    parts, _ = build_partitions(st, tok, with_pos=True)
    pairs = select_pairs(st, parts)

    # covered token id for each partition column index
    covered = st["vocab_indices"]  # (C,) vocab ids
    # pairs store COLUMN indices into covered; map to vocab ids
    pair_a = np.array([covered[a] for a, b, _, _ in pairs], dtype=np.int64)
    pair_b = np.array([covered[b] for a, b, _, _ in pairs], dtype=np.int64)
    paired_vocab = sorted(set(pair_a.tolist()) | set(pair_b.tolist()))
    col_of = {v: i for i, v in enumerate(paired_vocab)}
    a_col = torch.tensor([col_of[v] for v in pair_a], device=device)
    b_col = torch.tensor([col_of[v] for v in pair_b], device=device)
    a_vocab = torch.tensor(pair_a, device=device)
    b_vocab = torch.tensor(pair_b, device=device)
    paired_t = torch.tensor(paired_vocab, device=device)
    P = len(pairs)
    print(f"[{key}] {P} within-category pairs, {len(paired_vocab)} distinct tokens")

    try:
        model = AutoModelForCausalLM.from_pretrained(hf_name, dtype=getattr(torch, dtype))
    except TypeError:
        model = AutoModelForCausalLM.from_pretrained(hf_name, torch_dtype=getattr(torch, dtype))
    model.to(device).eval()

    seqs = pack_corpus(tok, split="validation")
    nb = (len(seqs) + bs - 1) // bs
    n = torch.zeros(P, dtype=torch.float64, device=device)
    sd = torch.zeros(P, dtype=torch.float64, device=device)
    sd2 = torch.zeros(P, dtype=torch.float64, device=device)
    sq = torch.zeros(P, dtype=torch.float64, device=device)
    sHb = torch.zeros(P, dtype=torch.float64, device=device)

    def binent(q):
        q = q.clamp(1e-12, 1 - 1e-12)
        return -(q * torch.log(q) + (1 - q) * torch.log(1 - q))

    with torch.no_grad():
        for bi in range(nb):
            batch = torch.tensor(seqs[bi * bs:(bi + 1) * bs], device=device)
            logits = model(batch).logits[:, :-1, :].float()      # (B, T-1, V)
            tgt = batch[:, 1:].reshape(-1)                       # (N,)
            Lp = logits.reshape(-1, logits.shape[-1])[:, paired_t]  # (N, |paired|)
            for i in range(P):
                m = (tgt == a_vocab[i]) | (tgt == b_vocab[i])
                if not bool(m.any()):
                    continue
                d = (Lp[m, a_col[i]] - Lp[m, b_col[i]]).double()  # (n_i,)
                d = d[torch.isfinite(d)]                          # drop non-finite logits
                if d.numel() == 0:
                    continue
                q = torch.sigmoid(d)
                n[i] += d.numel()
                sd[i] += d.sum().double()
                sd2[i] += (d * d).sum().double()
                sq[i] += q.sum().double()
                sHb[i] += binent(q).sum().double()
            del logits, Lp
            if bi % 50 == 0:
                print(f"[{key}] batch {bi}/{nb}", flush=True)

    n = n.cpu().numpy(); sd = sd.cpu().numpy(); sd2 = sd2.cpu().numpy()
    sq = sq.cpu().numpy(); sHb = sHb.cpu().numpy()
    rows = []
    for i, (a, b, pname, k) in enumerate(pairs):
        if n[i] < MIN_CTX:
            continue
        qbar = sq[i] / n[i]
        var_margin = sd2[i] / n[i] - (sd[i] / n[i]) ** 2
        EHb = sHb[i] / n[i]
        Hb_qbar = float(-(qbar * np.log(max(qbar, 1e-12)) +
                          (1 - qbar) * np.log(max(1 - qbar, 1e-12))))
        I = max(Hb_qbar - EHb, 0.0)
        floor_rhs = 16.0 * qbar * (1 - qbar) * I
        rows.append({"model": key, "partition": pname, "k": k,
                     "n": int(n[i]), "qbar": round(float(qbar), 4),
                     "I_ab": round(float(I), 5),
                     "var_margin": round(float(var_margin), 4),
                     "floor_rhs": round(float(floor_rhs), 5),
                     "ratio_var_over_floor": round(float(var_margin / floor_rhs), 3)
                     if floor_rhs > 1e-9 else None})
    with open(RESULTS_DIR / f"floor_direct_{key}.json", "w") as f:
        json.dump(rows, f, indent=1)
    print(f"[{key}] saved floor_direct_{key}.json ({len(rows)} pairs >= {MIN_CTX} ctx)")


def cmd_analyze():
    rows = []
    for key in GATE_MODELS:
        f = RESULTS_DIR / f"floor_direct_{key}.json"
        if f.exists():
            rows += json.load(open(f))
    out = {"n_pairs": len(rows), "models": sorted(set(r["model"] for r in rows))}
    # floor holds?
    ratios = [r["ratio_var_over_floor"] for r in rows if r["ratio_var_over_floor"] is not None]
    holds = [x for x in ratios if x >= 1 - 1e-6]
    out["floor_holds_fraction"] = round(len(holds) / len(ratios), 4) if ratios else None
    out["median_tightness_ratio"] = round(float(np.median(ratios)), 3) if ratios else None
    out["q25_q75_ratio"] = [round(float(np.percentile(ratios, 25)), 3),
                            round(float(np.percentile(ratios, 75)), 3)] if ratios else None
    # does the FLOORED quantity (readout-margin variance) track conditional information?
    I = np.array([r["I_ab"] for r in rows])
    Vm = np.array([r["var_margin"] for r in rows])
    out["pooled_spearman_varmargin_vs_I"] = round(float(sstats.spearmanr(Vm, I).statistic), 3)
    per = {}
    for m in out["models"]:
        rr = [r for r in rows if r["model"] == m]
        if len(rr) >= 6:
            per[m] = round(float(sstats.spearmanr([r["var_margin"] for r in rr],
                                                   [r["I_ab"] for r in rr]).statistic), 3)
    out["per_model_spearman"] = per
    # permutation p on the pooled Spearman, shuffling I within model
    rng = np.random.default_rng(0)
    mids = np.array([out["models"].index(r["model"]) for r in rows])
    obs = sstats.spearmanr(Vm, I).statistic
    ge = 0
    NP = 10000
    for _ in range(NP):
        Ip = I.copy()
        for mi in np.unique(mids):
            idx = np.where(mids == mi)[0]
            Ip[idx] = I[idx][rng.permutation(len(idx))]
        if sstats.spearmanr(Vm, Ip).statistic >= obs:
            ge += 1
    out["permutation_p_one_sided"] = (ge + 1) / (NP + 1)
    with open(RESULTS_DIR / "floor_direct.json", "w") as f:
        json.dump({"summary": out, "pairs": rows}, f, indent=1)
    print(json.dumps(out, indent=1))


if __name__ == "__main__":
    ap = argparse.ArgumentParser()
    ap.add_argument("cmd", choices=["run", "analyze"])
    ap.add_argument("--model", default=None)
    ap.add_argument("--device", default="cuda:0")
    args = ap.parse_args()
    if args.cmd == "run":
        cmd_run(args.model, args.device)
    else:
        cmd_analyze()


==> anc/v2_freqnorm.py <==
"""Phase 1 follow-up to the Phase 0 frame-mass test: is the mass-geometry coupling just
aggregated token-level frequency-norm bias?

Phase 0 found rho(centered centroid norm, log cluster mass) < 0 in 14/14 models. Two
mundane explanations must be excluded before this supports the size-weighted-frame
theory (Pillar A2):

  1. Token-level frequency-norm bias: if frequent tokens individually sit closer to the
     grand mean, ANY grouping inherits a negative mass-norm relation. Test: compare the
     learned partition against FREQUENCY-MATCHED shuffles (permute cluster labels within
     log-frequency quartiles, preserving each cluster's frequency profile, hence its
     mass). If the learned rho sits inside that null, the coupling is token-level bias.
  2. N_k vs |S_k| entanglement: mass (occurrences) and type count are correlated across
     clusters. Pooled partial rank correlations separate them.

CPU only, existing dumps. Output: results/v2/freqnorm.json + printed verdict.
"""

import sys
import numpy as np
from pathlib import Path
from scipy import stats as sstats

sys.path.insert(0, str(Path(__file__).resolve().parent))
from v2_phase0 import (MODELS, RESULTS_DIR, load_stats, lminus1_path, kmeans_labels,
                       weighted_centroids, pairwise_cos, jdump, K)

N_SHUF = 200


def freq_shuffle(labels, logn, rng):
    lab = labels.copy()
    bins = np.digitize(logn, np.quantile(logn, [0.25, 0.5, 0.75]))
    for b in np.unique(bins):
        idx = np.where(bins == b)[0]
        lab[idx] = lab[rng.permutation(idx)]
    return lab


def main():
    rng = np.random.default_rng(7)
    out = []
    print(f"{'model':<14} {'r_tok(norm,logn)':>16} {'rho_learned':>11} {'freq-null mean+-sd':>18} {'pct':>5} {'pair pct':>8}")
    for name, params, subdir, tok, fam in MODELS:
        st = load_stats(lminus1_path(subdir))
        labels = kmeans_labels(st["means32"])
        w = st["counts"]
        logn = np.log(w)
        mu_g = (w[:, None] * st["means"]).sum(0) / w.sum()

        # token-level frequency-norm relation (the mundane mechanism)
        tok_norms = np.linalg.norm(st["means"] - mu_g, axis=1)
        r_tok = sstats.spearmanr(tok_norms, logn).statistic

        def stats_for(lab):
            cents, masses, types = weighted_centroids(st["means"], w, lab)
            cos_ij, norms = pairwise_cos(cents, mu_g)
            lm = np.log(masses)
            iu = np.triu_indices(K, k=1)
            return (sstats.spearmanr(norms, lm).statistic,
                    sstats.spearmanr(cos_ij, lm[iu[0]] + lm[iu[1]]).statistic,
                    norms, masses, types)

        r_learn, r_pair, norms, masses, types = stats_for(labels)
        null_n, null_p = [], []
        for _ in range(N_SHUF):
            r = stats_for(freq_shuffle(labels, logn, rng))
            null_n.append(r[0])
            null_p.append(r[1])
        null_n, null_p = np.array(null_n), np.array(null_p)
        pct_n = float(np.mean(null_n < r_learn))   # small = learned more negative than null
        pct_p = float(np.mean(null_p < r_pair))
        out.append({"model": name, "family": fam, "r_tok_norm_logn": float(r_tok),
                    "rho_learned_norm_mass": float(r_learn),
                    "freq_null_mean": float(null_n.mean()), "freq_null_sd": float(null_n.std()),
                    "pct_vs_freq_null": pct_n, "rho_pair_learned": float(r_pair),
                    "pct_pair_vs_freq_null": pct_p,
                    "norms": norms, "masses": masses, "types": types})
        print(f"{name:<14} {r_tok:>16.3f} {r_learn:>11.3f} {null_n.mean():>10.3f}+-{null_n.std():<5.3f} {pct_n:>5.2f} {pct_p:>8.2f}")

    # pooled partial rank correlations: norm ~ log mass | log types, and the reverse
    ys, xN, xS = [], [], []
    for r in out:
        k = len(r["norms"])
        ys += list(sstats.rankdata(r["norms"]) / k)
        xN += list(sstats.rankdata(np.log(r["masses"])) / k)
        xS += list(sstats.rankdata(np.log(np.maximum(r["types"], 1))) / k)
    ys, xN, xS = map(np.array, (ys, xN, xS))

    def partial(y, x, z):
        Z = np.column_stack([z, np.ones(len(y))])
        ry = y - Z @ np.linalg.lstsq(Z, y, rcond=None)[0]
        rx = x - Z @ np.linalg.lstsq(Z, x, rcond=None)[0]
        return sstats.pearsonr(ry, rx)

    pN = partial(ys, xN, xS)
    pS = partial(ys, xS, xN)
    print(f"\npooled ({len(ys)} clusters): norm ~ log MASS | log types: r={pN.statistic:.3f} p={pN.pvalue:.2e}")
    print(f"pooled:                     norm ~ log TYPES | log mass: r={pS.statistic:.3f} p={pS.pvalue:.2e}")

    n_inside = sum(1 for r in out if 0.05 <= r["pct_vs_freq_null"] <= 0.95)
    mean_learn = np.mean([r["rho_learned_norm_mass"] for r in out])
    mean_null = np.mean([r["freq_null_mean"] for r in out])
    print(f"\nVERDICT inputs: mean learned rho {mean_learn:.3f} vs mean freq-null rho {mean_null:.3f}; "
          f"{n_inside}/14 models have learned rho inside the central 90% of the freq-matched null.")
    if n_inside >= 10 and abs(mean_learn - mean_null) < 0.15:
        print("VERDICT: mass-geometry coupling is largely explained by token-level frequency-norm "
              "bias aggregated to clusters. A2 empirical support downgraded to 'consistent with'.")
    elif n_inside <= 4:
        print("VERDICT: learned coupling exceeds the frequency-matched null in most models; "
              "structure beyond token-level frequency bias. A2 empirical support upgraded.")
    else:
        print("VERDICT: mixed; frequency bias explains part of the coupling. Report both nulls.")
    jdump(out, "freqnorm.json")


if __name__ == "__main__":
    main()


==> anc/v2_gate_a.py <==
"""Gate A (plan task 0.3): per-cluster conditional-information vs within-cluster variance.

For each model and each fixed partition of the covered tokens (kmeans K in {10,20,50}, POS),
one inference pass over the extraction corpus accumulates, per cluster k:

  realized estimator (positions whose true next token is in S_k):
    n_k, sum of H(p(. | S_k, ctx)), sum of within-cluster conditionals q (for the marginal),
    and the exact loss decomposition  -log p(y|ctx) = -log p(S_k|ctx) - log q(y|S_k,ctx)
  posterior-weighted estimator (all positions, weight p(S_k|ctx)):
    w_k, sum of w * H(q_k), and per-token column sums of covered-token probabilities.

Then Ihat(c; ctx | S_k) = H(marginal q) - E[H(conditional q)] (guaranteed >= 0 within
estimator), joined with per-cluster variance components from the existing dumps:
  W_k (within-token), B_k (token-identity dispersion), V_k = W_k + B_k, B_k/V_k.

Gate criterion (plan): consistent monotone relationship (|rho| >= 0.6, same sign across
models) between Ihat and a variance component.

Usage:
  python v2_gate_a.py run --model gpt2 --device cuda:0 [--limit 3]
  python v2_gate_a.py analyze
"""

import os
import sys
import json
import argparse
from pathlib import Path

os.environ.setdefault("HF_HUB_OFFLINE", "1")
os.environ.setdefault("HF_DATASETS_OFFLINE", "1")

import numpy as np

sys.path.insert(0, str(Path(__file__).resolve().parent))
from config import DATA_DIR
from v2_phase0 import (RESULTS_DIR, load_stats, lminus1_path, load_tokenizer,
                       kmeans_labels, pos_grouping, weighted_centroids)
from scipy import stats as sstats

GATE_MODELS = {
    # key: (hf_name, dump_subdir, dtype, batch_size)
    "gpt2":         ("gpt2",                  "jubail_outputs/gpt2",                   "float32", 8),
    "pythia-410m":  ("EleutherAI/pythia-410m", "jubail_outputs/EleutherAI_pythia-410m", "float32", 8),
    "pythia-1.4b":  ("EleutherAI/pythia-1.4b", "jubail_outputs/EleutherAI_pythia-1.4b", "float16", 8),
    "qwen2.5-1.5b": ("Qwen/Qwen2.5-1.5B",      "qwen_outputs/Qwen_Qwen2.5-1.5B",        "float16", 4),
}

# Train-split (full-vocab, ~24k covered types) dumps for the same four models.
TRAIN_DUMPS = {
    "gpt2":         "jubail_train_outputs/gpt2",
    "pythia-410m":  "jubail_train_outputs/EleutherAI_pythia-410m",
    "pythia-1.4b":  "jubail_train_outputs/EleutherAI_pythia-1.4b",
    "qwen2.5-1.5b": "outputs_fullvocab/Qwen_Qwen2.5-1.5B",
}

SEQ_LEN = 512
MAX_SAMPLES = 5000
MIN_CLUSTER_N = 200  # analysis filter: clusters with fewer realized positions are noise


def build_partitions(st, tokenizer, with_pos=True):
    """Fixed partitions over the covered tokens. label -1 = excluded from that partition."""
    C = len(st["counts"])
    parts = {}
    for k in (10, 20, 50):
        parts[f"km{k}"] = kmeans_labels(st["means32"], k=k).astype(np.int64)
    names = []
    if with_pos:
        rows, plabels, names = pos_grouping(st, tokenizer)
        lab = np.full(C, -1, dtype=np.int64)
        lab[rows] = plabels
        parts["pos"] = lab
    return parts, names


def pack_corpus(tokenizer, split="validation", max_samples=MAX_SAMPLES):
    """Replicate extract.py packing: WikiText-103, 512-token sequences."""
    from datasets import load_dataset
    cache_dir = Path(DATA_DIR) / "datasets" / "wikitext-103"
    ds = load_dataset("wikitext", "wikitext-103-raw-v1", split=split,
                      cache_dir=str(cache_dir) if cache_dir.exists() else None)
    toks = []
    for ex in ds:
        if ex["text"].strip():
            toks.extend(tokenizer.encode(ex["text"]))
    toks = toks[: (len(toks) // SEQ_LEN) * SEQ_LEN]
    arr = np.array(toks, dtype=np.int64).reshape(-1, SEQ_LEN)
    return arr[:max_samples]


def cmd_run(key, device, limit=None, dumpset="val", split="validation",
            max_samples=MAX_SAMPLES, batch_scale=1, with_pos=True):
    import torch
    from transformers import AutoModelForCausalLM

    hf_name, subdir, dtype, bs = GATE_MODELS[key]
    if dumpset == "train":
        subdir = TRAIN_DUMPS[key]
    bs = max(1, int(bs * batch_scale))
    suffix = "" if dumpset == "val" else "_train"
    st = load_stats(lminus1_path(subdir))
    tokenizer = load_tokenizer(hf_name)
    parts, pos_names = build_partitions(st, tokenizer, with_pos=with_pos)
    C = len(st["counts"])
    covered = st["vocab_indices"].astype(np.int64)
    print(f"[{key}] covered tokens C={C}, partitions: " +
          ", ".join(f"{p}:{lab.max()+1}" for p, lab in parts.items()))

    try:
        model = AutoModelForCausalLM.from_pretrained(hf_name, dtype=getattr(torch, dtype))
    except TypeError:
        model = AutoModelForCausalLM.from_pretrained(hf_name, torch_dtype=getattr(torch, dtype))
    model.to(device).eval()
    V = model.config.vocab_size

    seqs = pack_corpus(tokenizer, split=split, max_samples=max_samples)
    if limit:
        seqs = seqs[: limit * bs]
    print(f"[{key}] {len(seqs)} sequences, batch {bs}, dtype {dtype}, device {device}")

    covered_t = torch.tensor(covered, device=device)
    vocab2col = torch.full((V,), -1, dtype=torch.long, device=device)
    vocab2col[covered_t] = torch.arange(C, device=device)

    acc = {}
    for p, lab in parts.items():
        K = int(lab.max()) + 1
        lab_t = torch.tensor(lab, device=device)
        M = torch.zeros(C, K, device=device)
        keep = lab >= 0
        M[torch.arange(C, device=device)[keep], lab_t[keep]] = 1.0
        acc[p] = {
            "lab": lab_t, "M": M, "K": K,
            "n": torch.zeros(K, dtype=torch.float64, device=device),
            "nH": torch.zeros(K, dtype=torch.float64, device=device),
            "sumQ": torch.zeros(C, dtype=torch.float64, device=device),
            "w": torch.zeros(K, dtype=torch.float64, device=device),
            "wH": torch.zeros(K, dtype=torch.float64, device=device),
            "colsum": torch.zeros(C, dtype=torch.float64, device=device),
            "loss_inter": torch.zeros((), dtype=torch.float64, device=device),
            "loss_intra": torch.zeros((), dtype=torch.float64, device=device),
            "n_loss": torch.zeros((), dtype=torch.float64, device=device),
        }

    nb = (len(seqs) + bs - 1) // bs
    n_nonfinite = 0
    with torch.no_grad():
        for bi in range(nb):
            batch = torch.tensor(seqs[bi * bs:(bi + 1) * bs], device=device)
            logits = model(batch).logits[:, :-1, :]
            probs = torch.softmax(logits.float(), dim=-1)
            pc = probs[..., covered_t].reshape(-1, C)          # (N, C)
            del logits, probs
            bad = ~torch.isfinite(pc).all(dim=1)
            if bad.any():
                n_nonfinite += int(bad.sum())
                pc = pc.clone()
                pc[bad] = 0.0
            tgt = batch[:, 1:].reshape(-1)
            col = vocab2col[tgt]                                # (N,) covered col or -1
            plogp = pc * torch.log(pc.clamp_min(1e-30))
            for p, a in acc.items():
                s = pc @ a["M"]                                 # (N, K)
                A = plogp @ a["M"]
                s_safe = s.clamp_min(1e-30)
                Hq = -A / s_safe + torch.log(s_safe)            # (N, K)
                a["w"] += s.sum(0).double()
                a["wH"] += (s * Hq).sum(0).double()
                a["colsum"] += pc.sum(0).double()
                m = col >= 0
                if m.any():
                    cm = col[m]
                    km = a["lab"][cm]
                    ok = km >= 0
                    if ok.any():
                        cm, km = cm[ok], km[ok]
                        rows = pc[m][ok]                        # (Mr, C)
                        sk = s[m][ok].gather(1, km[:, None]).squeeze(1).clamp_min(1e-30)
                        a["n"].index_add_(0, km, torch.ones_like(sk, dtype=torch.float64))
                        a["nH"].index_add_(0, km, Hq[m][ok].gather(1, km[:, None]).squeeze(1).double())
                        p_y = rows.gather(1, cm[:, None]).squeeze(1).clamp_min(1e-30)
                        a["loss_inter"] += (-torch.log(sk)).sum().double()
                        a["loss_intra"] += (-torch.log(p_y / sk)).sum().double()
                        a["n_loss"] += float(len(cm))
                        sel = a["lab"][None, :] == km[:, None]  # (Mr, C)
                        a["sumQ"] += ((rows / sk[:, None]) * sel).sum(0).double()
            if bi % 50 == 0:
                print(f"[{key}] batch {bi}/{nb}", flush=True)

    if n_nonfinite:
        print(f"[{key}] WARNING: {n_nonfinite} positions with non-finite probs were zeroed")
    out = {"model": key, "hf_name": hf_name, "C": C, "n_sequences": int(len(seqs)),
           "pos_names": pos_names, "n_nonfinite_positions": n_nonfinite}
    npz = {"covered": covered, "counts": st["counts"]}
    for p, a in acc.items():
        npz[f"{p}_lab"] = a["lab"].cpu().numpy()
        for f in ("n", "nH", "sumQ", "w", "wH", "colsum"):
            npz[f"{p}_{f}"] = a[f].cpu().numpy()
        out[p] = {"loss_inter": float(a["loss_inter"] / a["n_loss"]),
                  "loss_intra": float(a["loss_intra"] / a["n_loss"]),
                  "n_loss_positions": float(a["n_loss"])}
        print(f"[{key}] {p}: CE = {out[p]['loss_inter']:.4f} (inter) + "
              f"{out[p]['loss_intra']:.4f} (intra) over {int(out[p]['n_loss_positions'])} positions; "
              f"intra share = {out[p]['loss_intra'] / (out[p]['loss_inter'] + out[p]['loss_intra']):.3f}")
    np.savez(RESULTS_DIR / f"gate_a_{key}{suffix}.npz", **npz)
    with open(RESULTS_DIR / f"gate_a_{key}{suffix}.json", "w") as f:
        json.dump(out, f, indent=1)
    print(f"[{key}] saved gate_a_{key}{suffix}.npz/.json")


def entropy(p):
    p = p[p > 0]
    return float(-(p * np.log(p)).sum())


def cluster_variances(st, lab):
    """Count-weighted per-cluster variance components from the dump."""
    K = int(lab.max()) + 1
    W = np.zeros(K)
    B = np.zeros(K)
    for k in range(K):
        m = lab == k
        if m.sum() == 0:
            continue
        w = st["counts"][m]
        Nk = w.sum()
        mk = (w[:, None] * st["means"][m]).sum(0) / Nk
        W[k] = float((w * st["vars"][m].sum(1)).sum() / Nk)
        B[k] = float((w * ((st["means"][m] - mk) ** 2).sum(1)).sum() / Nk)
    return W, B


def cmd_analyze(dumpset="val"):
    suffix = "" if dumpset == "val" else "_train"
    all_rows = []
    gate = {}
    for key, (hf_name, subdir, _, _) in GATE_MODELS.items():
        if dumpset == "train":
            subdir = TRAIN_DUMPS[key]
        f = RESULTS_DIR / f"gate_a_{key}{suffix}.npz"
        if not f.exists():
            print(f"[skip] {key}: no npz")
            continue
        z = np.load(f)
        st = load_stats(lminus1_path(subdir))
        gate[key] = {}
        for p in ("km10", "km20", "km50", "pos"):
            if f"{p}_lab" not in z.files:
                continue
            lab = z[f"{p}_lab"]
            K = int(lab.max()) + 1
            n, nH = z[f"{p}_n"], z[f"{p}_nH"]
            w, wH = z[f"{p}_w"], z[f"{p}_wH"]
            sumQ, colsum = z[f"{p}_sumQ"], z[f"{p}_colsum"]
            W, B = cluster_variances(st, lab)
            rows = []
            for k in range(K):
                if n[k] < MIN_CLUSTER_N:
                    continue
                mem = lab == k
                qbar = sumQ[mem] / n[k]
                qbar = qbar / qbar.sum()
                qpost = colsum[mem] / max(w[k], 1e-30)
                qpost = qpost / qpost.sum()
                pcnt = st["counts"][mem] / st["counts"][mem].sum()
                EH_real = nH[k] / n[k]
                EH_post = wH[k] / max(w[k], 1e-30)
                rows.append({
                    "k": k, "n": float(n[k]), "types": int(mem.sum()),
                    "H_marg_real": entropy(qbar), "H_marg_post": entropy(qpost),
                    "H_marg_count": entropy(pcnt),
                    "EH_real": float(EH_real), "EH_post": float(EH_post),
                    "I_real": entropy(qbar) - float(EH_real),
                    "I_post": entropy(qpost) - float(EH_post),
                    "I_count": entropy(pcnt) - float(EH_real),
                    "W": W[k], "B": B[k], "V": W[k] + B[k],
                    "B_over_V": B[k] / max(W[k] + B[k], 1e-30),
                })
            for r in rows:
                r.update({"model": key, "partition": p})
            all_rows += rows
            if len(rows) >= 5:
                res = {}
                for iv in ("I_real", "I_post", "I_count", "H_marg_count", "EH_real"):
                    for dv in ("V", "B", "W", "B_over_V"):
                        x = np.array([r[iv] for r in rows])
                        y = np.array([r[dv] for r in rows])
                        rho, pv = sstats.spearmanr(x, y)
                        res[f"{iv}~{dv}"] = {"rho": float(rho), "p": float(pv), "n": len(rows)}
                gate[key][p] = res
    with open(RESULTS_DIR / f"gate_a{suffix}.json", "w") as f:
        json.dump({"correlations": gate, "clusters": all_rows}, f, indent=1)
    print(f"[saved] {RESULTS_DIR / ('gate_a' + suffix + '.json')}")

    print("\n===== GATE A: Spearman(Ihat, variance component) =====")
    print(f"{'model':<14} {'part':<5} {'n_cl':>4} {'I_post~V':>9} {'I_post~B':>9} {'I_post~W':>9} "
          f"{'I_post~B/V':>10} {'I_real~V':>9} {'Hmarg~B':>8}")
    for key in gate:
        for p in gate[key]:
            g = gate[key][p]
            print(f"{key:<14} {p:<5} {g['I_post~V']['n']:>4} "
                  f"{g['I_post~V']['rho']:>9.3f} {g['I_post~B']['rho']:>9.3f} "
                  f"{g['I_post~W']['rho']:>9.3f} {g['I_post~B_over_V']['rho']:>10.3f} "
                  f"{g['I_real~V']['rho']:>9.3f} {g['H_marg_count~B']['rho']:>8.3f}")

    print("\n===== per-cluster detail (km10) =====")
    for key in gate:
        rows = [r for r in all_rows if r["model"] == key and r["partition"] == "km10"]
        rows.sort(key=lambda r: -r["n"])
        print(f"\n{key}: cluster  n  types  H_marg(count)  E[H|ctx]  Ihat_post  V  B  B/V")
        for r in rows:
            print(f"  k={r['k']:<2} n={r['n']:>9.0f} t={r['types']:>4} "
                  f"Hm={r['H_marg_count']:.3f} EH={r['EH_real']:.3f} I={r['I_post']:.3f} "
                  f"V={r['V']:.1f} B={r['B']:.1f} BV={r['B_over_V']:.3f}")

    verdict(gate)


def verdict(gate):
    print("\n===== GATE A VERDICT (criterion: |rho| >= 0.6, consistent sign across models) =====")
    for pair in ("I_post~V", "I_post~B", "I_real~V", "I_real~B", "I_post~B_over_V"):
        rhos = []
        for key in gate:
            for p in gate[key]:
                if p == "km10" and pair in gate[key][p]:
                    rhos.append((key, gate[key][p][pair]["rho"]))
        if not rhos:
            continue
        signs = set(np.sign(r) for _, r in rhos)
        strong = all(abs(r) >= 0.6 for _, r in rhos)
        status = "PASS" if (len(signs) == 1 and strong) else \
                 ("DIRECTIONAL" if len(signs) == 1 else "FAIL")
        detail = ", ".join(f"{k}:{r:+.2f}" for k, r in rhos)
        print(f"  {pair:<16} [{status}]  {detail}")


if __name__ == "__main__":
    ap = argparse.ArgumentParser()
    ap.add_argument("cmd", choices=["run", "analyze"])
    ap.add_argument("--model")
    ap.add_argument("--device", default="cuda:0")
    ap.add_argument("--limit", type=int, default=None)
    ap.add_argument("--dumpset", choices=["val", "train"], default="val")
    ap.add_argument("--split", default="validation")
    ap.add_argument("--max-samples", type=int, default=MAX_SAMPLES)
    ap.add_argument("--batch-scale", type=float, default=1.0)
    ap.add_argument("--no-pos", action="store_true",
                    help="skip the POS partition (avoids nltk on cluster nodes)")
    args = ap.parse_args()
    if args.cmd == "run":
        cmd_run(args.model, args.device, args.limit, dumpset=args.dumpset,
                split=args.split, max_samples=args.max_samples,
                batch_scale=args.batch_scale, with_pos=not args.no_pos)
    else:
        cmd_analyze(dumpset=args.dumpset)


==> anc/v2_headrow_test.py <==
"""Test the head-row prediction from Proposition K=2: category-mean unembedding rows
wbar_k should have norms DECREASING in category type count |S_k| (first order; exactly
proportional to 1/a_k at K=2), with occurrence mass secondary.

Reads LM-head (or tied embedding) rows directly from safetensors, groups them by the
Gate A partitions stored in gate_a_{key}[_train].npz, and correlates ||wbar_k|| with
log type count and log mass (Spearman + rank partials + log-log OLS slope).
"""

import json
import sys
from glob import glob
from pathlib import Path

import numpy as np
from scipy import stats

sys.path.insert(0, str(Path(__file__).resolve().parent))
from v2_phase0 import RESULTS_DIR, jdump

HUB = Path.home() / ".cache/huggingface/hub"
HEAD_KEYS = {
    "gpt2":         ("models--gpt2", ["wte.weight", "transformer.wte.weight"]),
    "pythia-410m":  ("models--EleutherAI--pythia-410m", ["embed_out.weight"]),
    "pythia-1.4b":  ("models--EleutherAI--pythia-1.4b", ["embed_out.weight"]),
    "qwen2.5-1.5b": ("models--Qwen--Qwen2.5-1.5B", ["lm_head.weight", "model.embed_tokens.weight"]),
}


def load_head(model_key):
    from safetensors import safe_open
    hubdir, cands = HEAD_KEYS[model_key]
    files = glob(str(HUB / hubdir / "snapshots" / "*" / "*.safetensors"))
    for f in sorted(files):
        with safe_open(f, framework="pt") as sf:  # pt handles bf16 checkpoints
            keys = sf.keys()
            for c in cands:
                if c in keys:
                    t = sf.get_tensor(c)
                    return t.float().numpy().astype(np.float64), c
    raise KeyError(f"{model_key}: none of {cands} found in {len(files)} safetensors files")


def partial_rank(y, x, z):
    def rk(v):
        return stats.rankdata(v)
    Y, X = rk(y), rk(x)
    Z = np.column_stack([rk(z), np.ones(len(y))])
    ry = Y - Z @ np.linalg.lstsq(Z, Y, rcond=None)[0]
    rx = X - Z @ np.linalg.lstsq(Z, X, rcond=None)[0]
    return float(np.corrcoef(ry, rx)[0, 1])


def main():
    out = []
    print(f"{'model':<14} {'set':<6} {'part':<5} {'rho(||w||,log|S|)':>17} {'|mass':>7} "
          f"{'rho(||w||,logN)':>15} {'|types':>7} {'loglog slope':>12}")
    for key in HEAD_KEYS:
        W, tensor_key = load_head(key)
        for suffix, tag in [("", "val"), ("_train", "train")]:
            f = RESULTS_DIR / f"gate_a_{key}{suffix}.npz"
            if not f.exists():
                continue
            z = np.load(f)
            covered = z["covered"]
            counts = z["counts"].astype(np.float64)
            rows = W[covered]
            for p in ("km10", "km20", "km50"):
                if f"{p}_lab" not in z.files:
                    continue
                lab = z[f"{p}_lab"]
                K = int(lab.max()) + 1
                norms, types, masses = [], [], []
                for k in range(K):
                    m = lab == k
                    if m.sum() == 0:
                        continue
                    norms.append(float(np.linalg.norm(rows[m].mean(0))))
                    types.append(int(m.sum()))
                    masses.append(float(counts[m].sum()))
                norms, types, masses = map(np.array, (norms, types, masses))
                lt, lm = np.log(types), np.log(masses)
                r_t = stats.spearmanr(norms, lt).statistic
                r_m = stats.spearmanr(norms, lm).statistic
                pt = partial_rank(norms, lt, lm)
                pm = partial_rank(norms, lm, lt)
                slope = float(np.polyfit(lt, np.log(norms), 1)[0])
                out.append({"model": key, "set": tag, "partition": p, "tensor": tensor_key,
                            "rho_types": float(r_t), "rho_types_given_mass": pt,
                            "rho_mass": float(r_m), "rho_mass_given_types": pm,
                            "loglog_slope_types": slope, "K": int(K)})
                print(f"{key:<14} {tag:<6} {p:<5} {r_t:>17.3f} {pt:>7.3f} {r_m:>15.3f} "
                      f"{pm:>7.3f} {slope:>12.3f}")
    jdump(out, "headrow_test.json")
    rts = [o["rho_types"] for o in out]
    neg = sum(1 for r in rts if r < 0)
    print(f"\n[sign] rho(||wbar_k||, log|S_k|) negative in {neg}/{len(rts)} cells; "
          f"median {np.median(rts):.3f}; median partial given mass "
          f"{np.median([o['rho_types_given_mass'] for o in out]):.3f}")


if __name__ == "__main__":
    main()


==> anc/v2_mixedlm.py <==
"""Mixed-effects pooled significance for the information law (reviewer suggestion).

Fits, on within-model rank-transformed Gate A categories,
    B_rank ~ I_rank + H_rank + logmass_rank + logtypes_rank
with a random intercept and a random I-slope by model. The fixed I-slope with its Wald
z is the pooled-significance statement that respects model-level grouping, replacing
naive pooled p-values. Runs on the validation set and, if present, the full-vocab
train set.

Usage: python v2_mixedlm.py
Writes results/v2/mixedlm.json.
"""

import json
import sys
from pathlib import Path

import numpy as np
import pandas as pd
from scipy import stats as ss
import statsmodels.formula.api as smf

sys.path.insert(0, str(Path(__file__).resolve().parent))
from v2_phase0 import RESULTS_DIR


def rankz(x):
    r = ss.rankdata(x)
    return (r - r.mean()) / (r.std() + 1e-12)


def prep(path):
    d = json.load(open(path))["clusters"]
    rows = []
    for m in sorted(set(r["model"] for r in d)):
        rr = [r for r in d if r["model"] == m]
        if len(rr) < 6:
            continue
        B = rankz([r["B"] for r in rr]); I = rankz([r["I_post"] for r in rr])
        H = rankz([r["H_marg_post"] for r in rr])
        Ms = rankz([np.log(r["n"]) for r in rr]); T = rankz([np.log(r["types"]) for r in rr])
        for i in range(len(rr)):
            rows.append({"model": m, "B": B[i], "I": I[i], "H": H[i],
                         "mass": Ms[i], "types": T[i]})
    return pd.DataFrame(rows)


def re_meta(df, label):
    """Random-effects (DerSimonian-Laird) meta-analysis over per-model OLS slopes.
    Exact for a small number of groups; the primary hierarchical statistic."""
    import statsmodels.api as sm
    ests, ses = [], []
    for m, g in df.groupby("model"):
        X = sm.add_constant(g[["I", "H", "mass", "types"]])
        f = sm.OLS(g["B"], X).fit()
        ests.append(f.params["I"]); ses.append(f.bse["I"])
    ests, ses = np.array(ests), np.array(ses)
    w = 1 / ses**2
    fixed = (w * ests).sum() / w.sum()
    Q = float((w * (ests - fixed) ** 2).sum())
    dfq = len(ests) - 1
    tau2 = max(0.0, (Q - dfq) / (w.sum() - (w**2).sum() / w.sum()))
    wr = 1 / (ses**2 + tau2)
    mu = (wr * ests).sum() / wr.sum()
    se = float(np.sqrt(1 / wr.sum()))
    z = mu / se
    res = {"per_model_slopes": [round(float(e), 3) for e in ests],
           "pooled_slope": round(float(mu), 3), "se": round(se, 3),
           "tau2_between_model": round(float(tau2), 4),
           "z": round(float(z), 2), "p_two_sided": float(2 * ss.norm.sf(abs(z)))}
    print(f"[{label} meta] {res}")
    return res


def fit(df, label):
    md = smf.mixedlm("B ~ I + H + mass + types", df, groups=df["model"],
                     re_formula="~I")
    try:
        fitted = md.fit(reml=True, method="lbfgs")
    except Exception:
        fitted = md.fit(reml=True)
    fe = fitted.fe_params["I"]
    se = fitted.bse_fe["I"]
    z = fe / se
    re_sd = float(np.sqrt(max(fitted.cov_re.iloc[1, 1], 0))) if fitted.cov_re.shape[0] > 1 else None
    res = {"n": int(len(df)), "n_models": int(df["model"].nunique()),
           "fixed_I_slope": round(float(fe), 3), "se": round(float(se), 3),
           "wald_z": round(float(z), 2),
           "p_two_sided": float(2 * ss.norm.sf(abs(z))),
           "random_I_slope_sd": round(re_sd, 3) if re_sd is not None else None,
           "converged": bool(fitted.converged)}
    print(f"[{label}] {res}")
    return res


def main():
    out = {}
    dv = prep(RESULTS_DIR / "gate_a.json")
    out["val"] = {"mixedlm": fit(dv, "val"), "re_meta": re_meta(dv, "val")}
    tr = RESULTS_DIR / "gate_a_train.json"
    if tr.exists():
        dt = prep(tr)
        out["train_fullvocab"] = {"mixedlm": fit(dt, "train"),
                                  "re_meta": re_meta(dt, "train")}
    with open(RESULTS_DIR / "mixedlm.json", "w") as f:
        json.dump(out, f, indent=1)
    print("[saved] mixedlm.json")


if __name__ == "__main__":
    main()


==> anc/v2_olmo_dynamics.py <==
"""Phase 1 task 1.3: OLMo-2 dynamics replication (see papers/nc-llm/PHASE1-olmo-dynamics-2026-07-03.md).

Downloads log-spaced OLMo-2-0425-1B stage1 checkpoints into EXPLICIT per-revision
directories (the pythia-2.8b revision-cache bug workaround), fingerprints each
checkpoint's weights, extracts class stats on the Phase 0 protocol, and computes the
variance-share trajectory under fixed partitions.

Subcommands:
  plan      enumerate branches, snap the target grid, print (no downloads)
  run       download + fingerprint + extract, resumable per checkpoint
  analyze   fingerprint distinctness assert, shares trajectory, R1-R4 verdict
"""

import os
import sys
import gc
import json
import re
import argparse
from pathlib import Path

# Downloads REQUIRED here: pin hub online before v2_gate_a's setdefault can flip it.
os.environ["HF_HUB_OFFLINE"] = "0"
os.environ.setdefault("HF_DATASETS_OFFLINE", "1")  # corpus comes from local cache
os.environ.setdefault("PYTORCH_CUDA_ALLOC_CONF", "expandable_segments:True")

import numpy as np

sys.path.insert(0, str(Path(__file__).resolve().parent))
from config import DATA_DIR
from v2_phase0 import (RESULTS_DIR, load_stats, kmeans_labels, anova_shares,
                       cluster_cdnv, pos_grouping)

REPO = "allenai/OLMo-2-0425-1B"
TARGETS = [0, 300, 10000, 20000, 40000, 80000, 160000, 320000, 640000,
           960000, 1280000, 1600000, 1907359]
MAIN_PSEUDO_STEP = 1999999  # filename slot for the post-stage2 'main' revision
CKPT_ROOT = Path(DATA_DIR) / "olmo2_ckpts"
OUT_DIR = Path(DATA_DIR) / "outputs_dynamics_olmo2" / REPO.replace("/", "_")
FP_FILE = RESULTS_DIR / "olmo2_fingerprints.json"
SEQ_LEN = 512
MIN_COUNT = 50
BATCH = 4  # 2080 Ti: fp32 base model (no LM head) + batch 4 fits in 11 GB


def list_stage1():
    from huggingface_hub import HfApi
    refs = HfApi().list_repo_refs(REPO)
    out = {}
    for b in refs.branches:
        m = re.match(r"stage1-step(\d+)-tokens(\d+)B$", b.name)
        if m:
            out[int(m.group(1))] = (b.name, int(m.group(2)))
    return out


def snap_grid():
    avail = list_stage1()
    steps = sorted(avail)
    chosen = {}
    for t in TARGETS:
        s = min(steps, key=lambda x: abs(x - t))
        chosen[s] = avail[s]
    grid = [(s, chosen[s][0], chosen[s][1]) for s in sorted(chosen)]
    grid.append((MAIN_PSEUDO_STEP, "main", 4051))  # stage1 4001B + stage2 50B
    return grid


def download(branch, step):
    from huggingface_hub import snapshot_download
    d = CKPT_ROOT / f"step{step}"
    marker = d / ".complete"
    if marker.exists():
        return d
    d.mkdir(parents=True, exist_ok=True)
    patterns = ["*.safetensors", "*.json", "*.txt", "tokenizer*", "*.model"]
    for attempt in range(4):
        try:
            snapshot_download(REPO, revision=branch, local_dir=str(d),
                              allow_patterns=patterns)
            if not (list(d.glob("*.safetensors")) or list(d.glob("*.bin"))):
                patterns = patterns + ["*.bin"]  # branch without safetensors
                continue
            marker.touch()
            return d
        except Exception as e:
            print(f"[download] {branch} attempt {attempt + 1} failed: {e}", flush=True)
    raise RuntimeError(f"download failed for {branch}")


def fingerprint(model):
    base = getattr(model, "model", model)
    w = base.layers[0].self_attn.q_proj.weight
    return float(w.abs().sum().item())


def extract_ckpt(ckpt_dir, step, tokenizer, seqs, device):
    import torch
    from transformers import AutoModel
    done = [OUT_DIR / f"step{step}_layer{li}.npz" for li in (15, 16)]
    if all(f.exists() for f in done):
        print(f"[extract] step{step}: already done", flush=True)
        return None
    # Base model only: the LM-head logits (B x T x 100352 fp32) are never needed for
    # extraction and alone exceed the 2080 Ti headroom.
    try:
        model = AutoModel.from_pretrained(str(ckpt_dir), dtype=torch.float32,
                                          output_hidden_states=True)
    except TypeError:
        model = AutoModel.from_pretrained(str(ckpt_dir), torch_dtype=torch.float32,
                                          output_hidden_states=True)
    model.to(device).eval()
    fp = fingerprint(model)
    V = model.config.vocab_size
    d = model.config.hidden_size
    nl = model.config.num_hidden_layers
    layers = [nl, nl - 1]  # L, L-1 in hidden_states indexing
    acc = {li: {"count": np.zeros(V, dtype=np.int64),
                "sum": np.zeros((V, d), dtype=np.float64),
                "sum_sq": np.zeros((V, d), dtype=np.float64)} for li in layers}
    nb = (len(seqs) + BATCH - 1) // BATCH
    with torch.no_grad():
        for bi in range(nb):
            batch = torch.tensor(seqs[bi * BATCH:(bi + 1) * BATCH], device=device)
            hs = model(batch).hidden_states
            nxt = batch[:, 1:].cpu().numpy().reshape(-1)
            for li in layers:
                emb = hs[li][:, :-1, :].float().cpu().numpy().reshape(-1, d)
                a = acc[li]
                for c in np.unique(nxt):
                    m = nxt == c
                    e = emb[m]
                    a["count"][c] += len(e)
                    a["sum"][c] += e.sum(0)
                    a["sum_sq"][c] += (e ** 2).sum(0)
            if bi % 20 == 0:
                print(f"[extract] step{step} batch {bi}/{nb}", flush=True)
    OUT_DIR.mkdir(parents=True, exist_ok=True)
    for li in layers:
        a = acc[li]
        valid = a["count"] >= MIN_COUNT
        idx = np.where(valid)[0]
        mean = a["sum"][idx] / a["count"][idx, None]
        var = a["sum_sq"][idx] / a["count"][idx, None] - mean ** 2
        np.savez(OUT_DIR / f"step{step}_layer{li}.npz",
                 class_means=mean.astype(np.float32), class_vars=var.astype(np.float32),
                 class_counts=a["count"][idx], vocab_indices=idx, hidden_dim=d,
                 vocab_size=V, model_name=REPO, step=step, min_count=MIN_COUNT,
                 layer_idx=li, n_layers=nl)
        print(f"[extract] step{step} layer{li}: {len(idx)} tokens", flush=True)
    del model
    gc.collect()
    torch.cuda.empty_cache()
    return fp


def cmd_plan():
    for s, branch, tokB in snap_grid():
        print(f"step {s:>8}  tokens {tokB:>5}B  branch {branch}")


def cmd_run(device):
    grid = snap_grid()
    print(f"[run] {len(grid)} checkpoints", flush=True)
    tok_dir = download(grid[0][1], grid[0][0])  # tokenizer identical across branches
    from transformers import AutoTokenizer
    tokenizer = AutoTokenizer.from_pretrained(str(tok_dir))
    from v2_gate_a import pack_corpus  # same corpus protocol; sets HF offline for datasets only
    seqs = pack_corpus(tokenizer)
    print(f"[run] corpus: {len(seqs)} sequences x {SEQ_LEN}", flush=True)
    fps = json.load(open(FP_FILE)) if FP_FILE.exists() else {}
    tokmap = {}
    for step, branch, tokB in grid:
        tokmap[str(step)] = {"branch": branch, "tokens_B": tokB}
        d = download(branch, step)
        print(f"[run] step{step} ({branch}, {tokB}B tokens) downloaded", flush=True)
        fp = extract_ckpt(d, step, tokenizer, seqs, device)
        if fp is not None:
            fps[str(step)] = fp
            with open(FP_FILE, "w") as f:
                json.dump(fps, f, indent=1)
    with open(RESULTS_DIR / "olmo2_tokmap.json", "w") as f:
        json.dump(tokmap, f, indent=1)
    print("[run] all checkpoints done", flush=True)


def cmd_analyze():
    from transformers import AutoTokenizer
    fps = json.load(open(FP_FILE))
    vals = sorted(fps.values())
    dup = [(a, b) for a, b in zip(vals, vals[1:]) if abs(a - b) <= 1e-6 * max(abs(a), 1)]
    print(f"[guard] {len(fps)} fingerprints, duplicates: {dup if dup else 'NONE'}")
    if dup:
        print("[guard] WARNING: identical weights across revisions, trajectory NOT trustworthy")
    tokmap = json.load(open(RESULTS_DIR / "olmo2_tokmap.json"))

    files = sorted(OUT_DIR.glob("step*_layer15.npz"))
    steps = sorted(int(re.search(r"step(\d+)_", f.name).group(1)) for f in files)
    per_step, common = {}, None
    for s in steps:
        st = load_stats(str(OUT_DIR / f"step{s}_layer15.npz"))
        per_step[s] = st
        vi = set(st["vocab_indices"].tolist())
        common = vi if common is None else common & vi
    common = np.array(sorted(common))
    print(f"[analyze] {len(steps)} checkpoints, {len(common)} common tokens")

    def subset(st):
        pos = {v: i for i, v in enumerate(st["vocab_indices"])}
        rows = np.array([pos[v] for v in common])
        return {k: st[k][rows] for k in ("means", "means32", "vars", "counts")}

    final_stage1 = max(s for s in steps if s != MAIN_PSEUDO_STEP)
    km = kmeans_labels(subset(per_step[final_stage1])["means32"])
    tokenizer = AutoTokenizer.from_pretrained(str(CKPT_ROOT / f"step{final_stage1}"))
    rows, plab, names = pos_grouping({"vocab_indices": common}, tokenizer)

    traj = []
    print(f"\n{'step':>8} {'tokB':>6} {'btw-cluster':>11} {'tok-in-cl':>10} {'w/in-token':>10} {'cdnv a0':>9} {'btw(POS)':>9}")
    for s in steps:
        st = subset(per_step[s])
        sh = anova_shares(st["means"], st["vars"], st["counts"], km, "count")
        shp = anova_shares(st["means"][rows], st["vars"][rows], st["counts"][rows], plab, "count")
        rec = {"step": s, "tokens_B": tokmap[str(s)]["tokens_B"], "branch": tokmap[str(s)]["branch"],
               "km": {k: sh[k] for k in ("share_within_token", "share_token_in_cluster", "share_between_cluster")},
               "pos_between": shp["share_between_cluster"],
               "cdnv_a0": cluster_cdnv(st["means"], st["vars"], km, alpha=0)}
        traj.append(rec)
        print(f"{s:>8} {rec['tokens_B']:>6} {rec['km']['share_between_cluster']:>11.4f} "
              f"{rec['km']['share_token_in_cluster']:>10.4f} {rec['km']['share_within_token']:>10.4f} "
              f"{rec['cdnv_a0']:>9.3g} {rec['pos_between']:>9.4f}")

    with open(RESULTS_DIR / "olmo2_dynamics.json", "w") as f:
        json.dump({"repo": REPO, "n_common_tokens": len(common), "trajectory": traj,
                   "fingerprints": fps}, f, indent=1)
    print(f"[saved] {RESULTS_DIR / 'olmo2_dynamics.json'}")

    # R1-R4 verdicts (pre-registered in PHASE1-olmo-dynamics-2026-07-03.md)
    t = {r["step"]: r for r in traj}
    btw = {s: t[s]["km"]["share_between_cluster"] for s in t}
    wt = {s: t[s]["km"]["share_within_token"] for s in t}
    stage1 = [s for s in steps if s != MAIN_PSEUDO_STEP]
    last = stage1[-1]
    print("\n===== pre-registered verdicts =====")
    if 300 in btw and 0 in btw:
        early_ref = np.mean([btw[s] for s in (10000, 20000) if s in btw])
        r1 = btw[300] >= 1.25 * btw[0] and btw[300] >= 1.25 * early_ref
        print(f"R1 overshoot: btw(300)={btw[300]:.4f} vs btw(0)={btw[0]:.4f}, btw(10-20k)={early_ref:.4f} -> {'PASS' if r1 else 'FAIL'}")
    mid = [s for s in stage1 if s >= 10000]
    mn = min(mid, key=lambda s: btw[s])
    rec_ratio = btw[last] / btw[mn]
    r2 = (mn != last) and rec_ratio >= 1.15
    print(f"R2 min+recovery: min btw at step {mn} ({btw[mn]:.4f}), final {btw[last]:.4f} "
          f"(ratio {rec_ratio:.2f}) -> {'PASS' if r2 else ('MONOTONE (1B-variant)' if mn == last else 'WEAK')}")
    if 300 in wt and 0 in wt:
        r3 = wt[300] < wt[0] - 0.03 and wt[last] > wt[300] + 0.05
        print(f"R3 context re-expansion: wt(0)={wt[0]:.3f} wt(300)={wt[300]:.3f} wt(final)={wt[last]:.3f} -> {'PASS' if r3 else 'FAIL'}")
    cd = {s: t[s]["cdnv_a0"] for s in stage1}
    cmn = min(cd, key=lambda s: cd[s])
    r4 = cmn <= 40000 and cd[last] / cd[cmn] >= 1.3
    print(f"R4 CDNV U-shape: min at step {cmn} ({cd[cmn]:.3g}), final {cd[last]:.3g} "
          f"(ratio {cd[last] / cd[cmn]:.2f}) -> {'PASS' if r4 else 'FAIL'}")
    if MAIN_PSEUDO_STEP in btw:
        print(f"stage2 anneal (main): btw {btw[MAIN_PSEUDO_STEP]:.4f} vs stage1-final {btw[last]:.4f}")


if __name__ == "__main__":
    ap = argparse.ArgumentParser()
    ap.add_argument("cmd", choices=["plan", "run", "analyze"])
    ap.add_argument("--device", default="cuda:0")
    args = ap.parse_args()
    if args.cmd == "plan":
        cmd_plan()
    elif args.cmd == "run":
        cmd_run(args.device)
    else:
        cmd_analyze()


==> anc/v2_phase0.py <==
"""Phase 0 falsify-fast analyses for the v2 reframe (see paper repo PLAN-fable-2026-07-03.md).

All subcommands run on existing dumps, CPU only:

  validate   reproduce canonical alpha=2 cluster CDNV and centroid cosine (loader certification)
  shares     exact three-level variance decomposition for 14 models (val) + full-vocab dumps
  pos        POS control under alpha=0 / alpha=2 CDNV and variance shares
  frame      centroid norms and pairwise cosines vs cluster mass / type count, with shuffle nulls
  gaussian   covariance-matched Gaussian null for the kmeans-vs-shuffle within-cluster ratios
  dynamics   variance-share trajectories across Pythia checkpoints under fixed partitions
  all        run everything in the order above

Usage: python v2_phase0.py <subcommand>
Writes JSON to <repo>/results/v2/.
"""

import os
import sys
import json
import re
from glob import glob
from pathlib import Path

os.environ.setdefault("OPENBLAS_NUM_THREADS", "8")
os.environ.setdefault("OMP_NUM_THREADS", "8")

import numpy as np
from scipy import stats as sstats
from sklearn.cluster import KMeans

sys.path.insert(0, str(Path(__file__).resolve().parent))
from config import DATA_DIR
from clustering import cluster_class_means, compute_cluster_stats
from nc_metrics import nc1_cdnv, mean_cosine_similarity

RESULTS_DIR = Path(__file__).resolve().parent.parent / "results" / "v2"
RESULTS_DIR.mkdir(parents=True, exist_ok=True)

K = 10
SEED = 42

# (display_name, params_M, data_subdir, tokenizer_name, family)
MODELS = [
    ("pythia-70m",   70,   "jubail_outputs/EleutherAI_pythia-70m",  "EleutherAI/pythia-70m", "pythia"),
    ("pythia-160m",  160,  "jubail_outputs/EleutherAI_pythia-160m", "EleutherAI/pythia-70m", "pythia"),
    ("pythia-410m",  410,  "jubail_outputs/EleutherAI_pythia-410m", "EleutherAI/pythia-70m", "pythia"),
    ("pythia-1b",    1000, "jubail_outputs/EleutherAI_pythia-1b",   "EleutherAI/pythia-70m", "pythia"),
    ("pythia-1.4b",  1400, "jubail_outputs/EleutherAI_pythia-1.4b", "EleutherAI/pythia-70m", "pythia"),
    ("pythia-2.8b",  2800, "jubail_outputs/EleutherAI_pythia-2.8b", "EleutherAI/pythia-70m", "pythia"),
    ("pythia-6.9b",  6900, "jubail_outputs/EleutherAI_pythia-6.9b", "EleutherAI/pythia-70m", "pythia"),
    ("gpt2",         124,  "jubail_outputs/gpt2",                   "gpt2", "gpt2"),
    ("gpt2-medium",  355,  "jubail_outputs/gpt2-medium",            "gpt2", "gpt2"),
    ("gpt2-large",   774,  "jubail_outputs/gpt2-large",             "gpt2", "gpt2"),
    ("gpt2-xl",      1558, "jubail_outputs/gpt2-xl",                "gpt2", "gpt2"),
    ("qwen2.5-0.5B", 500,  "qwen_outputs/Qwen_Qwen2.5-0.5B",        "Qwen/Qwen2.5-0.5B", "qwen"),
    ("qwen2.5-1.5B", 1500, "qwen_outputs/Qwen_Qwen2.5-1.5B",        "Qwen/Qwen2.5-0.5B", "qwen"),
    ("qwen2.5-3B",   3000, "qwen_outputs/Qwen_Qwen2.5-3B",          "Qwen/Qwen2.5-0.5B", "qwen"),
]

# Full-vocab (train-split) dumps: paper used the first four; jubail_train adds more coverage.
FULLVOCAB = [
    ("pythia-410m/train",  "outputs_fullvocab/EleutherAI_pythia-410m", "EleutherAI/pythia-70m"),
    ("pythia-1b/train",    "outputs_fullvocab/EleutherAI_pythia-1b",   "EleutherAI/pythia-70m"),
    ("gpt2/train",         "outputs_fullvocab/gpt2",                   "gpt2"),
    ("qwen2.5-1.5B/train", "outputs_fullvocab/Qwen_Qwen2.5-1.5B",      "Qwen/Qwen2.5-0.5B"),
    ("pythia-70m/train2",  "jubail_train_outputs/EleutherAI_pythia-70m",  "EleutherAI/pythia-70m"),
    ("pythia-410m/train2", "jubail_train_outputs/EleutherAI_pythia-410m", "EleutherAI/pythia-70m"),
    ("pythia-1.4b/train2", "jubail_train_outputs/EleutherAI_pythia-1.4b", "EleutherAI/pythia-70m"),
    ("pythia-6.9b/train2", "jubail_train_outputs/EleutherAI_pythia-6.9b", "EleutherAI/pythia-70m"),
    ("gpt2/train2",        "jubail_train_outputs/gpt2",                   "gpt2"),
    ("gpt2-xl/train2",     "jubail_train_outputs/gpt2-xl",                "gpt2"),
]

CANONICAL_NAME = {
    "pythia-70m": "Pythia-70M", "pythia-160m": "Pythia-160M", "pythia-410m": "Pythia-410M",
    "pythia-1b": "Pythia-1B", "pythia-1.4b": "Pythia-1.4B", "pythia-2.8b": "Pythia-2.8B",
    "pythia-6.9b": "Pythia-6.9B", "gpt2": "GPT-2 Small", "gpt2-medium": "GPT-2 Medium",
    "gpt2-large": "GPT-2 Large", "gpt2-xl": "GPT-2 XL", "qwen2.5-0.5B": "Qwen2.5-0.5B",
    "qwen2.5-1.5B": "Qwen2.5-1.5B", "qwen2.5-3B": "Qwen2.5-3B",
}


# ---------------------------------------------------------------- I/O helpers

def find_layer_files(subdir):
    """Return {layer_int: path} for class_stats_layer*.npz under subdir (one nested level ok)."""
    base = Path(DATA_DIR) / subdir
    files = glob(str(base / "class_stats_layer*.npz")) + glob(str(base / "*" / "class_stats_layer*.npz"))
    out = {}
    for f in files:
        m = re.search(r"layer(\d+)\.npz$", f)
        if m:
            out[int(m.group(1))] = f
    return out


def lminus1_path(subdir):
    """Path of the L-1 dump: second-highest layer index present."""
    lf = find_layer_files(subdir)
    if len(lf) < 2:
        raise FileNotFoundError(f"need >=2 layer files in {subdir}, found {sorted(lf)}")
    return lf[sorted(lf)[-2]]


def load_stats(path):
    d = np.load(path)
    return {
        "means": d["class_means"].astype(np.float64),
        "means32": d["class_means"],  # float32, for protocol-identical kmeans
        "vars": np.maximum(d["class_vars"].astype(np.float64), 0.0),
        "counts": d["class_counts"].astype(np.float64),
        "vocab_indices": d["vocab_indices"],
    }


def kmeans_labels(means32, k=K, seed=SEED, n_init=10):
    km = KMeans(n_clusters=k, random_state=seed, n_init=n_init)
    return km.fit_predict(means32)


def jdump(obj, name):
    def conv(x):
        if isinstance(x, (np.floating, np.integer)):
            return x.item()
        if isinstance(x, np.ndarray):
            return x.tolist()
        raise TypeError(str(type(x)))
    with open(RESULTS_DIR / name, "w") as f:
        json.dump(obj, f, indent=1, default=conv)
    print(f"[saved] {RESULTS_DIR / name}")


def load_tokenizer(name):
    from transformers import AutoTokenizer
    for cand in [Path(DATA_DIR) / "models" / name,
                 Path(DATA_DIR) / "models" / name.replace("/", "_")]:
        if cand.exists():
            return AutoTokenizer.from_pretrained(str(cand))
    return AutoTokenizer.from_pretrained(name)


# ------------------------------------------------------------- core measures

def anova_shares(means, vars_, counts, labels, weighting="count"):
    """Exact three-level decomposition of total embedding variance.

    Levels: within-token / between-token-within-cluster / between-cluster.
    weighting='count' uses n_c (true law of total variance over context embeddings);
    weighting='type' gives every covered token weight 1.
    """
    w = counts if weighting == "count" else np.ones(len(counts))
    N = w.sum()
    mu_g = (w[:, None] * means).sum(0) / N
    ssw_token = float((w * vars_.sum(1)).sum())
    k_ids = np.unique(labels)
    ssb_tic = 0.0
    ssb_clu = 0.0
    cluster_masses = {}
    for k in k_ids:
        m = labels == k
        wk = w[m]
        Nk = wk.sum()
        mk = (wk[:, None] * means[m]).sum(0) / Nk
        ssb_tic += float((wk * ((means[m] - mk) ** 2).sum(1)).sum())
        ssb_clu += float(Nk * ((mk - mu_g) ** 2).sum())
        cluster_masses[int(k)] = float(Nk)
    total = ssw_token + ssb_tic + ssb_clu
    return {
        "share_within_token": ssw_token / total,
        "share_token_in_cluster": ssb_tic / total,
        "share_between_cluster": ssb_clu / total,
        "total_ss": total,
        "cluster_masses": cluster_masses,
    }


def cluster_cdnv(means, vars_, labels, k=K, alpha=2):
    cm, cv = compute_cluster_stats(means, vars_, labels, k)
    keep = cv.sum(1) > 0
    return nc1_cdnv(cm[keep], cv[keep], k=alpha)


def weighted_centroids(means, counts, labels, k=K):
    cents = np.zeros((k, means.shape[1]))
    masses = np.zeros(k)
    types = np.zeros(k, dtype=int)
    for j in range(k):
        m = labels == j
        if m.sum() == 0:
            continue
        w = counts[m]
        cents[j] = (w[:, None] * means[m]).sum(0) / w.sum()
        masses[j] = w.sum()
        types[j] = m.sum()
    return cents, masses, types


def pairwise_cos(cents, center):
    c = cents - center
    n = np.linalg.norm(c, axis=1, keepdims=True)
    u = c / np.maximum(n, 1e-12)
    cos = u @ u.T
    iu = np.triu_indices(len(cents), k=1)
    return cos[iu], n.squeeze()


# --------------------------------------------------------------- subcommands

def cmd_validate():
    """Certify loaders: reproduce canonical alpha=2 CDNV + centroid cosine per model."""
    canon = json.load(open(Path(DATA_DIR) / "canonical_results_L1.json"))
    rows = []
    print(f"{'model':<14} {'cdnv(a2) here':>14} {'canonical':>12} {'rel.diff':>9} {'cos here':>9} {'canon':>8}")
    for name, params, subdir, tok, fam in MODELS:
        st = load_stats(lminus1_path(subdir))
        res = cluster_class_means(st["means32"], n_clusters=K)  # protocol-identical path
        cm, cv = compute_cluster_stats(st["means32"], np.load(lminus1_path(subdir))["class_vars"], res["labels"], K)
        cdnv2 = nc1_cdnv(cm, cv, k=2)
        cos = mean_cosine_similarity(cm)
        c = canon.get(CANONICAL_NAME[name], {})
        ref, refcos = c.get("cdnv", np.nan), c.get("cos", np.nan)
        rd = abs(cdnv2 - ref) / abs(ref) if ref == ref else np.nan
        rows.append({"model": name, "cdnv2": cdnv2, "canonical": ref, "rel_diff": rd,
                     "cos": cos, "canonical_cos": refcos})
        print(f"{name:<14} {cdnv2:>14.6g} {ref:>12.6g} {rd:>9.2%} {cos:>9.4f} {refcos:>8.4f}")
    jdump(rows, "validate.json")
    bad = [r for r in rows if not (r["rel_diff"] == r["rel_diff"]) or r["rel_diff"] > 0.05]
    print("VALIDATION:", "OK (all within 5%)" if not bad else f"MISMATCH on {[r['model'] for r in bad]}")


def cmd_shares():
    """Three-level ANOVA shares, count- and type-weighted, val + full-vocab dumps."""
    out = []
    print(f"{'model':<20} {'C':>6} {'weight':>6} {'w/in-token':>10} {'tok-in-cl':>10} {'btw-cluster':>11} {'cdnv a0':>9}")
    for name, params, subdir, tok, fam in MODELS:
        st = load_stats(lminus1_path(subdir))
        labels = kmeans_labels(st["means32"])
        cdnv0 = cluster_cdnv(st["means"], st["vars"], labels, alpha=0)
        rec = {"model": name, "params_M": params, "family": fam, "C": len(st["counts"]),
               "split": "val", "cdnv_a0": cdnv0,
               "cdnv_a2": cluster_cdnv(st["means"], st["vars"], labels, alpha=2)}
        for wgt in ("count", "type"):
            sh = anova_shares(st["means"], st["vars"], st["counts"], labels, wgt)
            rec[f"shares_{wgt}"] = sh
            tail = f"{cdnv0:>9.3g}" if wgt == "count" else " " * 9
            print(f"{name:<20} {rec['C']:>6} {wgt:>6} {sh['share_within_token']:>10.4f} "
                  f"{sh['share_token_in_cluster']:>10.4f} {sh['share_between_cluster']:>11.4f} {tail}")
        out.append(rec)
    for name, subdir, tok in FULLVOCAB:
        try:
            path = lminus1_path(subdir)
        except FileNotFoundError as e:
            print(f"[skip] {name}: {e}")
            continue
        st = load_stats(path)
        labels = kmeans_labels(st["means32"])
        cdnv0 = cluster_cdnv(st["means"], st["vars"], labels, alpha=0)
        rec = {"model": name, "C": len(st["counts"]), "split": "train", "cdnv_a0": cdnv0,
               "cdnv_a2": cluster_cdnv(st["means"], st["vars"], labels, alpha=2)}
        for wgt in ("count", "type"):
            sh = anova_shares(st["means"], st["vars"], st["counts"], labels, wgt)
            rec[f"shares_{wgt}"] = sh
            tail = f"{cdnv0:>9.3g}" if wgt == "count" else " " * 9
            print(f"{name:<20} {rec['C']:>6} {wgt:>6} {sh['share_within_token']:>10.4f} "
                  f"{sh['share_token_in_cluster']:>10.4f} {sh['share_between_cluster']:>11.4f} {tail}")
        out.append(rec)
    jdump(out, "shares.json")
    # scale trends on the dimensionless quantities
    for fam in ("pythia", "gpt2", "qwen"):
        sub = [r for r in out if r.get("family") == fam and r["split"] == "val"]
        if len(sub) < 3:
            continue
        lp = np.log([r["params_M"] for r in sub])
        for key, get in [("cdnv_a0", lambda r: r["cdnv_a0"]),
                         ("btw_cluster_share(count)", lambda r: r["shares_count"]["share_between_cluster"]),
                         ("w/in_token_share(count)", lambda r: r["shares_count"]["share_within_token"])]:
            v = np.array([get(r) for r in sub], dtype=float)
            rho, p = sstats.spearmanr(lp, v)
            print(f"[trend] {fam:<7} {key:<26} vs log(params): rho={rho:+.3f} p={p:.3f} (n={len(sub)})")


def pos_grouping(st, tokenizer, min_count=3):
    """Mirror pos_tag_baseline protocol; returns (row_indices, labels, names)."""
    import nltk
    PTB = {
        'CC': 'CONJ', 'CD': 'NUM', 'DT': 'DET', 'EX': 'DET', 'FW': 'X', 'IN': 'ADP',
        'JJ': 'ADJ', 'JJR': 'ADJ', 'JJS': 'ADJ', 'LS': 'X', 'MD': 'VERB', 'NN': 'NOUN',
        'NNS': 'NOUN', 'NNP': 'NOUN', 'NNPS': 'NOUN', 'PDT': 'DET', 'POS': 'PRT',
        'PRP': 'PRON', 'PRP$': 'PRON', 'RB': 'ADV', 'RBR': 'ADV', 'RBS': 'ADV',
        'RP': 'PRT', 'SYM': 'X', 'TO': 'PRT', 'UH': 'X', 'VB': 'VERB', 'VBD': 'VERB',
        'VBG': 'VERB', 'VBN': 'VERB', 'VBP': 'VERB', 'VBZ': 'VERB', 'WDT': 'DET',
        'WP': 'PRON', 'WP$': 'PRON', 'WRB': 'ADV', '.': 'PUNCT', ',': 'PUNCT',
        ':': 'PUNCT', '``': 'PUNCT', "''": 'PUNCT', '#': 'PUNCT', '$': 'PUNCT',
        '-LRB-': 'PUNCT', '-RRB-': 'PUNCT',
    }
    groups = {}
    for i, vi in enumerate(st["vocab_indices"]):
        s = tokenizer.decode([int(vi)]).strip()
        tag = PTB.get(nltk.pos_tag([s])[0][1], 'X') if s else 'X'
        groups.setdefault(tag, []).append(i)
    names = sorted([g for g, idx in groups.items() if len(idx) >= min_count])
    rows, labels = [], []
    for ci, g in enumerate(names):
        rows += groups[g]
        labels += [ci] * len(groups[g])
    return np.array(rows), np.array(labels), names


def cmd_pos():
    """POS control under alpha=0 (and alpha=2 for continuity) + POS variance shares."""
    import nltk
    nltk.download('averaged_perceptron_tagger_eng', quiet=True)
    nltk.download('universal_tagset', quiet=True)
    toks = {}
    out = []
    print(f"{'model':<14} {'nPOS':>5} {'cdnv a0 POS':>12} {'cdnv a2 POS':>12} {'btw-share POS':>13} {'cdnv a0 km':>11}")
    for name, params, subdir, tok, fam in MODELS:
        try:
            st = load_stats(lminus1_path(subdir))
            if tok not in toks:
                toks[tok] = load_tokenizer(tok)
        except Exception as e:
            print(f"[skip] {name}: {e}")
            continue
        rows, labels, names = pos_grouping(st, toks[tok])
        m, v, c = st["means"][rows], st["vars"][rows], st["counts"][rows]
        npos = len(names)
        a0 = cluster_cdnv(m, v, labels, k=npos, alpha=0)
        a2 = cluster_cdnv(m, v, labels, k=npos, alpha=2)
        sh = anova_shares(m, v, c, labels, "count")
        km_labels = kmeans_labels(st["means32"])
        km_a0 = cluster_cdnv(st["means"], st["vars"], km_labels, alpha=0)
        out.append({"model": name, "params_M": params, "family": fam, "n_pos": npos,
                    "pos_names": names, "cdnv_a0_pos": a0, "cdnv_a2_pos": a2,
                    "cdnv_a0_km": km_a0, "shares_count_pos": sh})
        print(f"{name:<14} {npos:>5} {a0:>12.4g} {a2:>12.4g} {sh['share_between_cluster']:>13.4f} {km_a0:>11.4g}")
    jdump(out, "pos_alpha0.json")
    for fam in ("pythia", "gpt2", "qwen"):
        sub = [r for r in out if r["family"] == fam]
        if len(sub) < 3:
            continue
        lp = np.log([r["params_M"] for r in sub])
        for key in ("cdnv_a0_pos", "cdnv_a2_pos"):
            v = np.array([r[key] for r in sub])
            rho, p = sstats.spearmanr(lp, v)
            print(f"[trend] {fam:<7} {key:<12} vs log(params): rho={rho:+.3f} p={p:.3f} (n={len(sub)})")
        v = np.array([r["shares_count_pos"]["share_between_cluster"] for r in sub])
        rho, p = sstats.spearmanr(lp, v)
        print(f"[trend] {fam:<7} POS btw-cluster share vs log(params): rho={rho:+.3f} p={p:.3f}")


def cmd_frame(n_shuffles=200):
    """Mass/type-count structure in centroid geometry, vs size-matched shuffle nulls."""
    rng = np.random.default_rng(0)
    out = []
    print(f"{'model':<14} {'rho(norm,logN)':>14} {'null pct':>8} {'rho(norm,log|S|)':>16} {'rho(cos_ij,logNiNj)':>19} {'null pct':>8}")
    for name, params, subdir, tok, fam in MODELS:
        st = load_stats(lminus1_path(subdir))
        labels = kmeans_labels(st["means32"])
        w = st["counts"]
        mu_g = (w[:, None] * st["means"]).sum(0) / w.sum()

        def frame_stats(lab):
            cents, masses, types = weighted_centroids(st["means"], w, lab)
            cos_ij, norms = pairwise_cos(cents, mu_g)
            lm = np.log(masses)
            r_n = sstats.spearmanr(norms, lm).statistic
            r_t = sstats.spearmanr(norms, np.log(np.maximum(types, 1))).statistic
            iu = np.triu_indices(K, k=1)
            x = lm[iu[0]] + lm[iu[1]]
            r_p = sstats.spearmanr(cos_ij, x).statistic
            return r_n, r_t, r_p, norms, masses, types, cos_ij

        r_n, r_t, r_p, norms, masses, types, cos_ij = frame_stats(labels)
        null_n, null_p = [], []
        for _ in range(n_shuffles):
            r = frame_stats(rng.permutation(labels))
            null_n.append(r[0])
            null_p.append(r[2])
        pct_n = float(np.mean(np.array(null_n) < r_n))
        pct_p = float(np.mean(np.array(null_p) < r_p))
        out.append({"model": name, "family": fam, "rho_norm_mass": r_n, "rho_norm_types": r_t,
                    "rho_pair_mass": r_p, "null_pct_norm": pct_n, "null_pct_pair": pct_p,
                    "norms": norms, "masses": masses, "types": types,
                    "mean_cos": float(np.mean(cos_ij)), "std_cos": float(np.std(cos_ij)),
                    "null_rho_norm_mean": float(np.mean(null_n)), "null_rho_norm_sd": float(np.std(null_n))})
        print(f"{name:<14} {r_n:>14.3f} {pct_n:>8.2f} {r_t:>16.3f} {r_p:>19.3f} {pct_p:>8.2f}")
    jdump(out, "frame_mass.json")
    signs = [np.sign(r["rho_norm_mass"]) for r in out]
    npos = int(np.sum(np.array(signs) > 0))
    bt = sstats.binomtest(npos, len(signs))
    print(f"[sign] rho(norm, log mass): {npos}/{len(signs)} positive, binomial p={bt.pvalue:.4f}")
    signs = [np.sign(r["rho_pair_mass"]) for r in out]
    npos = int(np.sum(np.array(signs) > 0))
    bt = sstats.binomtest(npos, len(signs))
    print(f"[sign] rho(cos_ij, log NiNj): {npos}/{len(signs)} positive, binomial p={bt.pvalue:.4f}")


def _disp_ratio(means, labels, n_shuffles, rng):
    """Shuffle/kmeans ratio of type-weighted within-cluster dispersion of class means."""
    def disp(lab):
        s = 0.0
        for j in np.unique(lab):
            m = lab == j
            s += float(((means[m] - means[m].mean(0)) ** 2).sum())
        return s / len(means)
    d_km = disp(labels)
    d_sh = [disp(rng.permutation(labels)) for _ in range(n_shuffles)]
    return float(np.mean(d_sh) / d_km), d_km, float(np.mean(d_sh))


def cmd_gaussian():
    """How much of the kmeans-vs-shuffle separation appears for covariance-matched Gaussians?"""
    rng = np.random.default_rng(1)
    out = []
    print(f"{'model':<20} {'C':>6} {'ratio real':>10} {'ratio gauss':>11} {'excess':>7} {'cdnv0 ratio real':>16} {'gauss':>8}")

    def gauss_like(means, n_draws, n_init):
        mu = means.mean(0)
        Xc = means - mu
        U, S, Vt = np.linalg.svd(Xc, full_matrices=False)
        scale = S / np.sqrt(max(len(means) - 1, 1))
        draws = []
        for _ in range(n_draws):
            Z = rng.standard_normal((len(means), len(S)))
            draws.append((mu + Z @ (scale[:, None] * Vt)).astype(np.float32))
        return draws

    def one(tag, st, n_draws, n_init, n_shuffles):
        labels = kmeans_labels(st["means32"], n_init=10)
        ratio_real, _, _ = _disp_ratio(st["means"], labels, n_shuffles, rng)
        c_km = cluster_cdnv(st["means"], st["vars"], labels, alpha=0)
        c_sh = np.mean([cluster_cdnv(st["means"], st["vars"], rng.permutation(labels), alpha=0)
                        for _ in range(min(n_shuffles, 10))])
        cdnv_ratio_real = float(c_sh / c_km)
        g_ratios, g_cdnv = [], []
        for G in gauss_like(st["means"], n_draws, n_init):
            glab = kmeans_labels(G, n_init=n_init)
            r, _, _ = _disp_ratio(G.astype(np.float64), glab, n_shuffles, rng)
            g_ratios.append(r)
            vperm = st["vars"][rng.permutation(len(st["vars"]))]
            gc_km = cluster_cdnv(G.astype(np.float64), vperm, glab, alpha=0)
            gc_sh = np.mean([cluster_cdnv(G.astype(np.float64), vperm, rng.permutation(glab), alpha=0)
                             for _ in range(min(n_shuffles, 5))])
            g_cdnv.append(float(gc_sh / gc_km))
        rec = {"model": tag, "C": len(st["counts"]), "ratio_real": ratio_real,
               "ratio_gauss_mean": float(np.mean(g_ratios)), "ratio_gauss_sd": float(np.std(g_ratios)),
               "excess": ratio_real / float(np.mean(g_ratios)),
               "cdnv0_ratio_real": cdnv_ratio_real, "cdnv0_ratio_gauss": float(np.mean(g_cdnv))}
        out.append(rec)
        print(f"{tag:<20} {rec['C']:>6} {ratio_real:>10.1f} {rec['ratio_gauss_mean']:>11.1f} "
              f"{rec['excess']:>7.2f} {cdnv_ratio_real:>16.1f} {rec['cdnv0_ratio_gauss']:>8.1f}")

    for name, params, subdir, tok, fam in MODELS:
        try:
            one(name, load_stats(lminus1_path(subdir)), n_draws=5, n_init=10, n_shuffles=20)
        except Exception as e:
            print(f"[skip] {name}: {e}")
    for name, subdir, tok in FULLVOCAB[:4]:
        try:
            st = load_stats(lminus1_path(subdir))
            one(name, st, n_draws=2, n_init=3, n_shuffles=10)
        except Exception as e:
            print(f"[skip] {name}: {e}")
    jdump(out, "gaussian_control.json")


def cmd_dynamics():
    """Variance-share trajectories over Pythia checkpoints under fixed partitions."""
    dyn_root = Path(DATA_DIR) / "outputs_dynamics"
    try:
        tokenizer = load_tokenizer("EleutherAI/pythia-70m")
    except Exception as e:
        tokenizer = None
        print(f"[warn] pythia tokenizer unavailable ({e}); POS partition skipped")
    out = {}
    for mdir in sorted(dyn_root.iterdir()):
        model = mdir.name
        files = glob(str(mdir / "step*_layer*.npz"))
        layers = sorted({int(re.search(r"layer(\d+)", f).group(1)) for f in files})
        if len(layers) < 2:
            continue
        lm1 = layers[-2]
        steps = sorted({int(re.search(r"step(\d+)_", f).group(1)) for f in files})
        per_step = {}
        common = None
        for s in steps:
            f = mdir / f"step{s}_layer{lm1}.npz"
            if not f.exists():
                continue
            st = load_stats(str(f))
            per_step[s] = st
            vi = set(st["vocab_indices"].tolist())
            common = vi if common is None else (common & vi)
        common = np.array(sorted(common))
        final = max(per_step)

        def subset(st):
            pos = {v: i for i, v in enumerate(st["vocab_indices"])}
            rows = np.array([pos[v] for v in common])
            return {k: (st[k][rows] if k != "means32" else st["means32"][rows]) for k in
                    ("means", "means32", "vars", "counts")}

        fin = subset(per_step[final])
        km_labels = kmeans_labels(fin["means32"])
        partitions = {"kmeans_final": km_labels}
        if tokenizer is not None:
            fake = {"vocab_indices": common}
            rows, plabels, names = pos_grouping(fake, tokenizer)
            partitions["pos"] = (rows, plabels)
        traj = []
        for s in steps:
            st = subset(per_step[s])
            rec = {"step": s}
            sh = anova_shares(st["means"], st["vars"], st["counts"], km_labels, "count")
            rec["km"] = {k: sh[k] for k in ("share_within_token", "share_token_in_cluster", "share_between_cluster")}
            rec["km"]["cdnv_a0"] = cluster_cdnv(st["means"], st["vars"], km_labels, alpha=0)
            if "pos" in partitions:
                rows, plabels = partitions["pos"]
                shp = anova_shares(st["means"][rows], st["vars"][rows], st["counts"][rows], plabels, "count")
                rec["pos"] = {k: shp[k] for k in ("share_within_token", "share_token_in_cluster", "share_between_cluster")}
            traj.append(rec)
        out[model] = {"layer": lm1, "n_common_tokens": len(common), "trajectory": traj}
        print(f"\n{model} (L-1=layer{lm1}, {len(common)} tokens)")
        print(f"{'step':>8} {'btw-cluster':>11} {'tok-in-cl':>10} {'w/in-token':>10} {'cdnv a0':>9}")
        for r in traj:
            print(f"{r['step']:>8} {r['km']['share_between_cluster']:>11.4f} "
                  f"{r['km']['share_token_in_cluster']:>10.4f} {r['km']['share_within_token']:>10.4f} "
                  f"{r['km']['cdnv_a0']:>9.3g}")
    jdump(out, "dynamics_shares.json")


def main():
    cmd = sys.argv[1] if len(sys.argv) > 1 else "all"
    steps = {"validate": cmd_validate, "shares": cmd_shares, "pos": cmd_pos,
             "frame": cmd_frame, "gaussian": cmd_gaussian, "dynamics": cmd_dynamics}
    if cmd == "all":
        for name, fn in steps.items():
            print(f"\n{'=' * 70}\n== {name}\n{'=' * 70}")
            fn()
    else:
        steps[cmd]()


if __name__ == "__main__":
    main()


==> anc/v2_pile_transfer.py <==
"""Corpus-sensitivity check: allocation shares and the information law on Pile.

Both reviews flag WikiText-103-only extraction. This script runs ONE pipeline on two
corpora (WikiText-103 validation and a Pile sample, NeelNanda/pile-10k) with the
partitions HELD FIXED at the published ones (labels from the gate_a npz records), and
compares its own two outputs, so pipeline and partition are controlled and only the
corpus moves:

  (a) three-level allocation shares (within-token / identity / category) over the
      covered set, count-weighted, at km10 (headline) and km50;
  (b) the law cell: per-category conditional information (realized + posterior
      estimators, same accumulation as gate_a) against identity dispersion B_k
      computed from THIS corpus's features.

Usage: python v2_pile_transfer.py run --model gpt2 --device cuda:0 --corpus pile
       python v2_pile_transfer.py run --model gpt2 --device cuda:0 --corpus wikival
       python v2_pile_transfer.py analyze
"""

import os
import sys
import json
import argparse
from pathlib import Path

# Online: the Pile sample may need downloading. Must precede v2_gate_a import, which
# defaults HF_HUB_OFFLINE=1.
os.environ["HF_HUB_OFFLINE"] = "0"
os.environ["HF_DATASETS_OFFLINE"] = "0"

import numpy as np

sys.path.insert(0, str(Path(__file__).resolve().parent))
from config import DATA_DIR
from v2_phase0 import RESULTS_DIR, load_stats, lminus1_path, load_tokenizer
from v2_gate_a import GATE_MODELS, entropy
from scipy import stats as sstats

SEQ_LEN = 512
MAX_SEQS = 5000
MIN_REALIZED = 200


def pack_pile(tokenizer, max_samples=MAX_SEQS):
    from datasets import load_dataset
    cache = Path(DATA_DIR) / "datasets" / "pile-10k"
    ds = load_dataset("NeelNanda/pile-10k", split="train",
                      cache_dir=str(cache))
    toks = []
    for ex in ds:
        t = ex["text"].strip()
        if t:
            toks.extend(tokenizer.encode(t))
        if len(toks) >= (max_samples + 8) * SEQ_LEN:
            break
    toks = toks[: (len(toks) // SEQ_LEN) * SEQ_LEN]
    arr = np.array(toks, dtype=np.int64).reshape(-1, SEQ_LEN)
    return arr[:max_samples]


def pack_wikival(tokenizer, max_samples=MAX_SEQS):
    from v2_gate_a import pack_corpus
    return pack_corpus(tokenizer, split="validation", max_samples=max_samples)


def shares_from(cnt, msum, m2sum, lab):
    """Count-weighted three-level shares over tokens with cnt>0 and lab>=0."""
    ok = (cnt > 0) & (lab >= 0)
    w = cnt[ok]
    m = msum[ok] / w[:, None]
    v = np.maximum(m2sum[ok] / w[:, None] - m ** 2, 0.0).sum(1)
    labk = lab[ok]
    N = w.sum()
    mu = (w[:, None] * m).sum(0) / N
    W_tot = float((w * v).sum() / N)
    B_id = 0.0
    B_bet = 0.0
    for k in np.unique(labk):
        mk = labk == k
        wk = w[mk]
        Nk = wk.sum()
        muk = (wk[:, None] * m[mk]).sum(0) / Nk
        B_id += float((wk * ((m[mk] - muk) ** 2).sum(1)).sum())
        B_bet += float(Nk * ((muk - mu) ** 2).sum())
    B_id /= N
    B_bet /= N
    tot = W_tot + B_id + B_bet
    return {"within_token": W_tot / tot, "identity": B_id / tot,
            "category": B_bet / tot}


def cmd_run(key, device, corpus):
    import torch
    from transformers import AutoModelForCausalLM
    hf_name, subdir, dtype, bs = GATE_MODELS[key]
    st = load_stats(lminus1_path(subdir))
    tok = load_tokenizer(hf_name)
    covered = st["vocab_indices"].astype(np.int64)
    C = len(covered)
    npz = np.load(RESULTS_DIR / f"gate_a_{key}.npz")
    parts = {p: npz[f"{p}_lab"] for p in ("km10", "km20", "km50", "pos")}

    try:
        model = AutoModelForCausalLM.from_pretrained(
            hf_name, dtype=getattr(torch, dtype), output_hidden_states=True)
    except TypeError:
        model = AutoModelForCausalLM.from_pretrained(
            hf_name, torch_dtype=getattr(torch, dtype), output_hidden_states=True)
    model.to(device).eval()
    V = model.config.vocab_size
    d = model.config.hidden_size

    covered_t = torch.tensor(covered, device=device)
    vocab2col = torch.full((V,), -1, dtype=torch.long, device=device)
    vocab2col[covered_t] = torch.arange(C, device=device)

    seqs = pack_pile(tok) if corpus == "pile" else pack_wikival(tok)
    print(f"[{key}/{corpus}] {len(seqs)} sequences of {SEQ_LEN}")

    # feature accumulators at L-1 (hidden_states[-2]) over covered targets
    cnt = torch.zeros(C, dtype=torch.float64, device=device)
    msum = torch.zeros(C, d, dtype=torch.float32, device=device)
    m2sum = torch.zeros(C, d, dtype=torch.float32, device=device)

    # information accumulators per partition
    acc = {}
    for p, lab in parts.items():
        K = int(lab.max()) + 1
        lab_t = torch.tensor(lab, device=device)
        M = torch.zeros(C, K, device=device)
        keep = lab >= 0
        M[torch.arange(C, device=device)[torch.tensor(keep, device=device)],
          lab_t[torch.tensor(keep, device=device)]] = 1.0
        acc[p] = {"lab": lab_t, "M": M, "K": K,
                  "n": torch.zeros(K, dtype=torch.float64, device=device),
                  "nH": torch.zeros(K, dtype=torch.float64, device=device),
                  "sumQ": torch.zeros(C, dtype=torch.float64, device=device),
                  "w": torch.zeros(K, dtype=torch.float64, device=device),
                  "wH": torch.zeros(K, dtype=torch.float64, device=device)}

    nb = (len(seqs) + bs - 1) // bs
    with torch.no_grad():
        for bi in range(nb):
            batch = torch.tensor(seqs[bi * bs:(bi + 1) * bs], device=device)
            out = model(batch)
            logits = out.logits[:, :-1, :]
            h = out.hidden_states[-2][:, :-1, :]          # L-1 features
            probs = torch.softmax(logits.float(), dim=-1)
            pc = probs[..., covered_t].reshape(-1, C)
            del logits, probs, out
            bad = ~torch.isfinite(pc).all(dim=1)
            if bad.any():
                pc = pc.clone(); pc[bad] = 0.0
            tgt = batch[:, 1:].reshape(-1)
            col = vocab2col[tgt]
            hf_ = h.reshape(-1, d).float()
            m = col >= 0
            if m.any():
                cm = col[m]
                hm = hf_[m]
                fin = torch.isfinite(hm).all(dim=1)
                cm, hm = cm[fin], hm[fin]
                cnt.index_add_(0, cm, torch.ones(len(cm), dtype=torch.float64,
                                                 device=device))
                msum.index_add_(0, cm, hm)
                m2sum.index_add_(0, cm, hm * hm)
            plogp = pc * torch.log(pc.clamp_min(1e-30))
            for p, a in acc.items():
                s = pc @ a["M"]
                A = plogp @ a["M"]
                s_safe = s.clamp_min(1e-30)
                Hq = -A / s_safe + torch.log(s_safe)
                a["w"] += s.sum(0).double()
                a["wH"] += (s * Hq).sum(0).double()
                if m.any():
                    cm = col[m]
                    km = a["lab"][cm]
                    ok = km >= 0
                    if ok.any():
                        cm2, km2 = cm[ok], km[ok]
                        rows = pc[m][ok]
                        sk = s[m][ok].gather(1, km2[:, None]).squeeze(1).clamp_min(1e-30)
                        a["n"].index_add_(0, km2, torch.ones_like(sk, dtype=torch.float64))
                        a["nH"].index_add_(0, km2,
                                           Hq[m][ok].gather(1, km2[:, None]).squeeze(1).double())
                        sel = a["lab"][None, :] == km2[:, None]
                        a["sumQ"] += ((rows / sk[:, None]) * sel).sum(0).double()
            if bi % 50 == 0:
                print(f"[{key}/{corpus}] batch {bi}/{nb}", flush=True)

    cnt_n = cnt.cpu().numpy()
    msum_n = msum.double().cpu().numpy()
    m2sum_n = m2sum.double().cpu().numpy()

    out_rec = {"model": key, "corpus": corpus, "n_sequences": int(len(seqs)),
               "shares": {}, "law": {}}
    for p in ("km10", "km50"):
        out_rec["shares"][p] = shares_from(cnt_n, msum_n, m2sum_n, parts[p])

    # per-category law rows: B_k from THIS corpus's features, I from THIS corpus
    for p, a in acc.items():
        lab = parts[p]
        n = a["n"].cpu().numpy(); nH = a["nH"].cpu().numpy()
        sumQ = a["sumQ"].cpu().numpy(); wgt = a["w"].cpu().numpy()
        wH = a["wH"].cpu().numpy()
        rows_out = []
        ok = (cnt_n > 0)
        m_tok = np.zeros_like(msum_n)
        m_tok[ok] = msum_n[ok] / cnt_n[ok, None]
        for k in range(a["K"]):
            if n[k] < MIN_REALIZED:
                continue
            msk = (lab == k) & ok
            if msk.sum() < 2:
                continue
            w_ = cnt_n[msk]
            mu_k = (w_[:, None] * m_tok[msk]).sum(0) / w_.sum()
            B_k = float((w_ * ((m_tok[msk] - mu_k) ** 2).sum(1)).sum() / w_.sum())
            q_marg = sumQ[lab == k] / max(n[k], 1)
            ssum = q_marg.sum()
            if ssum <= 0:
                continue
            H_marg = entropy(q_marg / ssum)
            rows_out.append({"k": int(k), "n": float(n[k]),
                             "types": int((lab == k).sum()),
                             "I_real": max(H_marg - nH[k] / n[k], 0.0),
                             "I_post": max(H_marg - wH[k] / max(wgt[k], 1e-30), 0.0),
                             "H_marg": H_marg, "B": B_k})
        out_rec["law"][p] = rows_out

    with open(RESULTS_DIR / f"pile_transfer_{key}_{corpus}.json", "w") as f:
        json.dump(out_rec, f, indent=1)
    print(f"[{key}/{corpus}] saved; shares(km10) = " +
          json.dumps({k: round(v, 3) for k, v in out_rec['shares']['km10'].items()}))


def cmd_analyze():
    out = {"shares": {}, "law": {}}
    for key in GATE_MODELS:
        for corpus in ("wikival", "pile"):
            f = RESULTS_DIR / f"pile_transfer_{key}_{corpus}.json"
            if not f.exists():
                continue
            d = json.load(open(f))
            out["shares"][f"{key}/{corpus}"] = {
                p: {k: round(v, 3) for k, v in s.items()}
                for p, s in d["shares"].items()}
            for p, rows in d["law"].items():
                if len(rows) < 6:
                    continue
                rho = sstats.spearmanr([r["B"] for r in rows],
                                       [r["I_post"] for r in rows]).statistic
                out["law"][f"{key}/{corpus}/{p}"] = {
                    "n_cats": len(rows), "spearman_B_vs_I": round(float(rho), 3)}
    with open(RESULTS_DIR / "pile_transfer.json", "w") as f:
        json.dump(out, f, indent=1)
    print(json.dumps(out, indent=1))


if __name__ == "__main__":
    ap = argparse.ArgumentParser()
    ap.add_argument("cmd", choices=["run", "analyze"])
    ap.add_argument("--model", default=None)
    ap.add_argument("--device", default="cuda:0")
    ap.add_argument("--corpus", choices=["pile", "wikival"], default="pile")
    args = ap.parse_args()
    if args.cmd == "run":
        cmd_run(args.model, args.device, args.corpus)
    else:
        cmd_analyze()


==> anc/v2_pooled_partials.py <==
"""Pooled within-model-rank partial correlations for the information law (paper values).

Estimator: per model and partition, rank-transform B_k, B_k/V_k, I_post, H_marg_count,
log mass, log types across that model's categories (normalized ranks); pool; partial
out controls by least-squares residualization; Pearson on residuals. This is the exact
computation behind the figures quoted in the law section, for both the validation
(gate_a.json) and full-vocab (gate_a_train.json) records.
"""

import json
import sys
from pathlib import Path

import numpy as np
from scipy import stats

sys.path.insert(0, str(Path(__file__).resolve().parent))
from v2_phase0 import RESULTS_DIR, jdump

MODELS = ["gpt2", "pythia-410m", "pythia-1.4b", "qwen2.5-1.5b"]


def pooled(rows, models, part, dv):
    ys, xs, ctl = [], [], [[], [], []]
    for m in models:
        rr = [r for r in rows if r["model"] == m and r["partition"] == part]
        if not rr:
            continue
        k = len(rr)
        ys += list(stats.rankdata([r[dv] for r in rr]) / k)
        xs += list(stats.rankdata([r["I_post"] for r in rr]) / k)
        for j, key in enumerate(["H_marg_count", "n", "types"]):
            v = [np.log(r[key]) if key != "H_marg_count" else r[key] for r in rr]
            ctl[j] += list(stats.rankdata(v) / k)
    if not ys:
        return None
    Y, X = np.array(ys), np.array(xs)
    Z = np.column_stack([*map(np.array, ctl), np.ones(len(Y))])
    ry = Y - Z @ np.linalg.lstsq(Z, Y, rcond=None)[0]
    rx = X - Z @ np.linalg.lstsq(Z, X, rcond=None)[0]
    r, p = stats.pearsonr(ry, rx)
    return {"r": float(r), "p": float(p), "n": int(len(Y))}


def main():
    out = {}
    for tag, fname in [("val", "gate_a.json"), ("train", "gate_a_train.json")]:
        f = RESULTS_DIR / fname
        if not f.exists():
            continue
        rows = json.load(open(f))["clusters"]
        for part in ("km20", "km50"):
            for dv in ("B", "B_over_V"):
                res = pooled(rows, MODELS, part, dv)
                if res:
                    out[f"{tag}.{part}.{dv}~I_post"] = res
                    print(f"{tag:5s} {part:5s} {dv:8s}~I_post: r={res['r']:.3f} "
                          f"p={res['p']:.2e} n={res['n']}")
    jdump(out, "pooled_partials.json")


if __name__ == "__main__":
    main()


==> anc/v2_pythia28_redo.py <==
"""Repair the pythia-2.8b dynamics dump (the HF revision-cache casualty).

Downloads the 20 standard Pythia dynamics checkpoints via explicit per-revision
snapshot directories (the same guard as the OLMo pipeline), fingerprints each, and
extracts class stats on the SAME protocol as the other Pythia dynamics dumps
(WikiText-103 validation, seq 512, min_count 30, layers L and L-1). Extraction uses
the fp16 base model (no LM head) so it fits a 2080 Ti; Pythia was trained fp16 and
hidden states are cast to fp32 before accumulation, with a non-finite guard.

Usage: python v2_pythia28_redo.py run [--device cuda:0]
       python v2_pythia28_redo.py analyze   (shares trajectory + fingerprint check)
"""

import os
import sys
import gc
import json
import argparse
from pathlib import Path

os.environ["HF_HUB_OFFLINE"] = "0"
os.environ.setdefault("HF_DATASETS_OFFLINE", "1")
os.environ.setdefault("PYTORCH_CUDA_ALLOC_CONF", "expandable_segments:True")

import numpy as np

sys.path.insert(0, str(Path(__file__).resolve().parent))
from config import DATA_DIR
from v2_phase0 import RESULTS_DIR, load_stats, kmeans_labels, anova_shares, cluster_cdnv

REPO = "EleutherAI/pythia-2.8b"
STEPS = [0, 1, 2, 4, 8, 16, 32, 64, 128, 256, 512, 1000, 2000, 4000, 8000,
         16000, 32000, 64000, 128000, 143000]
CKPT_ROOT = Path(DATA_DIR) / "pythia28_ckpts"
OUT_DIR = Path(DATA_DIR) / "outputs_dynamics_fixed" / "EleutherAI_pythia-2.8b"
FP_FILE = RESULTS_DIR / "pythia28_fingerprints.json"
SEQ_LEN = 512
MAX_SAMPLES = 2000
MIN_COUNT = 30
BATCH = 4


def download(step):
    from huggingface_hub import snapshot_download
    d = CKPT_ROOT / f"step{step}"
    marker = d / ".complete"
    if marker.exists():
        return d
    d.mkdir(parents=True, exist_ok=True)
    patterns = ["*.safetensors", "*.json", "*.txt", "tokenizer*", "*.model"]
    for attempt in range(4):
        try:
            snapshot_download(REPO, revision=f"step{step}", local_dir=str(d),
                              allow_patterns=patterns)
            if not (list(d.glob("*.safetensors")) or list(d.glob("*.bin"))):
                patterns = patterns + ["*.bin"]
                continue
            marker.touch()
            return d
        except Exception as e:
            print(f"[download] step{step} attempt {attempt + 1} failed: {e}", flush=True)
    raise RuntimeError(f"download failed for step{step}")


def extract(ckpt_dir, step, tokenizer, seqs, device):
    import torch
    from transformers import AutoModel
    done = [OUT_DIR / f"step{step}_layer{li}.npz" for li in (31, 32)]
    if all(f.exists() for f in done):
        print(f"[extract] step{step}: already done", flush=True)
        return None
    try:
        model = AutoModel.from_pretrained(str(ckpt_dir), dtype=torch.float16)
    except TypeError:
        model = AutoModel.from_pretrained(str(ckpt_dir), torch_dtype=torch.float16)
    model.to(device).eval()
    base = getattr(model, "model", model)
    layers0 = getattr(base, "layers", None)
    w = layers0[0].attention.query_key_value.weight if layers0 is not None else \
        base.h[0].attn.c_attn.weight
    fp = float(w.float().abs().sum().item())
    V = model.config.vocab_size
    d = model.config.hidden_size
    nl = model.config.num_hidden_layers
    acc = {li: {"count": np.zeros(V, dtype=np.int64),
                "sum": np.zeros((V, d), dtype=np.float64),
                "sum_sq": np.zeros((V, d), dtype=np.float64)} for li in (nl, nl - 1)}
    nonfinite = 0
    nb = (len(seqs) + BATCH - 1) // BATCH
    with torch.no_grad():
        for bi in range(nb):
            batch = torch.tensor(seqs[bi * BATCH:(bi + 1) * BATCH], device=device)
            hs = model(batch, output_hidden_states=True).hidden_states
            nxt = batch[:, 1:].cpu().numpy().reshape(-1)
            for li in (nl, nl - 1):
                emb = hs[li][:, :-1, :].float().cpu().numpy().reshape(-1, d)
                bad = ~np.isfinite(emb).all(axis=1)
                if bad.any():
                    nonfinite += int(bad.sum())
                    emb = emb.copy()
                    emb[bad] = 0.0
                a = acc[li]
                for c in np.unique(nxt):
                    m = nxt == c
                    e = emb[m]
                    a["count"][c] += len(e)
                    a["sum"][c] += e.sum(0)
                    a["sum_sq"][c] += (e ** 2).sum(0)
            if bi % 30 == 0:
                print(f"[extract] step{step} batch {bi}/{nb}", flush=True)
    if nonfinite:
        print(f"[extract] step{step} WARNING: {nonfinite} non-finite positions zeroed", flush=True)
    OUT_DIR.mkdir(parents=True, exist_ok=True)
    for li in (nl, nl - 1):
        a = acc[li]
        valid = a["count"] >= MIN_COUNT
        idx = np.where(valid)[0]
        mean = a["sum"][idx] / a["count"][idx, None]
        var = a["sum_sq"][idx] / a["count"][idx, None] - mean ** 2
        np.savez(OUT_DIR / f"step{step}_layer{li}.npz",
                 class_means=mean.astype(np.float32), class_vars=var.astype(np.float32),
                 class_counts=a["count"][idx], vocab_indices=idx, hidden_dim=d,
                 vocab_size=V, model_name=REPO, step=step, min_count=MIN_COUNT,
                 layer_idx=li, n_layers=nl, dtype="float16-base")
        print(f"[extract] step{step} layer{li}: {len(idx)} tokens", flush=True)
    del model
    gc.collect()
    torch.cuda.empty_cache()
    return fp


def cmd_run(device):
    from transformers import AutoTokenizer
    d0 = download(STEPS[-1])  # final checkpoint first: tokenizer + partition anchor
    tokenizer = AutoTokenizer.from_pretrained(str(d0))
    from v2_gate_a import pack_corpus
    seqs = pack_corpus(tokenizer, split="validation", max_samples=MAX_SAMPLES)
    print(f"[run] corpus {len(seqs)} sequences", flush=True)
    fps = json.load(open(FP_FILE)) if FP_FILE.exists() else {}
    for step in STEPS[::-1]:  # final first so analysis can start early if needed
        dd = download(step)
        print(f"[run] step{step} downloaded", flush=True)
        fp = extract(dd, step, tokenizer, seqs, device)
        if fp is not None:
            fps[str(step)] = fp
            with open(FP_FILE, "w") as f:
                json.dump(fps, f, indent=1)
    print("[run] done", flush=True)


def cmd_analyze():
    import re
    fps = json.load(open(FP_FILE))
    vals = sorted(fps.values())
    dup = [(a, b) for a, b in zip(vals, vals[1:]) if abs(a - b) <= 1e-6 * max(abs(a), 1)]
    print(f"[guard] {len(fps)} fingerprints, duplicates: {dup if dup else 'NONE'}")
    files = sorted(OUT_DIR.glob("step*_layer31.npz"))
    steps = sorted(int(re.search(r"step(\d+)_", f.name).group(1)) for f in files)
    per, common = {}, None
    for s in steps:
        st = load_stats(str(OUT_DIR / f"step{s}_layer31.npz"))
        per[s] = st
        vi = set(st["vocab_indices"].tolist())
        common = vi if common is None else common & vi
    common = np.array(sorted(common))

    def subset(st):
        pos = {v: i for i, v in enumerate(st["vocab_indices"])}
        rows = np.array([pos[v] for v in common])
        return {k: st[k][rows] for k in ("means", "means32", "vars", "counts")}

    km = kmeans_labels(subset(per[max(steps)])["means32"])
    print(f"{'step':>8} {'btw-cluster':>11} {'tok-in-cl':>10} {'w/in-token':>10} {'cdnv a0':>9}")
    traj = []
    for s in steps:
        st = subset(per[s])
        sh = anova_shares(st["means"], st["vars"], st["counts"], km, "count")
        rec = {"step": s,
               "km": {k: sh[k] for k in ("share_within_token", "share_token_in_cluster",
                                          "share_between_cluster")},
               "cdnv_a0": cluster_cdnv(st["means"], st["vars"], km, alpha=0)}
        traj.append(rec)
        print(f"{s:>8} {rec['km']['share_between_cluster']:>11.4f} "
              f"{rec['km']['share_token_in_cluster']:>10.4f} "
              f"{rec['km']['share_within_token']:>10.4f} {rec['cdnv_a0']:>9.3g}")
    with open(RESULTS_DIR / "pythia28_dynamics.json", "w") as f:
        json.dump({"repo": REPO, "n_common_tokens": int(len(common)),
                   "trajectory": traj, "fingerprints": fps}, f, indent=1)
    print(f"[saved] {RESULTS_DIR / 'pythia28_dynamics.json'}")


if __name__ == "__main__":
    ap = argparse.ArgumentParser()
    ap.add_argument("cmd", choices=["run", "analyze"])
    ap.add_argument("--device", default="cuda:0")
    args = ap.parse_args()
    if args.cmd == "run":
        cmd_run(args.device)
    else:
        cmd_analyze()


==> anc/v2_review_response.py <==
"""Reviewer-response experiments on existing Gate A data (no re-extraction needed).

Answers three reviewer objections:
  (1) Overstated pooled p-values -> permutation test that respects within-model
      non-independence, plus a hierarchical (per-model) estimate.
  (2) Self-reference / tautology on the information side -> re-run the law with
      model-free corpus-count conditional information (I_count) instead of the model's
      own posterior (I_post).
  (3) Full tautology (info and dispersion from the same model/geometry) -> cross-model
      test on the exogenous POS partition: does model A's conditional information
      predict model B's identity dispersion, for A != B.

Usage: python v2_review_response.py
Writes results/v2/review_response.json.
"""

import json
from pathlib import Path
import numpy as np
from scipy import stats as ss

RESULTS = Path(__file__).resolve().parent.parent / "results" / "v2"


def rankz(x):
    """Rank-transform to standard normal-ish ranks (average ranks, then z-score)."""
    r = ss.rankdata(x)
    r = (r - r.mean()) / (r.std() + 1e-12)
    return r


def partial_corr(y, x, controls):
    """Partial Pearson correlation of y and x given controls (all 1d arrays)."""
    C = np.column_stack([np.ones_like(x)] + list(controls))
    # residualize y and x on controls
    ry = y - C @ np.linalg.lstsq(C, y, rcond=None)[0]
    rx = x - C @ np.linalg.lstsq(C, x, rcond=None)[0]
    if rx.std() < 1e-12 or ry.std() < 1e-12:
        return 0.0
    return float(np.corrcoef(ry, rx)[0, 1])


def build(records, info_key="I_post"):
    """Within-model rank-transform B, info, and controls; pool. Returns arrays + model id."""
    recs = [r for r in records if r.get(info_key) is not None]
    models = sorted(set(r["model"] for r in recs))
    Y, X, H, M, T, MID = [], [], [], [], [], []
    for mi, m in enumerate(models):
        rr = [r for r in recs if r["model"] == m]
        if len(rr) < 5:
            continue
        B = rankz([r["B"] for r in rr])
        I = rankz([r[info_key] for r in rr])
        Hm = rankz([r["H_marg_post"] for r in rr])
        Ms = rankz([np.log(r["n"]) for r in rr])
        Ts = rankz([np.log(r["types"]) for r in rr])
        Y += list(B); X += list(I); H += list(Hm); M += list(Ms); T += list(Ts)
        MID += [mi] * len(rr)
    return (np.array(Y), np.array(X), np.array(H), np.array(M), np.array(T),
            np.array(MID), models)


def pooled_partial(records, info_key="I_post"):
    Y, X, H, M, T, MID, models = build(records, info_key)
    r = partial_corr(Y, X, [H, M, T])
    return r, len(Y), models, (Y, X, H, M, T, MID)


def permutation_p(arrs, n_perm=20000, seed=0):
    """Permute the info variable WITHIN each model (preserving controls and the
    within-model marginal of B), recompute pooled partial r. One-sided p."""
    Y, X, H, M, T, MID = arrs
    rng = np.random.default_rng(seed)
    obs = partial_corr(Y, X, [H, M, T])
    ge = 0
    for _ in range(n_perm):
        Xp = X.copy()
        for mi in np.unique(MID):
            idx = np.where(MID == mi)[0]
            Xp[idx] = X[idx][rng.permutation(len(idx))]
        if partial_corr(Y, Xp, [H, M, T]) >= obs:
            ge += 1
    return obs, (ge + 1) / (n_perm + 1)


def hierarchical(records, info_key="I_post"):
    """Per-model partial correlation; report each, mean, range, and a Stouffer combine."""
    recs = [r for r in records if r.get(info_key) is not None]
    models = sorted(set(r["model"] for r in recs))
    out = {}
    zs = []
    for m in models:
        rr = [r for r in recs if r["model"] == m]
        if len(rr) < 6:
            continue
        B = rankz([r["B"] for r in rr]); I = rankz([r[info_key] for r in rr])
        H = rankz([r["H_marg_post"] for r in rr]); Ms = rankz([np.log(r["n"]) for r in rr])
        Ts = rankz([np.log(r["types"]) for r in rr])
        r_pc = partial_corr(B, I, [H, Ms, Ts])
        n = len(rr); dfree = n - 3 - 2
        # Fisher z with df correction for 3 controls
        z = np.arctanh(np.clip(r_pc, -0.999, 0.999)) * np.sqrt(max(dfree, 1))
        out[m] = {"partial_r": round(r_pc, 3), "n": n}
        zs.append(z)
    stouffer = float(np.sum(zs) / np.sqrt(len(zs))) if zs else 0.0
    rs = [v["partial_r"] for v in out.values()]
    return {"per_model": out, "mean_partial_r": round(float(np.mean(rs)), 3),
            "min_r": min(rs), "max_r": max(rs),
            "stouffer_z": round(stouffer, 2),
            "stouffer_p_one_sided": float(ss.norm.sf(stouffer))}


def cross_model_pos(records):
    """POS partition is exogenous (shared tag set). Test whether model A's conditional
    information predicts model B's identity dispersion across POS categories, A != B.
    Match categories by POS-tag identity via the 'k' index within the pos partition."""
    pos = [r for r in records if r["partition"] == "pos"]
    models = sorted(set(r["model"] for r in pos))
    # map (model, k) -> record
    table = {}
    ks_per_model = {}
    for m in models:
        ks = sorted(set(r["k"] for r in pos if r["model"] == m))
        ks_per_model[m] = ks
        for r in pos:
            if r["model"] == m:
                table[(m, r["k"])] = r
    shared_k = set.intersection(*[set(v) for v in ks_per_model.values()]) if ks_per_model else set()
    shared_k = sorted(shared_k)
    pairs = []
    for a in models:
        for b in models:
            if a == b:
                continue
            Ia = [table[(a, k)]["I_post"] for k in shared_k]
            Bb = [table[(b, k)]["B"] for k in shared_k]
            if len(shared_k) >= 5:
                rho = ss.spearmanr(Ia, Bb).statistic
                pairs.append({"info_from": a, "disp_from": b, "spearman": round(float(rho), 3)})
    rhos = [p["spearman"] for p in pairs]
    return {"n_shared_pos_categories": len(shared_k), "models": models,
            "cross_pairs": pairs,
            "median_cross_spearman": round(float(np.median(rhos)), 3) if rhos else None,
            "frac_positive": round(float(np.mean(np.array(rhos) > 0)), 3) if rhos else None,
            "n_pairs": len(pairs)}


def main():
    d = json.load(open(RESULTS / "gate_a.json"))
    recs = d["clusters"]

    out = {}
    # (1) pooled partial + permutation (model's own info)
    r_post, n, models, arrs = pooled_partial(recs, "I_post")
    obs, pperm = permutation_p(arrs, n_perm=20000)
    out["pooled_partial_I_post"] = {
        "partial_r": round(r_post, 3), "n": n, "models": models,
        "permutation_p_one_sided": pperm, "n_perm": 20000,
        "note": "permutation shuffles info within model; respects non-independence"}
    out["hierarchical_I_post"] = hierarchical(recs, "I_post")

    # (2) model-free corpus-count information
    r_count, n2, _, arrs2 = pooled_partial(recs, "I_count")
    obs2, pperm2 = permutation_p(arrs2, n_perm=20000, seed=1)
    out["pooled_partial_I_count_modelfree"] = {
        "partial_r": round(r_count, 3), "n": n2,
        "permutation_p_one_sided": pperm2,
        "note": "I_count is corpus-count conditional info, independent of the model head"}
    out["hierarchical_I_count_modelfree"] = hierarchical(recs, "I_count")

    # (3) cross-model on exogenous POS partition
    out["cross_model_pos"] = cross_model_pos(recs)

    # negative control: total variance V under the same pooled machinery
    def pooled_generic(target):
        recs2 = recs
        models = sorted(set(r["model"] for r in recs2))
        Y, X, H, M, T = [], [], [], [], []
        for m in models:
            rr = [r for r in recs2 if r["model"] == m]
            if len(rr) < 6:
                continue
            Y += list(rankz([r[target] for r in rr]))
            X += list(rankz([r["I_post"] for r in rr]))
            H += list(rankz([r["H_marg_post"] for r in rr]))
            M += list(rankz([np.log(r["n"]) for r in rr]))
            T += list(rankz([np.log(r["types"]) for r in rr]))
        return partial_corr(np.array(Y), np.array(X), [np.array(H), np.array(M), np.array(T)])
    out["negative_control_total_variance_partial_r"] = round(pooled_generic("V"), 3)
    out["negative_control_within_token_partial_r"] = round(pooled_generic("W"), 3)

    with open(RESULTS / "review_response.json", "w") as f:
        json.dump(out, f, indent=1)
    print(json.dumps(out, indent=1))


if __name__ == "__main__":
    main()


==> anc/v2_signlemma_stress.py <==
"""Adversarial stress test AND numerical proof-verification for the sign lemma.

The sign lemma (Lemma 5 of notes/a2prime-proof-2026-07-03.md, closed in
notes/signlemma-2026-07-04.md).  For a in (0,inf)^K, n in (0,inf)^K, form the
optimal weighted logit

    Z_w* = A^{1/2} (I - 1 a^T / tr A) D_n^{1/2}
         = diag(sqrt(a_c n_c)) - (1/tr A) s w^T ,   s = (sqrt a_c),  w = (a_c sqrt n_c),

take its polar factor W = P Q^T (thin SVD Z_w* = P Sigma Q^T, rank K-1), and read
the dual multipliers beta_kc = -[A^{1/2} W D_n^{1/2}]_{kc} = -sqrt(a_k n_c) W_kc.
The lemma is beta_kc >= 0 for k != c, i.e. W has nonpositive off-diagonal entries.

This file does two things.

(1) ADVERSARIAL STRESS.  Push a, n, K into regimes the shipped 45k sweep
    (log-uniform a,n in [1e-2,1e2], K<=8) undersamples: a ratios to 1e6, K to 20,
    near-equal a with wildly unequal n and vice versa, an almost-empty class
    (n or a near 0).  A single beta_kc < 0 is a counterexample and is reported
    loudly with the exact instance.

(2) PROOF VERIFICATION.  On a subsample, numerically confirm every algebraic
    identity the analytic proof rests on:
      (i)   Z_w* = Pi D exactly, Pi = I - shat shat^T the ORTHOGONAL projector
            onto shat^perp (shat = s/||s||, ||s||^2 = tr A);
      (ii)  B := Z_w*^T Z_w* = D^2 - g g^T, g = D shat > 0 (rank-1 downdate);
      (iii) the polar factor equals the resolvent integral
            W = (2/pi) \int_0^inf Z_w* (B + u^2 I)^{-1} du   (u = tan theta);
      (iv)  the closed-form integrand for k != c,
            [Z_w* (B+tI)^{-1}]_{kc} = - shat_k g_c t / [(d_k^2+t)(d_c^2+t)(1-phi(t))],
            phi(t) = sum_j g_j^2/(d_j^2+t) < 1, which is STRICTLY NEGATIVE for t>0
            (the crux: the bracket d_k psi_k - shat_k = -shat_k t/(d_k^2+t) < 0).
    The proof needs neither a>0 tied to n>0 nor a=1; it holds for any positive
    diagonal D and any strictly positive unit vector shat.  A separate GENERAL
    LEMMA block draws shat and D INDEPENDENTLY to confirm that generality.

Env: /home/bd58/miniconda3/envs/bootood/bin/python .  CPU, float64.
Output: results/v2/signlemma_stress.json .
"""

import json
import os
import time

import numpy as np
import mpmath as mp

REPO = "/home/bd58/plocal/github/papers/nc-llm/nc-llm-collapse"
OUT = os.path.join(REPO, "results", "v2", "signlemma_stress.json")


# --------------------------------------------------------------------------- #
# Ground truth: beta from the PROVEN analytic formula, at high precision.      #
#                                                                             #
#   W_kc = (1/pi) \int_0^inf t^{-1/2} [Z_w*(B+tI)^{-1}]_kc dt,                 #
#   and for k != c the (Sherman-Morrison) integrand is CLOSED FORM             #
#       [Z_w*(B+tI)^{-1}]_kc = - shat_k g_c t / [(d_k^2+t)(d_c^2+t)(1-phi(t))] #
#   with d_c = sqrt(a_c n_c), shat = (sqrt(a_c/T)), g = D shat, and            #
#   phi(t) = sum_j g_j^2/(d_j^2+t) < 1 for t>0.  Substituting t = x^2,         #
#       beta_kc = -sqrt(a_k n_c) W_kc                                          #
#              = sqrt(a_k n_c) shat_k g_c / pi                                 #
#                * \int_0^inf 2 x^2 /[(d_k^2+x^2)(d_c^2+x^2)(1-phi(x^2))] dx.  #
#   The integrand is manifestly POSITIVE, so beta_kc > 0 term by term.  This   #
#   evaluation uses only scalar sums (no SVD, no matrix inverse), so it is     #
#   immune to the rank-(K-1) SVD breakdown that hits float64 when D^2 is       #
#   catastrophically ill-conditioned.  It is the definitive check.            #
# --------------------------------------------------------------------------- #
# Two equivalent high-precision evaluators of the polar off-diagonal are used.  The
# resolvent-integral / Sherman-Morrison form above is the one the PROOF exhibits (a
# manifestly positive scalar integral, no matrix ops).  For the batch stress recheck we
# use the mathematically equivalent but faster eigendecomposition below: form B = Z^T Z,
# diagonalize it at high `dps`, force the rank to K-1 (zero the single kernel eigenvalue),
# and read the polar factor W = Z B^{+1/2}.  The two agree to all digits (verified on the
# worst flagged instances: both give beta_min = +6.888e-17 and +2.362e-17), and the
# eigendecomposition is O(K^3) with no quadrature, so it is robust at cond(B) ~ 1e24.
def _polar_hp(Z, K):
    """Polar factor W = Z (Z^T Z)^{+1/2} of a rank-(K-1) mpmath matrix Z, via a symmetric
    eigendecomposition of B = Z^T Z with the rank forced to K-1."""
    E, Q = mp.eigsy(Z.T * Z)                            # ascending eigenvalues, orthonormal Q
    order = sorted(range(K), key=lambda i: abs(E[i]))
    f = [mp.mpf(0)] * K
    for idx in order[1:]:                               # keep the K-1 largest; zero the kernel
        f[idx] = 1 / mp.sqrt(E[idx])
    return Z * (Q * mp.diag(f) * Q.T)                   # W = Z B^{+1/2}


def min_beta_hp(a, n, pairs=None, dps=60):
    """Minimum of beta_kc = -sqrt(a_k n_c) W_kc over the given off-diagonal (k,c) pairs
    (all if None), W the polar factor of Z_w*, at `dps` digits."""
    mp.mp.dps = dps
    a = [mp.mpf(float(x)) for x in a]
    n = [mp.mpf(float(x)) for x in n]
    K = len(a)
    T = mp.fsum(a)
    A12 = [mp.sqrt(x) for x in a]
    Dn12 = [mp.sqrt(x) for x in n]
    Z = mp.matrix(K, K)
    for i in range(K):
        for j in range(K):
            Z[i, j] = A12[i] * ((1 if i == j else 0) - a[j] / T) * Dn12[j]
    W = _polar_hp(Z, K)
    if pairs is None:
        pairs = [(k, c) for k in range(K) for c in range(K) if k != c]
    worst = mp.inf
    for (k, c) in pairs:
        worst = min(worst, -A12[k] * W[k, c] * Dn12[c])
    return float(worst)


def max_offdiag_W_hp(dvec, shat, pairs=None, dps=60):
    """Ground-truth MAX off-diagonal of the polar factor of Z = (I - shat shat^T)diag(dvec)
    over given (k,c) pairs (all if None); used for the GENERAL lemma (independent shat, D)."""
    mp.mp.dps = dps
    d = [mp.mpf(float(x)) for x in dvec]
    sh = [mp.mpf(float(x)) for x in shat]
    nrm = mp.sqrt(mp.fsum([x * x for x in sh]))
    sh = [x / nrm for x in sh]
    K = len(d)
    Z = mp.matrix(K, K)
    for i in range(K):
        for j in range(K):
            Z[i, j] = ((1 if i == j else 0) - sh[i] * sh[j]) * d[j]
    W = _polar_hp(Z, K)
    if pairs is None:
        pairs = [(k, c) for k in range(K) for c in range(K) if k != c]
    worst = -mp.inf
    for (k, c) in pairs:
        worst = max(worst, W[k, c])
    return float(worst)


# --------------------------------------------------------------------------- #
# Core: polar factor and beta, computed robustly (rank forced to K-1).         #
# --------------------------------------------------------------------------- #
def polar_and_beta(a, n):
    """Return (W, beta, diag_singular_ratio) for the sign lemma.

    W = polar factor of Z_w* (rank forced to K-1, which is exact here), and
    beta = -A^{1/2} W D_n^{1/2}.  diag_singular_ratio = S[-1]/S[-2] should be ~0
    (numerical rank exactly K-1); reported so a rank misfire cannot hide."""
    a = np.asarray(a, float)
    n = np.asarray(n, float)
    K = len(a)
    A12 = np.sqrt(a)
    Dn12 = np.sqrt(n)
    Zw = A12[:, None] * (np.eye(K) - np.outer(np.ones(K), a) / a.sum()) * Dn12[None, :]
    P, S, Qt = np.linalg.svd(Zw, full_matrices=False)
    r = K - 1  # proven exact rank; do not threshold (robust in extreme regimes)
    W = P[:, :r] @ Qt[:r]
    beta = -(A12[:, None] * W * Dn12[None, :])
    smax = S[0] if S[0] > 0 else 1.0
    ratio = float(S[-1] / (S[-2] if S[-2] > 0 else smax))  # ~0 confirms rank K-1
    return W, beta, ratio


def min_offdiag_beta(a, n):
    _, beta, ratio = polar_and_beta(a, n)
    K = len(a)
    off = ~np.eye(K, dtype=bool)
    beta_masked = np.where(off, beta, np.inf)
    k, c = np.unravel_index(int(np.argmin(beta_masked)), beta.shape)
    return float(beta_masked[k, c]), ratio, (int(k), int(c))


# --------------------------------------------------------------------------- #
# (1) Adversarial regimes.                                                     #
# --------------------------------------------------------------------------- #
def draw_instance(rng, regime):
    """Return (a, n) for a named adversarial regime."""
    if regime == "wide_loguniform":
        K = int(rng.integers(3, 13))
        a = np.exp(rng.uniform(np.log(1e-3), np.log(1e3), K))
        n = np.exp(rng.uniform(np.log(1.0), np.log(1e3), K))
    elif regime == "a_ratio_1e6":
        K = int(rng.integers(3, 13))
        a = np.exp(rng.uniform(np.log(1.0), np.log(1e6), K))
        a[rng.integers(K)] = 1.0                      # pin a small anchor
        n = np.exp(rng.uniform(np.log(1.0), np.log(1e2), K))
    elif regime == "K_up_to_20":
        K = int(rng.integers(12, 21))
        a = np.exp(rng.uniform(np.log(1e-2), np.log(1e2), K))
        n = np.exp(rng.uniform(np.log(1.0), np.log(1e2), K))
    elif regime == "equal_a_unequal_n":
        K = int(rng.integers(3, 13))
        a = 1.0 + 1e-6 * rng.standard_normal(K)       # near-equal a
        n = np.exp(rng.uniform(np.log(1e-6), np.log(1e6), K))  # wild n
    elif regime == "unequal_a_equal_n":
        K = int(rng.integers(3, 13))
        a = np.exp(rng.uniform(np.log(1e-4), np.log(1e4), K))  # wild a
        n = 1.0 + 1e-6 * rng.standard_normal(K)       # near-equal n
    elif regime == "n_near_zero":
        K = int(rng.integers(3, 13))
        a = np.exp(rng.uniform(np.log(1e-2), np.log(1e2), K))
        n = np.exp(rng.uniform(np.log(1.0), np.log(1e2), K))
        n[rng.integers(K)] = 10.0 ** rng.uniform(-9, -5)   # almost-empty class
    elif regime == "a_near_zero":
        K = int(rng.integers(3, 13))
        a = np.exp(rng.uniform(np.log(1e-2), np.log(1e2), K))
        a[rng.integers(K)] = 10.0 ** rng.uniform(-9, -5)   # vanishing decay
        n = np.exp(rng.uniform(np.log(1.0), np.log(1e2), K))
    elif regime == "two_scale_clusters":
        K = int(rng.integers(4, 15))
        hi = rng.random(K) < 0.5
        a = np.where(hi, 10.0 ** rng.uniform(3, 6, K), 10.0 ** rng.uniform(-6, -3, K))
        n = np.where(rng.random(K) < 0.5,
                     10.0 ** rng.uniform(3, 6, K), 10.0 ** rng.uniform(-6, -3, K))
    elif regime == "everything_extreme":
        K = int(rng.integers(12, 21))
        a = np.exp(rng.uniform(np.log(1e-6), np.log(1e6), K))
        n = np.exp(rng.uniform(np.log(1e-6), np.log(1e6), K))
    else:
        raise ValueError(regime)
    return a, n


def stress_suite(per_regime=6000, seed=2026, hp_recheck_cap=250):
    """float64-SVD primary check on every instance; any instance the SVD FLAGS
    (b_min < -1e-9) is re-adjudicated by the high-precision analytic formula on the
    exact entry the SVD flagged (targeted, 1 integral), up to hp_recheck_cap per
    regime (always including the worst, checked over all entries).  A TRUE violation
    is one the high-precision formula confirms negative."""
    rng = np.random.default_rng(seed)
    regimes = ["wide_loguniform", "a_ratio_1e6", "K_up_to_20",
               "equal_a_unequal_n", "unequal_a_equal_n", "n_near_zero",
               "a_near_zero", "two_scale_clusters", "everything_extreme"]
    out = {}
    global_min_hp = np.inf
    total_f64_flag = 0
    total_true_viol = 0
    total = 0
    for reg in regimes:
        worst_f64 = np.inf
        worst_inst = None
        f64_flag = 0
        max_rank_ratio = 0.0
        flagged = []                       # (b_min, a, n, (k,c)) the SVD flags
        for _ in range(per_regime):
            a, n = draw_instance(rng, reg)
            b_min, ratio, kc = min_offdiag_beta(a, n)
            max_rank_ratio = max(max_rank_ratio, ratio)
            if b_min < worst_f64:
                worst_f64 = b_min
                worst_inst = (a.copy(), n.copy())
            if b_min < -1e-9:
                f64_flag += 1
                flagged.append((b_min, a.copy(), n.copy(), kc))
            total += 1
        # high-precision adjudication: targeted single-entry recheck of flagged (worst first)
        flagged.sort(key=lambda z: z[0])
        recheck = flagged[:hp_recheck_cap]
        true_viol = 0
        min_beta_hp_reg = np.inf
        for b_f64, a, n, kc in recheck:
            bhp = min_beta_hp(a, n, pairs=[kc])
            min_beta_hp_reg = min(min_beta_hp_reg, bhp)
            if bhp < -1e-30:
                true_viol += 1
        # always full-check the single worst instance (all entries)
        worst_hp_full = min_beta_hp(worst_inst[0], worst_inst[1])
        min_beta_hp_reg = min(min_beta_hp_reg, worst_hp_full)
        if worst_hp_full < -1e-30:
            true_viol += 1
        out[reg] = {
            "n": per_regime,
            "min_beta_float64_svd": float(worst_f64),
            "float64_svd_flags": int(f64_flag),
            "hp_rechecked": len(recheck) + 1,
            "true_violations_hp": int(true_viol),
            "min_beta_hp": float(min_beta_hp_reg),
            "worst_instance_min_beta_hp_allentries": float(worst_hp_full),
            "max_rank_ratio": float(max_rank_ratio),   # ~1e-13 clean; >1e-6 => SVD broke
            "worst_a": worst_inst[0].tolist(),
            "worst_n": worst_inst[1].tolist(),
        }
        total_f64_flag += f64_flag
        total_true_viol += true_viol
        global_min_hp = min(global_min_hp, min_beta_hp_reg)
        flag = "  <== float64 SVD sign flip (numerical)" if f64_flag else ""
        print(f"[{reg:22s}] n={per_regime} f64_min={worst_f64:+.2e} "
              f"f64_flags={f64_flag:4d} hp_rechecked={len(recheck) + 1:3d} "
              f"TRUE_viol={true_viol} hp_min={min_beta_hp_reg:+.2e} "
              f"rankratio<={max_rank_ratio:.0e}{flag}")
    summary = {
        "total_instances": total,
        "total_float64_svd_flags": int(total_f64_flag),
        "total_true_violations_hp": int(total_true_viol),
        "global_min_beta_hp": float(global_min_hp),
        "verdict": ("NO TRUE VIOLATIONS (all float64 sign flips are SVD "
                    "rank-resolution artifacts under extreme conditioning; "
                    "confirmed strictly positive at 50-digit precision)"
                    if total_true_viol == 0 else "TRUE VIOLATION FOUND"),
    }
    return {"per_regime": out, "summary": summary}


# --------------------------------------------------------------------------- #
# (2) Proof verification: the exact identities behind the analytic argument.   #
# --------------------------------------------------------------------------- #
def verify_proof_identities(a, n, n_quad=20000):
    a = np.asarray(a, float)
    n = np.asarray(n, float)
    K = len(a)
    T = a.sum()
    d = np.sqrt(a * n)                 # D = diag(d)
    D = np.diag(d)
    s = np.sqrt(a)
    shat = s / np.sqrt(T)              # unit; ||s||^2 = T
    Pi = np.eye(K) - np.outer(shat, shat)
    Zw = np.diag(np.sqrt(a)) @ (np.eye(K) - np.outer(np.ones(K), a) / T) @ np.diag(np.sqrt(n))
    g = D @ shat                       # = (a_c sqrt n_c)/sqrt T > 0

    err_ZeqPiD = float(np.linalg.norm(Zw - Pi @ D))
    B = Zw.T @ Zw
    err_B = float(np.linalg.norm(B - (D @ D - np.outer(g, g))))
    g_pos = bool(np.all(g > 0))

    # polar via SVD (rank K-1)
    P, S, Qt = np.linalg.svd(Zw, full_matrices=False)
    W = P[:, :K - 1] @ Qt[:K - 1]

    # (iii) resolvent integral  W = (2/pi) \int_0^inf Zw (B+u^2 I)^-1 du,  u=tan th
    th = (np.arange(n_quad) + 0.5) / n_quad * (np.pi / 2)
    Wint = np.zeros((K, K))
    for t in th:
        u = np.tan(t)
        Wint += Zw @ np.linalg.inv(B + u * u * np.eye(K)) / np.cos(t) ** 2
    Wint *= (2 / np.pi) * (np.pi / 2) / n_quad
    err_integral = float(np.linalg.norm(Wint - W))

    # (iv) closed-form integrand vs direct, and its sign, on a t-grid
    off = ~np.eye(K, dtype=bool)
    def phi(t):
        return float(np.sum(g * g / (d * d + t)))
    max_formula_err = 0.0
    max_offdiag_integrand = -np.inf   # should stay < 0
    min_1_minus_phi = np.inf
    for t in [1e-6, 1e-3, 0.37, 1.0, 13.0, 1e3, 1e6]:
        Mt = np.linalg.inv(B + t * np.eye(K))
        ZM = Zw @ Mt
        F = -np.outer(shat, g) * t / np.outer(d * d + t, d * d + t) / (1 - phi(t))
        max_formula_err = max(max_formula_err, float(np.abs(ZM[off] - F[off]).max()))
        max_offdiag_integrand = max(max_offdiag_integrand, float(ZM[off].max()))
        min_1_minus_phi = min(min_1_minus_phi, 1 - phi(t))

    W_off_max = float(W[off].max())    # < 0 is the lemma
    return {
        "K": int(K),
        "err_Zw_eq_PiD": err_ZeqPiD,
        "err_B_eq_D2_minus_ggT": err_B,
        "g_strictly_positive": g_pos,
        "err_polar_eq_resolvent_integral": err_integral,
        "max_integrand_formula_err": max_formula_err,
        "max_offdiag_integrand_over_t": max_offdiag_integrand,   # < 0
        "min_1_minus_phi_over_t": float(min_1_minus_phi),         # > 0
        "W_offdiag_max": W_off_max,                               # < 0
    }


def verify_proof_suite(n_inst=40, seed=99):
    rng = np.random.default_rng(seed)
    recs = []
    for _ in range(n_inst):
        K = int(rng.integers(2, 10))
        a = np.exp(rng.uniform(np.log(1e-3), np.log(1e3), K))
        n = np.exp(rng.uniform(np.log(1.0), np.log(1e3), K))
        recs.append(verify_proof_identities(a, n, n_quad=8000))
    agg = {
        "n_instances": n_inst,
        "max_err_Zw_eq_PiD": max(r["err_Zw_eq_PiD"] for r in recs),
        "max_err_B_eq_D2_minus_ggT": max(r["err_B_eq_D2_minus_ggT"] for r in recs),
        "all_g_strictly_positive": all(r["g_strictly_positive"] for r in recs),
        "max_err_polar_eq_resolvent_integral": max(r["err_polar_eq_resolvent_integral"] for r in recs),
        "max_integrand_formula_err": max(r["max_integrand_formula_err"] for r in recs),
        "max_offdiag_integrand_over_all": max(r["max_offdiag_integrand_over_t"] for r in recs),
        "min_1_minus_phi_over_all": min(r["min_1_minus_phi_over_t"] for r in recs),
        "max_W_offdiag_over_all": max(r["W_offdiag_max"] for r in recs),  # < 0 => lemma
    }
    print(f"[proof verify] Zw=PiD:{agg['max_err_Zw_eq_PiD']:.1e} "
          f"B=D2-ggT:{agg['max_err_B_eq_D2_minus_ggT']:.1e} "
          f"polar=integral:{agg['max_err_polar_eq_resolvent_integral']:.1e} "
          f"integrand_formula:{agg['max_integrand_formula_err']:.1e} "
          f"max_offdiag_integrand:{agg['max_offdiag_integrand_over_all']:+.1e} "
          f"max_W_offdiag:{agg['max_W_offdiag_over_all']:+.1e}")
    return agg


# --------------------------------------------------------------------------- #
# (2b) GENERAL LEMMA: independent positive shat and positive diagonal D.       #
#      Polar factor of (I - shat shat^T) D has negative off-diagonals.         #
# --------------------------------------------------------------------------- #
def general_lemma_suite(n_inst=20000, seed=7, hp_recheck_cap=250):
    """Independent shat (unit, positive) and D (positive diagonal), NO a-n coupling.
    Tracks the LARGEST off-diagonal of the polar factor across all instances (the
    quantity that would go positive if the general lemma failed); float64-flagged
    instances are re-adjudicated by the high-precision formula."""
    rng = np.random.default_rng(seed)
    worst = -np.inf                        # max over instances of per-instance max off-diag
    worst_inst = None
    f64_flag = 0
    flagged = []
    for _ in range(n_inst):
        K = int(rng.integers(2, 16))
        d = np.exp(rng.uniform(np.log(1e-4), np.log(1e4), K))   # D = diag(d) > 0
        shat = np.abs(rng.standard_normal(K)) + 1e-6            # strictly positive
        shat = shat / np.linalg.norm(shat)                      # unit
        Z = (np.eye(K) - np.outer(shat, shat)) @ np.diag(d)
        P, S, Qt = np.linalg.svd(Z, full_matrices=False)
        W = P[:, :K - 1] @ Qt[:K - 1]
        off = ~np.eye(K, dtype=bool)
        W_masked = np.where(off, W, -np.inf)
        k, c = np.unravel_index(int(np.argmax(W_masked)), W.shape)
        m = float(W_masked[k, c])
        if m > worst:
            worst = m
            worst_inst = (shat.copy(), d.copy())
        if m > 1e-9:
            f64_flag += 1
            flagged.append((m, shat.copy(), d.copy(), (int(k), int(c))))
    flagged.sort(key=lambda z: -z[0])
    recheck = flagged[:hp_recheck_cap]
    true_viol = 0
    worst_hp = -np.inf
    for _, shat, d, kc in recheck:
        whp = max_offdiag_W_hp(d, shat, pairs=[kc])
        worst_hp = max(worst_hp, whp)
        if whp > 1e-30:
            true_viol += 1
    worst_hp = max(worst_hp, max_offdiag_W_hp(worst_inst[1], worst_inst[0]))  # full check
    out = {"n": n_inst,
           "max_offdiag_W_float64_svd": float(worst),
           "float64_svd_flags": int(f64_flag),
           "hp_rechecked": len(recheck),
           "true_violations_hp": int(true_viol),
           "max_offdiag_W_hp": float(worst_hp),        # < 0 => general lemma holds
           "worst_shat": worst_inst[0].tolist(),
           "worst_d": worst_inst[1].tolist()}
    print(f"[general lemma] n={n_inst} f64_max_offdiag={worst:+.2e} "
          f"f64_flags={f64_flag} hp_rechecked={len(recheck)} "
          f"TRUE_viol={true_viol} hp_max_offdiag={worst_hp:+.2e}")
    return out


def main():
    t0 = time.time()
    print("=== sign-lemma proof verification ===")
    proof = verify_proof_suite()
    print("=== general lemma (independent shat, D) ===")
    general = general_lemma_suite()
    print("=== adversarial stress ===")
    stress = stress_suite(hp_recheck_cap=4000)
    out = {
        "meta": {"dtype": "float64",
                 "note": "sign lemma beta>=0 off-diagonal: adversarial stress + "
                         "numerical proof verification + general-lemma check"},
        "proof_verification": proof,
        "general_lemma": general,
        "stress": stress,
        "wall_sec": time.time() - t0,
    }
    os.makedirs(os.path.dirname(OUT), exist_ok=True)
    with open(OUT, "w") as f:
        json.dump(out, f, indent=2)
    s = stress["summary"]
    print(f"\n=== SUMMARY ===")
    print(f"stress instances:        {s['total_instances']}")
    print(f"float64-SVD sign flips:  {s['total_float64_svd_flags']} "
          f"(all in cond(D^2) >~ 1e16 regimes)")
    print(f"TRUE violations (50-dig):{s['total_true_violations_hp']}")
    print(f"global min beta (50-dig):{s['global_min_beta_hp']:+.4e}  (> 0)")
    print(f"general lemma TRUE viol: {general['true_violations_hp']}, "
          f"hp max off-diag W: {general['max_offdiag_W_hp']:+.4e} (< 0)")
    print(f"VERDICT: {s['verdict']}")
    print(f"Saved {OUT}  ({out['wall_sec']:.1f}s)")


if __name__ == "__main__":
    main()


==> anc/v2_twisted_seli_check.py <==
"""
Numerical certificate for the twisted-SELI conjecture (Conjecture A2').

Claim under test.  The global minimizers of the K-class unconstrained-features
model (UFM) with per-class classifier decay a_k > 0, class priors pi_k, and
fixed offsets b_k have joint Gram matrices in the TWISTED simplex-encoded-label
(SELI) family: the two-block SVD-factor structure of Thrampoulidis et al.
(arXiv 2208.05512), with the label/encoding matrix twisted by
A^{-1/2} = diag(a_k^{-1/2}).

What "twisted-SELI family" means operationally (derived in the companion note
notes/a2prime-proof-2026-07-03.md).  Reparameterize v_k = a_k^{1/2} u_k so the
classifier regularizer is uniform; the objective in (V, H) is plain Frobenius,
and the margins carry the twist.  In the lambda -> 0 limit the problem is the
weighted-norm UF-SVM

    min  1/2 ||V||_F^2 + 1/2 ||H||_F^2
    s.t. a_{y_i}^{-1/2} v_{y_i}^T h_i - a_c^{-1/2} v_c^T h_i >= 1  (all i, c != y_i).

By the variational form of the nuclear norm (SELI's step M1) plus relaxation
tightness for d >= rank (SELI's step M2), an optimum (V*, H*) is a BALANCED
factorization of its own logit matrix Z = V*^T H*: if Z = P S Q^T (thin SVD),
then

    V*^T V* = P S P^T,   H*^T H* = Q S Q^T,   V*^T H* = P S Q^T = Z,

so the (2k x 2k) joint Gram is [[P],[Q]] S [[P^T, Q^T]], a rank-r PSD matrix
whose two diagonal blocks share the singular values S of Z.  This is exactly
SELI's structure, now built on the TWISTED logit matrix Z (equivalently, on the
u-variable logits U*^T H* = A^{-1/2} Z).  The classifier block in the ORIGINAL
variables is U*^T U* = A^{-1/2} (P S P^T) A^{-1/2}.

Tests per random instance (collapsed K-class UFM; within-class collapse is exact
at the optimum):
  (a) Twisted-family membership.
      (a1) M1 balanced-factorization equality:
           1/2||V||^2 + 1/2||H||^2  ==  ||Zw||_*   (Zw = count-weighted logit).
      (a2) Gram reconstruction: the empirical joint Gram equals the balanced
           SVD-factor reconstruction of its OWN logit matrix, Frobenius error.
      (a3) Independent convex-relaxation match: solve the twisted nuclear-norm
           program directly and compare its joint Gram to the UFM one (this is
           the "constructed twisted-SEL Gram" comparison; Grams are
           rotation-invariant so no alignment is needed).
      (a4) Low rank: numerical rank of Z is <= k (SELI low-rank signature).
  (b) Classifier norms order by 1/a_k: the ranking of ||u_k|| equals the ranking
      of 1/a_k, and Pearson/Spearman correlations.

Also recorded (diagnostics for the "closed form is obstructed" finding):
  - u-variable logit diagonal spread and its ordering vs 1/a_k (a literal
    A^{-1/2}-twist of the plain SEL matrix would give an EQUAL diagonal; a
    distorted, 1/a_k-ordered diagonal is the fingerprint of the genuine twist).

Env: /home/bd58/miniconda3/envs/bootood/bin/python .  CPU only.
Output: results/v2/twisted_seli_check.json .
"""

import json
import os
import time

import numpy as np
import torch

torch.set_default_dtype(torch.float64)  # high precision throughout

REPO = "/home/bd58/plocal/github/papers/nc-llm/nc-llm-collapse"
OUT = os.path.join(REPO, "results", "v2", "twisted_seli_check.json")


# --------------------------------------------------------------------------- #
# Collapsed K-class UFM solver (regularized cross-entropy).                    #
# --------------------------------------------------------------------------- #
def solve_ufm(K, d, pi, a, b, lam, N, restarts=6, iters=4000, seed=0):
    """
    Minimize the collapsed UFM objective over U (d x K) classifier rows and
    M (d x K) class-mean features:

        L = sum_c pi_c * CE(softmax(U^T mu_c + b), c)
            + (lam/2) sum_k a_k ||u_k||^2
            + (lam/2) sum_c n_c ||mu_c||^2,   n_c = pi_c * N.

    Within-class feature collapse is exact at the optimum, so one mean per class
    is WLOG.  Returns the best (lowest-loss) run over `restarts` random inits.
    """
    pi_t = torch.tensor(pi)
    a_t = torch.tensor(a)
    b_t = torch.tensor(b)
    n_t = pi_t * N
    best = None
    for r in range(restarts):
        g = torch.Generator().manual_seed(seed * 1000 + r)
        U = torch.randn(d, K, generator=g, requires_grad=True)
        M = torch.randn(d, K, generator=g, requires_grad=True)
        opt = torch.optim.LBFGS(
            [U, M], lr=1.0, max_iter=iters, history_size=50,
            tolerance_grad=1e-16, tolerance_change=1e-18,
            line_search_fn="strong_wolfe",
        )

        def closure():
            opt.zero_grad()
            logits = M.t() @ U + b_t  # (K classes-as-rows) x (K logits): row c = mu_c
            # logits[c, k] = u_k^T mu_c + b_k ; correct label of row c is class c.
            logp = logits - torch.logsumexp(logits, dim=1, keepdim=True)
            ce = -(pi_t * logp[torch.arange(K), torch.arange(K)]).sum()
            reg = 0.5 * lam * ((a_t * (U * U).sum(0)).sum()
                               + (n_t * (M * M).sum(0)).sum())
            loss = ce + reg
            loss.backward()
            return loss

        opt.step(closure)
        loss = float(closure())  # recompute; closure() populates .grad
        gn = float(torch.sqrt(sum((p.grad**2).sum() for p in (U, M))))
        if best is None or loss < best["loss"]:
            best = {"loss": loss, "grad": gn,
                    "U": U.detach().clone(), "M": M.detach().clone()}
    return best


# --------------------------------------------------------------------------- #
# Independent convex relaxation of the (offset-free) twisted UF-SVM.           #
#                                                                             #
#   min_{Zv in R^{KxK}}  || Zv @ diag(sqrt(n)) ||_*                            #
#   s.t.  (A^{-1/2} Zv)_{c,c} - (A^{-1/2} Zv)_{c',c} >= 1  for all c, c'!=c.    #
#                                                                             #
# Here Zv is the v-variable class-collapsed logit matrix (Zv[k, c] = v_k^T mu_c#
# in the layout below we use rows=class-of-feature).  Solved by a smoothed     #
# nuclear norm + squared-hinge penalty homotopy (convex; LBFGS finds global).  #
# --------------------------------------------------------------------------- #
def solve_relaxation(K, a, n_counts, iters=3000, seed=1):
    """Canonical convention: logit L[k, c] = u_k^T mu_c (row = classifier k,
    col = feature-class c).  Returns barZ (u-variable logit) in that layout."""
    a_t = torch.tensor(a)
    Dn_half = torch.tensor(np.sqrt(n_counts))
    sqrt_a = torch.sqrt(a_t)
    eps = 1e-10  # nuclear-norm smoothing

    g = torch.Generator().manual_seed(seed)
    barZ = (0.1 * torch.randn(K, K, generator=g)).requires_grad_(True)

    def objective(rho):
        # v-variable logit Zv[k, c] = a_k^{1/2} barZ[k, c]  (scale ROW k);
        # count-weight the FEATURE axis (col c): Zw = Zv diag(sqrt n).
        Zw = sqrt_a.unsqueeze(1) * barZ * Dn_half.unsqueeze(0)
        sv = torch.linalg.svdvals(Zw)
        nuc = torch.sqrt(sv * sv + eps).sum()
        # margins: for feature-class c (column c), true logit barZ[c,c] beats
        # competitor barZ[k,c] (k != c) by >= 1.
        diag = torch.diagonal(barZ)                    # barZ[c,c]
        margin = diag.unsqueeze(0) - barZ              # [k, c] = barZ[c,c]-barZ[k,c]
        viol = torch.clamp(1.0 - margin, min=0.0)
        mask = ~torch.eye(K, dtype=torch.bool)
        pen = (viol[mask] ** 2).sum()
        return nuc + 0.5 * rho * pen

    for rho in [1e1, 1e2, 1e3, 1e4, 1e5, 1e6]:
        opt = torch.optim.LBFGS([barZ], lr=1.0, max_iter=iters, history_size=50,
                                tolerance_grad=1e-16, tolerance_change=1e-18,
                                line_search_fn="strong_wolfe")

        def closure():
            opt.zero_grad()
            loss = objective(rho)
            loss.backward()
            return loss
        opt.step(closure)

    with torch.no_grad():
        barZ_np = barZ.numpy()
    return barZ_np


# --------------------------------------------------------------------------- #
# Structural extraction and tests.                                            #
# --------------------------------------------------------------------------- #
def rank_of(S, tol_ratio=1e-6):
    if S.size == 0:
        return 0
    return int((S > tol_ratio * S.max()).sum())


def gram_from_logit(Zw):
    """Balanced SVD-factor prediction of the joint Gram from logit matrix Zw."""
    P, S, Qt = np.linalg.svd(Zw, full_matrices=False)
    Q = Qt.T
    VV = P @ np.diag(S) @ P.T          # classifier-side (v-variable) Gram
    HH = Q @ np.diag(S) @ Q.T          # feature-side (count-weighted) Gram
    VH = P @ np.diag(S) @ Q.T          # cross block = Zw
    return VV, HH, VH, S


def closed_form_barZ(a):
    """Twisted-SEL matrix (u-variable logits), closed form:
        barZ* = I - 1 a^T / tr(A)      (oblique projection onto a^perp along 1).
    Reduces to SELI's centering matrix I - 1 1^T / K when a = 1."""
    a = np.asarray(a, float)
    K = len(a)
    return np.eye(K) - np.outer(np.ones(K), a) / a.sum()


def dual_certificate(a, n_counts):
    """KKT certificate that barZ* = I - 1 a^T/tr(A) is the GLOBAL minimizer of the
    weighted-nuclear-norm program  min ||A^{1/2} barZ D_n^{1/2}||_*  s.t. simplex
    margins.  Builds the minimal-norm subgradient candidate G0 = A^{1/2} PQ^T
    D_n^{1/2}, reads multipliers beta_kc = -G0_kc, and checks:
      - G0 is column-centered  => G0 = G(beta) has the valid dual structure,
      - beta >= 0              => dual feasibility (the sign lemma),
      - ||A^{-1/2} G0 D_n^{-1/2}||_op <= 1  => valid nuclear subgradient.
    Zero duality gap  ||Zw*||_* = <G0, barZ*> = sum beta  is exact by construction."""
    a = np.asarray(a, float)
    n = np.asarray(n_counts, float)
    K = len(a)
    A12 = np.diag(np.sqrt(a))
    Dn12 = np.diag(np.sqrt(n))
    barZ = closed_form_barZ(a)
    Zw = A12 @ barZ @ Dn12
    P, S, Qt = np.linalg.svd(Zw, full_matrices=False)
    r = int((S > 1e-9 * S.max()).sum())
    P = P[:, :r]; Q = Qt[:r].T
    polar = P @ Q.T
    G0 = A12 @ polar @ Dn12
    beta = -G0.copy()
    off = ~np.eye(K, dtype=bool)
    beta_min = float(beta[off].min())
    colsum_max = float(np.abs(G0.sum(axis=0)).max())
    Mrec = np.diag(1.0 / np.sqrt(a)) @ G0 @ np.diag(1.0 / np.sqrt(n))
    opnorm = float(np.linalg.norm(Mrec, 2))
    # zero-gap identity (exact algebra): ||Zw||_* vs <G0, barZ*> vs sum beta
    nuc = float(np.sum(S))
    gap = abs(nuc - float(np.sum(G0 * barZ)))
    return {"beta_min": beta_min, "colsum_max": colsum_max, "opnorm": opnorm,
            "duality_gap": gap, "rank": r}


def normalize_margins(barZ):
    """Scale a u-logit matrix so its mean active (off-diagonal) margin is 1."""
    K = barZ.shape[0]
    d = np.diag(barZ)
    marg = d[None, :] - barZ
    off = ~np.eye(K, dtype=bool)
    return barZ / marg[off].mean()


def closed_form_joint_gram(a, n_counts):
    """The 'constructed twisted-SEL Gram': joint (V, Hhat) Gram built from the
    closed-form logit  barZ* = I - 1 a^T/tr(A)  via the SVD of the weighted logit
    Zw* = A^{1/2} barZ* D_n^{1/2}."""
    a = np.asarray(a, float)
    n = np.asarray(n_counts, float)
    Zw = np.diag(np.sqrt(a)) @ closed_form_barZ(a) @ np.diag(np.sqrt(n))
    VV, HH, VH, S = gram_from_logit(Zw)
    G = np.block([[VV, VH], [VH.T, HH]])
    return G, S


def _top_projector(G, r):
    w, Uvec = np.linalg.eigh(G)
    idx = np.argsort(w)[::-1][:r]
    Ur = Uvec[:, idx]
    return Ur @ Ur.T


def gram_eig_subspace_dist(G_emp, a, n_counts):
    """Compare the empirical joint Gram to the constructed twisted-SEL Gram, up to
    rotation (Grams are rotation-invariant), via (i) eigenvalue distance and
    (ii) subspace distance (spectral norm of the top-r eigenprojector difference).
    Both Grams are normalized to unit trace to factor out the finite-lambda scale."""
    G_cf, S = closed_form_joint_gram(a, n_counts)
    r = int((S > 1e-9 * S.max()).sum())
    Ge = G_emp / np.trace(G_emp)
    Gc = G_cf / np.trace(G_cf)
    ee = np.sort(np.linalg.eigvalsh(Ge))[::-1]
    ec = np.sort(np.linalg.eigvalsh(Gc))[::-1]
    eig_dist = float(np.linalg.norm(ee - ec))
    subspace_dist = float(np.linalg.norm(_top_projector(Ge, r) - _top_projector(Gc, r), 2))
    return eig_dist, subspace_dist


def analyze_instance(K, d, pi, a, b, lam, N, seed):
    n_counts = np.array(pi) * N
    sol = solve_ufm(K, d, pi, a, b, lam, N, seed=seed)
    U = sol["U"].numpy()               # d x K classifier rows u_k
    M = sol["M"].numpy()               # d x K class means mu_c
    a = np.array(a)

    # --- norms ---
    u_norms = np.linalg.norm(U, axis=0)      # ||u_k||
    mu_norms = np.linalg.norm(M, axis=0)     # ||mu_c||

    # --- logit matrices (collapsed), canonical convention L[k, c] = u_k^T mu_c ---
    barZ = U.T @ M                     # barZ[k, c] = u_k^T mu_c  (u-variable logit)
    Dn_half = np.sqrt(n_counts)
    # v-variable classifier V = U diag(sqrt a); feature side weighted by sqrt n
    V = U * np.sqrt(a)[None, :]        # d x K
    Hhat = M * Dn_half[None, :]        # d x K, ||Hhat||_F^2 = sum_c n_c ||mu_c||^2
    Zw = V.T @ Hhat                    # K x K, rows = classifier k, cols = feature c

    # (a1) M1 balanced-factorization equality:
    obj_half = 0.5 * (np.sum(V * V) + np.sum(Hhat * Hhat))
    nuc = np.linalg.norm(Zw, ord="nuc")
    m1_rel = abs(obj_half - nuc) / max(nuc, 1e-30)

    # (a2) Gram reconstruction from own logit SVD
    VV_emp = V.T @ V
    HH_emp = Hhat.T @ Hhat
    VV_pred, HH_pred, VH_pred, S = gram_from_logit(Zw)
    # assemble 2K x 2K joint Grams
    G_emp = np.block([[VV_emp, Zw], [Zw.T, HH_emp]])
    G_pred = np.block([[VV_pred, VH_pred], [VH_pred.T, HH_pred]])
    gram_rel = np.linalg.norm(G_emp - G_pred) / max(np.linalg.norm(G_emp), 1e-30)

    # (a4) low rank of the logit
    rk = rank_of(S)

    # (a3) independent relaxation match
    barZ_rel = solve_relaxation(K, a.tolist(), n_counts.tolist(), seed=seed + 7)
    Zw_rel = np.sqrt(a)[:, None] * barZ_rel * Dn_half[None, :]  # V_rel^T Hhat_rel

    # (a5) closed-form twisted-SEL matrix  barZ* = I - 1 a^T / tr(A)
    barZ_cf = closed_form_barZ(a)
    relax_closed_err = float(np.linalg.norm(barZ_rel - barZ_cf))
    ufm_closed_err = float(np.linalg.norm(normalize_margins(barZ) - barZ_cf))
    cert = dual_certificate(a.tolist(), n_counts.tolist())

    # (a6) empirical joint Gram vs constructed twisted-SEL Gram: eigenvalue and
    # subspace distances (both normalized; up to rotation, automatically)
    eig_dist, subspace_dist = gram_eig_subspace_dist(G_emp, a, n_counts)
    # normalize both logits to unit nuclear norm before comparing Grams (the UFM
    # is at finite lam so has a different overall scale than the hard-margin SVM)
    Zw_n = Zw / max(np.linalg.norm(Zw, ord="nuc"), 1e-30)
    Zw_rel_n = Zw_rel / max(np.linalg.norm(Zw_rel, ord="nuc"), 1e-30)
    Gu_VV, Gu_HH, Gu_VH, _ = gram_from_logit(Zw_n)
    Gr_VV, Gr_HH, Gr_VH, _ = gram_from_logit(Zw_rel_n)
    Gu = np.block([[Gu_VV, Gu_VH], [Gu_VH.T, Gu_HH]])
    Gr = np.block([[Gr_VV, Gr_VH], [Gr_VH.T, Gr_HH]])
    relax_rel = np.linalg.norm(Gu - Gr) / max(np.linalg.norm(Gr), 1e-30)

    # (b) classifier norm ordering by 1/a_k
    inv_a = 1.0 / a
    order_u = np.argsort(u_norms)
    order_inva = np.argsort(inv_a)
    ranking_match = bool(np.array_equal(order_u, order_inva))
    # correlations
    pear = float(np.corrcoef(u_norms, inv_a)[0, 1])
    sr_u = np.argsort(np.argsort(u_norms))
    sr_a = np.argsort(np.argsort(inv_a))
    spear = float(np.corrcoef(sr_u, sr_a)[0, 1])
    # K=2 exact law ||u_k|| * a_k = const?  (only exact at K=2)
    ua = u_norms * a
    ua_spread = float(ua.max() / ua.min())

    # diagnostics: u-logit diagonal (fingerprint of the genuine twist)
    diag_u = np.diag(barZ)
    diag_spread = float(diag_u.max() / diag_u.min()) if diag_u.min() > 0 else float("inf")
    order_diag = np.argsort(diag_u)
    diag_orders_inva = bool(np.array_equal(order_diag, order_inva))

    return {
        "seed": seed, "lam": lam, "loss": sol["loss"], "grad": sol["grad"],
        "u_norms": u_norms.tolist(), "mu_norms": mu_norms.tolist(),
        "a": a.tolist(), "pi": list(pi), "b": list(b),
        "m1_rel": float(m1_rel),
        "gram_rel": float(gram_rel),
        "relax_rel": float(relax_rel),
        "relax_closed_err": relax_closed_err,
        "ufm_closed_err": ufm_closed_err,
        "gram_eig_dist": eig_dist,
        "gram_subspace_dist": subspace_dist,
        "cert_beta_min": cert["beta_min"],
        "cert_opnorm": cert["opnorm"],
        "cert_colsum_max": cert["colsum_max"],
        "cert_duality_gap": cert["duality_gap"],
        "rank": rk, "K": K,
        "ranking_match": ranking_match,
        "pearson": pear, "spearman": spear,
        "ua_spread": ua_spread,
        "diag_u": diag_u.tolist(),
        "diag_spread": diag_spread,
        "diag_orders_inva": diag_orders_inva,
    }


def run(K, d, N, n_instances, lam, seed0):
    rng = np.random.default_rng(seed0)
    results = []
    for j in range(n_instances):
        pi = rng.dirichlet(np.ones(K) * 1.5)
        pi = np.clip(pi, 0.05, None)
        pi = pi / pi.sum()
        a = rng.uniform(0.5, 4.0, size=K)
        b = rng.uniform(-1.0, 1.0, size=K)
        res = analyze_instance(K, d, pi.tolist(), a.tolist(), b.tolist(),
                               lam, N, seed=seed0 + j)
        results.append(res)
        print(f"  [K={K} inst {j:2d}] m1={res['m1_rel']:.1e} "
              f"gram={res['gram_rel']:.1e} cf_relax={res['relax_closed_err']:.1e} "
              f"beta_min={res['cert_beta_min']:+.3f} opn={res['cert_opnorm']:.4f} "
              f"rank={res['rank']} order={'Y' if res['ranking_match'] else 'N'}")
    return results


def pass_rates(results, tol_m1=5e-3, tol_gram=5e-3, tol_relax=5e-2):
    n = len(results)
    def frac(pred):
        return sum(1 for r in results if pred(r)) / n
    return {
        "n": n,
        "m1_equality": frac(lambda r: r["m1_rel"] < tol_m1),
        "gram_reconstruction": frac(lambda r: r["gram_rel"] < tol_gram),
        "relaxation_match": frac(lambda r: r["relax_rel"] < tol_relax),
        "rank_le_K": frac(lambda r: r["rank"] <= r["K"]),
        "rank_eq_Km1": frac(lambda r: r["rank"] == r["K"] - 1),
        "norm_ordering_1_over_a": frac(lambda r: r["ranking_match"]),
        "diag_orders_1_over_a": frac(lambda r: r["diag_orders_inva"]),
        # closed form  barZ* = I - 1 a^T/tr(A)  and its KKT certificate
        "closed_form_relax_match": frac(lambda r: r["relax_closed_err"] < 1e-3),
        "dual_cert_beta_nonneg": frac(lambda r: r["cert_beta_min"] >= -1e-9),
        "dual_cert_opnorm_le1": frac(lambda r: r["cert_opnorm"] <= 1 + 1e-6),
        "dual_cert_colsum_zero": frac(lambda r: r["cert_colsum_max"] < 1e-9),
        "median_spearman": float(np.median([r["spearman"] for r in results])),
        "median_m1_rel": float(np.median([r["m1_rel"] for r in results])),
        "median_gram_rel": float(np.median([r["gram_rel"] for r in results])),
        "median_relax_rel": float(np.median([r["relax_rel"] for r in results])),
        "median_relax_closed_err": float(np.median([r["relax_closed_err"] for r in results])),
        "median_ufm_closed_err": float(np.median([r["ufm_closed_err"] for r in results])),
        "median_gram_eig_dist": float(np.median([r["gram_eig_dist"] for r in results])),
        "median_gram_subspace_dist": float(np.median([r["gram_subspace_dist"] for r in results])),
        "gram_eig_dist_lt_0.15": frac(lambda r: r["gram_eig_dist"] < 0.15),
        "gram_subspace_dist_lt_0.15": frac(lambda r: r["gram_subspace_dist"] < 0.15),
        "min_cert_beta_min": float(np.min([r["cert_beta_min"] for r in results])),
        "max_cert_opnorm": float(np.max([r["cert_opnorm"] for r in results])),
        "median_ua_spread": float(np.median([r["ua_spread"] for r in results])),
        "median_diag_spread": float(np.median([r["diag_spread"] for r in results])),
    }


def main():
    t0 = time.time()
    d = 8
    cfg = [
        {"K": 3, "N": 400, "n_instances": 40, "lam": 3e-4, "seed0": 100},
        {"K": 4, "N": 400, "n_instances": 40, "lam": 3e-4, "seed0": 500},
    ]
    out = {"meta": {"d": d, "dtype": "float64",
                    "note": "twisted-SELI certificate; lambda->0 UFM vs "
                            "twisted nuclear-norm relaxation"}, "runs": {}}
    for c in cfg:
        print(f"=== K={c['K']}, d={d}, N={c['N']}, lam={c['lam']}, "
              f"{c['n_instances']} instances ===")
        res = run(c["K"], d, c["N"], c["n_instances"], c["lam"], c["seed0"])
        rates = pass_rates(res)
        out["runs"][f"K{c['K']}"] = {"config": c, "pass_rates": rates,
                                     "instances": res}
        print(f"  --> pass rates K={c['K']}: {json.dumps(rates, indent=0)}")
    out["meta"]["wall_sec"] = time.time() - t0
    os.makedirs(os.path.dirname(OUT), exist_ok=True)
    with open(OUT, "w") as f:
        json.dump(out, f, indent=2)
    print(f"\nSaved {OUT}  ({out['meta']['wall_sec']:.1f}s)")


if __name__ == "__main__":
    main()


==> anc/v2_twisted_seli_sweeps.py <==
"""The two wide sweeps cited by the twisted-SELI theorem, as shipped artifacts.

1. Sign-lemma sweep: 45,000 draws (K in {3,4,5,6,8}, a and n log-uniform), checking the
   dual multipliers from the polar factor of Z_w* are nonnegative (the one analytically
   open step of the theorem).
2. Exact-limit ordering sweep: 2,000 draws at K=3,4, Spearman of closed-form classifier
   norms ||u_k|| = sqrt((V^T V)_{kk} / a_k) with 1/a_k and with mass, plus the strict
   full-ranking rate; these are the ordinal-claim statistics quoted in the theorem
   discussion.

Usage: python v2_twisted_seli_sweeps.py
Writes results/v2/twisted_seli_sweeps.json.
"""

import json
import sys
from pathlib import Path

import numpy as np
from scipy import stats as ss

sys.path.insert(0, str(Path(__file__).resolve().parent))
from v2_twisted_seli_check import dual_certificate, closed_form_joint_gram

RESULTS_DIR = Path(__file__).resolve().parent.parent / "results" / "v2"


def sign_lemma_sweep(n_draws=45000, seed=7):
    rng = np.random.default_rng(seed)
    per = n_draws // 5
    worst = np.inf
    violations = 0
    max_gap = 0.0
    for K in (3, 4, 5, 6, 8):
        for _ in range(per):
            a = np.exp(rng.uniform(np.log(0.01), np.log(100), K))
            nc = np.exp(rng.uniform(np.log(1), np.log(100), K))
            cert = dual_certificate(a, nc)
            if cert["beta_min"] < -1e-10:
                violations += 1
            worst = min(worst, cert["beta_min"])
            max_gap = max(max_gap, cert["duality_gap"])
    out = {"n_draws": per * 5, "K_values": [3, 4, 5, 6, 8],
           "a_range_log10": [-2, 2], "violations": int(violations),
           "min_beta": float(worst), "max_duality_gap": float(max_gap)}
    print(f"[sign sweep] {out}")
    return out


def exact_limit_ordering_sweep(n_draws=2000, seed=11):
    rng = np.random.default_rng(seed)
    out = {}
    for K in (3, 4):
        sp_a, sp_m, strict = [], [], 0
        n = n_draws // 2
        for _ in range(n):
            a = np.exp(rng.uniform(np.log(0.01), np.log(100), K))
            nc = np.exp(rng.uniform(np.log(1), np.log(100), K))
            G, _ = closed_form_joint_gram(a, nc)
            VV = G[:K, :K]
            un = np.sqrt(np.maximum(np.diag(VV), 0) / a)
            sp_a.append(ss.spearmanr(un, 1.0 / a).statistic)
            sp_m.append(ss.spearmanr(un, nc).statistic)
            if np.all(np.argsort(-un) == np.argsort(a)):
                strict += 1
        out[f"K{K}"] = {"n": n,
                        "median_spearman_1_over_a": float(np.median(sp_a)),
                        "frac_positive_1_over_a": float(np.mean(np.array(sp_a) > 0)),
                        "median_spearman_mass": float(np.median(sp_m)),
                        "strict_rank_rate": strict / n}
        print(f"[ordering sweep] K={K}: {out[f'K{K}']}")
    return out


if __name__ == "__main__":
    res = {"sign_lemma_sweep": sign_lemma_sweep(),
           "exact_limit_ordering": exact_limit_ordering_sweep()}
    with open(RESULTS_DIR / "twisted_seli_sweeps.json", "w") as f:
        json.dump(res, f, indent=1)
    print(f"[saved] {RESULTS_DIR / 'twisted_seli_sweeps.json'}")


==> anc/v2_wordnet_law.py <==
"""The information law on a WordNet supersense partition (reviewer request).

Both reviews question k-means partitions (representation-derived) and POS (shallow).
Here categories come from a real semantic ontology, fully exogenous to the models:
each covered token maps to the WordNet supersense (lexname, e.g. noun.animal,
verb.motion) of the most frequent synset of its detokenized word form; tokens with no
synset are excluded (label -1), exactly as the POS partition excludes untaggable
tokens.

One gate-A-style inference pass per model accumulates the realized and
posterior-weighted conditional-information estimators for the supersense categories;
identity dispersion B_k comes from the existing dumps under the same labels. The law
cell is then Spearman/partial correlation of B_k with Ihat_k.

Usage: python v2_wordnet_law.py run --model gpt2 --device cuda:0
       python v2_wordnet_law.py analyze
"""

import os
import sys
import json
import argparse
from pathlib import Path

os.environ.setdefault("HF_HUB_OFFLINE", "1")
os.environ.setdefault("HF_DATASETS_OFFLINE", "1")

import numpy as np

sys.path.insert(0, str(Path(__file__).resolve().parent))
from v2_phase0 import RESULTS_DIR, load_stats, lminus1_path, load_tokenizer
from v2_gate_a import GATE_MODELS, pack_corpus, cluster_variances, entropy
from scipy import stats as sstats

MIN_TYPES = 3      # supersense needs >= 3 covered tokens
MIN_REALIZED = 200  # analysis filter, same spirit as gate_a MIN_CLUSTER_N


def wordnet_labels(st, tokenizer):
    """Map covered tokens to WordNet supersenses. Returns labels (C,), names."""
    from nltk.corpus import wordnet as wn
    covered = st["vocab_indices"].astype(int)
    C = len(covered)
    names = []
    name_id = {}
    lab = np.full(C, -1, dtype=np.int64)
    for i, tid in enumerate(covered):
        s = tokenizer.decode([int(tid)])
        w = s.strip().lower()
        if not w.isalpha() or len(w) < 2:
            continue
        syns = wn.synsets(w)
        if not syns:
            continue
        ln = syns[0].lexname()
        if ln not in name_id:
            name_id[ln] = len(names)
            names.append(ln)
        lab[i] = name_id[ln]
    # drop tiny supersenses
    keep = []
    for k in range(len(names)):
        if (lab == k).sum() >= MIN_TYPES:
            keep.append(k)
    remap = {k: i for i, k in enumerate(keep)}
    lab2 = np.full(C, -1, dtype=np.int64)
    for i in range(C):
        if lab[i] in remap:
            lab2[i] = remap[lab[i]]
    names2 = [names[k] for k in keep]
    return lab2, names2


def cmd_run(key, device):
    import torch
    from transformers import AutoModelForCausalLM
    hf_name, subdir, dtype, bs = GATE_MODELS[key]
    st = load_stats(lminus1_path(subdir))
    tok = load_tokenizer(hf_name)
    lab, names = wordnet_labels(st, tok)
    K = int(lab.max()) + 1
    covered = st["vocab_indices"].astype(np.int64)
    C = len(covered)
    print(f"[{key}] wordnet partition: K={K} supersenses over "
          f"{(lab >= 0).sum()}/{C} covered tokens")

    try:
        model = AutoModelForCausalLM.from_pretrained(hf_name, dtype=getattr(torch, dtype))
    except TypeError:
        model = AutoModelForCausalLM.from_pretrained(hf_name, torch_dtype=getattr(torch, dtype))
    model.to(device).eval()
    V = model.config.vocab_size

    covered_t = torch.tensor(covered, device=device)
    vocab2col = torch.full((V,), -1, dtype=torch.long, device=device)
    vocab2col[covered_t] = torch.arange(C, device=device)
    lab_t = torch.tensor(lab, device=device)
    M = torch.zeros(C, K, device=device)
    keep = lab >= 0
    M[torch.arange(C, device=device)[torch.tensor(keep, device=device)],
      lab_t[torch.tensor(keep, device=device)]] = 1.0

    n = torch.zeros(K, dtype=torch.float64, device=device)
    nH = torch.zeros(K, dtype=torch.float64, device=device)
    sumQ = torch.zeros(C, dtype=torch.float64, device=device)
    w = torch.zeros(K, dtype=torch.float64, device=device)
    wH = torch.zeros(K, dtype=torch.float64, device=device)

    seqs = pack_corpus(tok, split="validation")
    nb = (len(seqs) + bs - 1) // bs
    with torch.no_grad():
        for bi in range(nb):
            batch = torch.tensor(seqs[bi * bs:(bi + 1) * bs], device=device)
            logits = model(batch).logits[:, :-1, :]
            probs = torch.softmax(logits.float(), dim=-1)
            pc = probs[..., covered_t].reshape(-1, C)
            del logits, probs
            bad = ~torch.isfinite(pc).all(dim=1)
            if bad.any():
                pc = pc.clone(); pc[bad] = 0.0
            tgt = batch[:, 1:].reshape(-1)
            col = vocab2col[tgt]
            plogp = pc * torch.log(pc.clamp_min(1e-30))
            s = pc @ M
            A = plogp @ M
            s_safe = s.clamp_min(1e-30)
            Hq = -A / s_safe + torch.log(s_safe)
            w += s.sum(0).double()
            wH += (s * Hq).sum(0).double()
            m = col >= 0
            if m.any():
                cm = col[m]
                km = lab_t[cm]
                ok = km >= 0
                if ok.any():
                    cm2, km2 = cm[ok], km[ok]
                    rows = pc[m][ok]
                    sk = s[m][ok].gather(1, km2[:, None]).squeeze(1).clamp_min(1e-30)
                    n.index_add_(0, km2, torch.ones_like(sk, dtype=torch.float64))
                    nH.index_add_(0, km2, Hq[m][ok].gather(1, km2[:, None]).squeeze(1).double())
                    sel = lab_t[None, :] == km2[:, None]
                    sumQ += ((rows / sk[:, None]) * sel).sum(0).double()
            if bi % 50 == 0:
                print(f"[{key}] batch {bi}/{nb}", flush=True)

    n = n.cpu().numpy(); nH = nH.cpu().numpy(); sumQ = sumQ.cpu().numpy()
    w = w.cpu().numpy(); wH = wH.cpu().numpy()
    Wv, Bv = cluster_variances(st, lab)
    rows_out = []
    for k in range(K):
        if n[k] < MIN_REALIZED:
            continue
        msk = lab == k
        q_marg = sumQ[msk] / max(n[k], 1)
        q_marg = q_marg / max(q_marg.sum(), 1e-30)
        H_marg = entropy(q_marg)
        EH_real = nH[k] / n[k]
        EH_post = wH[k] / max(w[k], 1e-30)
        rows_out.append({
            "supersense": names[k], "types": int(msk.sum()), "n": float(n[k]),
            "I_real": max(H_marg - EH_real, 0.0),
            "I_post": max(H_marg - EH_post, 0.0),
            "H_marg": H_marg, "B": float(Bv[k]), "W": float(Wv[k]),
            "model": key})
    with open(RESULTS_DIR / f"wordnet_law_{key}.json", "w") as f:
        json.dump(rows_out, f, indent=1)
    print(f"[{key}] saved wordnet_law_{key}.json ({len(rows_out)} supersenses)")


def cmd_analyze():
    rows = []
    for key in GATE_MODELS:
        f = RESULTS_DIR / f"wordnet_law_{key}.json"
        if f.exists():
            rows += json.load(open(f))
    out = {"n_cells": 0, "per_model": {}}
    for key in sorted(set(r["model"] for r in rows)):
        rr = [r for r in rows if r["model"] == key]
        if len(rr) < 6:
            continue
        B = [r["B"] for r in rr]; I = [r["I_post"] for r in rr]
        H = [r["H_marg"] for r in rr]
        rho = sstats.spearmanr(B, I).statistic
        # partial vs marginal entropy (the main confound at fixed partition)
        def rk(v):
            r_ = sstats.rankdata(v); return (r_ - r_.mean()) / (r_.std() + 1e-12)
        import numpy as np
        y, x, h = rk(B), rk(I), rk(H)
        Cm = np.column_stack([np.ones_like(h), h])
        ry = y - Cm @ np.linalg.lstsq(Cm, y, rcond=None)[0]
        rx = x - Cm @ np.linalg.lstsq(Cm, x, rcond=None)[0]
        pr = float(np.corrcoef(ry, rx)[0, 1])
        out["per_model"][key] = {"n_supersenses": len(rr),
                                 "spearman_B_vs_I": round(float(rho), 3),
                                 "partial_given_Hmarg": round(pr, 3)}
        out["n_cells"] += 1
    with open(RESULTS_DIR / "wordnet_law.json", "w") as f:
        json.dump({"summary": out, "rows": rows}, f, indent=1)
    print(json.dumps(out, indent=1))


if __name__ == "__main__":
    ap = argparse.ArgumentParser()
    ap.add_argument("cmd", choices=["run", "analyze"])
    ap.add_argument("--model", default=None)
    ap.add_argument("--device", default="cuda:0")
    args = ap.parse_args()
    if args.cmd == "run":
        cmd_run(args.model, args.device)
    else:
        cmd_analyze()


==> anc/validate.json <==
[
 {
  "model": "pythia-70m",
  "cdnv2": 0.21946991335027902,
  "canonical": 0.21946991335027902,
  "rel_diff": 0.0,
  "cos": -0.08073530450259021,
  "canonical_cos": -0.08073530450259021
 },
 {
  "model": "pythia-160m",
  "cdnv2": 0.0502606214932325,
  "canonical": 0.05026062149323251,
  "rel_diff": 1.3805825908542608e-16,
  "cos": -0.08465682239835737,
  "canonical_cos": -0.08465682239835737
 },
 {
  "model": "pythia-410m",
  "cdnv2": 0.015373858464410979,
  "canonical": 0.015373858464410979,
  "rel_diff": 0.0,
  "cos": -0.09524188592290589,
  "canonical_cos": -0.09524188592290589
 },
 {
  "model": "pythia-1b",
  "cdnv2": 0.007987845076605694,
  "canonical": 0.007987845076605694,
  "rel_diff": 0.0,
  "cos": -0.062004854796624875,
  "canonical_cos": -0.06200485479662491
 },
 {
  "model": "pythia-1.4b",
  "cdnv2": 0.003850113831552232,
  "canonical": 0.003850113831552232,
  "rel_diff": 0.0,
  "cos": -0.09421427382685486,
  "canonical_cos": -0.09421427382685488
 },
 {
  "model": "pythia-2.8b",
  "cdnv2": 0.0022564580149404506,
  "canonical": 0.0022564580149404506,
  "rel_diff": 0.0,
  "cos": -0.09901841873829306,
  "canonical_cos": -0.09901841873829306
 },
 {
  "model": "pythia-6.9b",
  "cdnv2": 0.0015098672605230838,
  "canonical": 0.0015098672605230842,
  "rel_diff": 2.8723112311472714e-16,
  "cos": -0.07155875580954701,
  "canonical_cos": -0.07155875580954701
 },
 {
  "model": "gpt2",
  "cdnv2": 0.0036653936294239464,
  "canonical": 0.0036653936294239464,
  "rel_diff": 0.0,
  "cos": -0.10272971766893008,
  "canonical_cos": -0.10272971766893008
 },
 {
  "model": "gpt2-medium",
  "cdnv2": 0.0002158012896093382,
  "canonical": 0.0002158012896093382,
  "rel_diff": 0.0,
  "cos": -0.06205938818948932,
  "canonical_cos": -0.062059388189489265
 },
 {
  "model": "gpt2-large",
  "cdnv2": 0.0006570394879604243,
  "canonical": 0.0006570394879604243,
  "rel_diff": 0.0,
  "cos": -0.10140054850415814,
  "canonical_cos": -0.10140054850415811
 },
 {
  "model": "gpt2-xl",
  "cdnv2": 4.5320711375277864e-05,
  "canonical": 4.532071137527786e-05,
  "rel_diff": 1.4951803209626601e-16,
  "cos": -0.05920708413119726,
  "canonical_cos": -0.059207084131197255
 },
 {
  "model": "qwen2.5-0.5B",
  "cdnv2": 0.009177564456609487,
  "canonical": 0.009177564456609489,
  "rel_diff": 1.8901784718357338e-16,
  "cos": -0.10224722216257573,
  "canonical_cos": -0.10224722216257577
 },
 {
  "model": "qwen2.5-1.5B",
  "cdnv2": 0.0009054166434115612,
  "canonical": 0.0009054166434115612,
  "rel_diff": 0.0,
  "cos": -0.0912374371787973,
  "canonical_cos": -0.0912374371787973
 },
 {
  "model": "qwen2.5-3B",
  "cdnv2": 0.000568276803503344,
  "canonical": 0.0005682768035033441,
  "rel_diff": 1.9078768758491554e-16,
  "cos": -0.09650954263476809,
  "canonical_cos": -0.09650954263476816
 }
]

==> anc/wordnet_law.json <==
{
 "summary": {
  "n_cells": 4,
  "per_model": {
   "gpt2": {
    "n_supersenses": 25,
    "spearman_B_vs_I": 0.831,
    "partial_given_Hmarg": 0.638
   },
   "pythia-1.4b": {
    "n_supersenses": 25,
    "spearman_B_vs_I": 0.637,
    "partial_given_Hmarg": 0.489
   },
   "pythia-410m": {
    "n_supersenses": 25,
    "spearman_B_vs_I": 0.728,
    "partial_given_Hmarg": 0.544
   },
   "qwen2.5-1.5b": {
    "n_supersenses": 25,
    "spearman_B_vs_I": 0.709,
    "partial_given_Hmarg": 0.632
   }
  }
 },
 "rows": [
  {
   "supersense": "noun.quantity",
   "types": 23,
   "n": 7280.0,
   "I_real": 1.310617944012019,
   "I_post": 1.3281948002926631,
   "H_marg": 1.8294618791937747,
   "B": 2247.2173856876243,
   "W": 35812.57627961648,
   "model": "gpt2"
  },
  {
   "supersense": "adj.all",
   "types": 32,
   "n": 5393.0,
   "I_real": 1.7693539817442978,
   "I_post": 1.7294229970808215,
   "H_marg": 3.0020456087028577,
   "B": 2354.7813754670055,
   "W": 22529.77091150568,
   "model": "gpt2"
  },
  {
   "supersense": "noun.substance",
   "types": 17,
   "n": 4801.0,
   "I_real": 1.8359856084977915,
   "I_post": 1.8224716579074254,
   "H_marg": 2.268917656556699,
   "B": 3318.9642524733704,
   "W": 31840.507101392992,
   "model": "gpt2"
  },
  {
   "supersense": "noun.communication",
   "types": 19,
   "n": 2129.0,
   "I_real": 1.9500001576640016,
   "I_post": 1.9687824549874975,
   "H_marg": 2.574717922409113,
   "B": 2709.4979299642337,
   "W": 31884.825193044024,
   "model": "gpt2"
  },
  {
   "supersense": "noun.location",
   "types": 37,
   "n": 6112.0,
   "I_real": 2.2064247395671375,
   "I_post": 2.22927544704938,
   "H_marg": 2.8415902615913904,
   "B": 3384.802660862904,
   "W": 29534.201001688107,
   "model": "gpt2"
  },
  {
   "supersense": "noun.state",
   "types": 6,
   "n": 680.0,
   "I_real": 1.5555588251236756,
   "I_post": 1.6207573702205007,
   "H_marg": 1.6795656394069378,
   "B": 3445.7152526865493,
   "W": 41745.18201153173,
   "model": "gpt2"
  },
  {
   "supersense": "noun.group",
   "types": 26,
   "n": 2328.0,
   "I_real": 2.4733560203035974,
   "I_post": 2.4739245648707926,
   "H_marg": 3.1345910371059436,
   "B": 3831.251595944695,
   "W": 29518.37646132577,
   "model": "gpt2"
  },
  {
   "supersense": "verb.stative",
   "types": 10,
   "n": 2843.0,
   "I_real": 1.3490048903982317,
   "I_post": 1.3317075350235261,
   "H_marg": 1.691889551482272,
   "B": 2491.921823156833,
   "W": 37907.888543947774,
   "model": "gpt2"
  },
  {
   "supersense": "noun.cognition",
   "types": 5,
   "n": 1357.0,
   "I_real": 1.0434238906310456,
   "I_post": 1.0241296522082364,
   "H_marg": 1.321713689360568,
   "B": 1961.5792557683471,
   "W": 27952.59053232798,
   "model": "gpt2"
  },
  {
   "supersense": "noun.time",
   "types": 29,
   "n": 3273.0,
   "I_real": 2.072977835405151,
   "I_post": 2.0914686576515713,
   "H_marg": 3.250500050210464,
   "B": 3708.7003049657387,
   "W": 23376.254914727608,
   "model": "gpt2"
  },
  {
   "supersense": "adv.all",
   "types": 17,
   "n": 3669.0,
   "I_real": 1.4296819452778808,
   "I_post": 1.4288589159225618,
   "H_marg": 2.189822056239673,
   "B": 2330.5001986010366,
   "W": 30057.54143867827,
   "model": "gpt2"
  },
  {
   "supersense": "noun.relation",
   "types": 6,
   "n": 809.0,
   "I_real": 1.2598519453716577,
   "I_post": 1.221628777387909,
   "H_marg": 1.5389598947227963,
   "B": 2000.5531522038937,
   "W": 15428.240948311699,
   "model": "gpt2"
  },
  {
   "supersense": "noun.person",
   "types": 27,
   "n": 2748.0,
   "I_real": 2.1648374614339407,
   "I_post": 2.2565816700768373,
   "H_marg": 3.062806847959803,
   "B": 2825.5620195947595,
   "W": 24042.44590849822,
   "model": "gpt2"
  },
  {
   "supersense": "noun.artifact",
   "types": 16,
   "n": 1142.0,
   "I_real": 2.1741785481317155,
   "I_post": 2.1828920564405427,
   "H_marg": 2.703924429366202,
   "B": 3926.4605998856982,
   "W": 53721.46141642765,
   "model": "gpt2"
  },
  {
   "supersense": "noun.act",
   "types": 16,
   "n": 1464.0,
   "I_real": 2.0210276531803544,
   "I_post": 2.056114551025072,
   "H_marg": 2.6818744176916693,
   "B": 2524.6281750776684,
   "W": 33993.01645044392,
   "model": "gpt2"
  },
  {
   "supersense": "verb.change",
   "types": 4,
   "n": 472.0,
   "I_real": 0.8387709212928917,
   "I_post": 0.8952927144629637,
   "H_marg": 1.312943196278487,
   "B": 1779.610069470843,
   "W": 35959.1225670292,
   "model": "gpt2"
  },
  {
   "supersense": "verb.communication",
   "types": 5,
   "n": 404.0,
   "I_real": 0.6087847524736933,
   "I_post": 0.6542322376738074,
   "H_marg": 1.5002919487968096,
   "B": 948.6359611998297,
   "W": 15264.84471612667,
   "model": "gpt2"
  },
  {
   "supersense": "verb.possession",
   "types": 5,
   "n": 908.0,
   "I_real": 0.703306200882319,
   "I_post": 0.6889168610220904,
   "H_marg": 0.9252503115026633,
   "B": 1301.2843478981667,
   "W": 67219.85982255664,
   "model": "gpt2"
  },
  {
   "supersense": "verb.social",
   "types": 6,
   "n": 735.0,
   "I_real": 1.2350661067564521,
   "I_post": 1.2096568521231836,
   "H_marg": 1.7695494844958337,
   "B": 2277.7323335697815,
   "W": 28369.726721962455,
   "model": "gpt2"
  },
  {
   "supersense": "noun.event",
   "types": 6,
   "n": 614.0,
   "I_real": 1.3565117848665063,
   "I_post": 1.3559498477239615,
   "H_marg": 1.6038496235478545,
   "B": 2100.0563127808077,
   "W": 30304.78917424376,
   "model": "gpt2"
  },
  {
   "supersense": "noun.body",
   "types": 3,
   "n": 270.0,
   "I_real": 0.9368703744378091,
   "I_post": 0.937121265085402,
   "H_marg": 1.07424705242087,
   "B": 3082.1309156416023,
   "W": 15715.266308208527,
   "model": "gpt2"
  },
  {
   "supersense": "noun.attribute",
   "types": 8,
   "n": 757.0,
   "I_real": 1.5420402228969188,
   "I_post": 1.5378787958799065,
   "H_marg": 2.022457110910786,
   "B": 2709.2724769790416,
   "W": 39272.378198830265,
   "model": "gpt2"
  },
  {
   "supersense": "noun.possession",
   "types": 3,
   "n": 216.0,
   "I_real": 1.015463364726329,
   "I_post": 0.9892257121792485,
   "H_marg": 1.0586022309537055,
   "B": 2147.4885839855874,
   "W": 16324.438206960758,
   "model": "gpt2"
  },
  {
   "supersense": "noun.object",
   "types": 9,
   "n": 664.0,
   "I_real": 1.692438118005838,
   "I_post": 1.761609355161538,
   "H_marg": 2.1548844466409496,
   "B": 3022.229876368938,
   "W": 26489.055458320192,
   "model": "gpt2"
  },
  {
   "supersense": "verb.motion",
   "types": 4,
   "n": 230.0,
   "I_real": 0.847650125846785,
   "I_post": 0.9185744794107121,
   "H_marg": 1.3674716531879227,
   "B": 1970.2510027176215,
   "W": 55707.36627797044,
   "model": "gpt2"
  },
  {
   "supersense": "noun.quantity",
   "types": 23,
   "n": 7330.0,
   "I_real": 1.4079950558820484,
   "I_post": 1.4257657307574938,
   "H_marg": 1.8211046528003765,
   "B": 269.56856166469976,
   "W": 2281.3178149647656,
   "model": "pythia-410m"
  },
  {
   "supersense": "adj.all",
   "types": 33,
   "n": 5625.0,
   "I_real": 2.0415073246717377,
   "I_post": 2.0550681160312982,
   "H_marg": 3.0328422121431897,
   "B": 264.06317283954354,
   "W": 2036.551204180752,
   "model": "pythia-410m"
  },
  {
   "supersense": "noun.substance",
   "types": 24,
   "n": 5461.0,
   "I_real": 2.226351175826648,
   "I_post": 2.2380713543673685,
   "H_marg": 2.5887930718390137,
   "B": 438.3685871061444,
   "W": 1937.6246465126894,
   "model": "pythia-410m"
  },
  {
   "supersense": "verb.stative",
   "types": 11,
   "n": 2909.0,
   "I_real": 1.483764165818151,
   "I_post": 1.4958846855993881,
   "H_marg": 1.7481245436510024,
   "B": 205.77831397954506,
   "W": 1881.8827032352146,
   "model": "pythia-410m"
  },
  {
   "supersense": "noun.location",
   "types": 39,
   "n": 6274.0,
   "I_real": 2.4052985210954225,
   "I_post": 2.441411360454089,
   "H_marg": 2.892068071841412,
   "B": 373.1979087855499,
   "W": 1531.7881579571444,
   "model": "pythia-410m"
  },
  {
   "supersense": "noun.state",
   "types": 8,
   "n": 802.0,
   "I_real": 1.8193409268006266,
   "I_post": 1.8367098712105345,
   "H_marg": 1.8903395703448047,
   "B": 378.77600331594357,
   "W": 1275.8969755850899,
   "model": "pythia-410m"
  },
  {
   "supersense": "noun.communication",
   "types": 21,
   "n": 2333.0,
   "I_real": 2.225995670675305,
   "I_post": 2.26263299803166,
   "H_marg": 2.6894557032867703,
   "B": 390.451579351368,
   "W": 1791.354262459913,
   "model": "pythia-410m"
  },
  {
   "supersense": "noun.group",
   "types": 29,
   "n": 2369.0,
   "I_real": 2.7070898996593353,
   "I_post": 2.7397424261448107,
   "H_marg": 3.2471474669544484,
   "B": 409.64938561385986,
   "W": 1714.9822234883245,
   "model": "pythia-410m"
  },
  {
   "supersense": "noun.relation",
   "types": 6,
   "n": 828.0,
   "I_real": 1.3616001755021252,
   "I_post": 1.3406086972814113,
   "H_marg": 1.566878636810955,
   "B": 188.61147217393602,
   "W": 1509.0137626676312,
   "model": "pythia-410m"
  },
  {
   "supersense": "noun.cognition",
   "types": 7,
   "n": 1616.0,
   "I_real": 1.4384018595406844,
   "I_post": 1.4373400782305845,
   "H_marg": 1.6251957310099043,
   "B": 425.5009832192135,
   "W": 1554.500763167581,
   "model": "pythia-410m"
  },
  {
   "supersense": "noun.time",
   "types": 29,
   "n": 3312.0,
   "I_real": 2.217281012424599,
   "I_post": 2.2405843076451655,
   "H_marg": 3.250257330719068,
   "B": 360.69325542044834,
   "W": 1593.1283736782698,
   "model": "pythia-410m"
  },
  {
   "supersense": "adv.all",
   "types": 17,
   "n": 3674.0,
   "I_real": 1.5672437912383015,
   "I_post": 1.6017465144859802,
   "H_marg": 2.2141991211452523,
   "B": 167.53862496874103,
   "W": 1547.7540565722813,
   "model": "pythia-410m"
  },
  {
   "supersense": "noun.person",
   "types": 22,
   "n": 2457.0,
   "I_real": 2.1680296954570943,
   "I_post": 2.2728232384458966,
   "H_marg": 2.8854132024902124,
   "B": 268.8273660870179,
   "W": 1856.4982038367484,
   "model": "pythia-410m"
  },
  {
   "supersense": "noun.artifact",
   "types": 20,
   "n": 1360.0,
   "I_real": 2.4637477346206595,
   "I_post": 2.505974250436598,
   "H_marg": 2.9433822054827083,
   "B": 408.855783867235,
   "W": 1531.6227996860796,
   "model": "pythia-410m"
  },
  {
   "supersense": "noun.attribute",
   "types": 10,
   "n": 913.0,
   "I_real": 1.9211897507597897,
   "I_post": 1.9242209309363096,
   "H_marg": 2.2391282419733045,
   "B": 296.1559687349646,
   "W": 1577.201915206255,
   "model": "pythia-410m"
  },
  {
   "supersense": "noun.act",
   "types": 17,
   "n": 1529.0,
   "I_real": 2.2322861938845704,
   "I_post": 2.2675026562590137,
   "H_marg": 2.7357078568494777,
   "B": 253.5914778521248,
   "W": 1522.2007862771547,
   "model": "pythia-410m"
  },
  {
   "supersense": "verb.possession",
   "types": 5,
   "n": 908.0,
   "I_real": 0.7694385532091795,
   "I_post": 0.7741359426554794,
   "H_marg": 0.9567451732497803,
   "B": 120.1705879034685,
   "W": 1689.6674189501593,
   "model": "pythia-410m"
  },
  {
   "supersense": "verb.change",
   "types": 4,
   "n": 472.0,
   "I_real": 0.9279421339620613,
   "I_post": 0.9773174142130856,
   "H_marg": 1.3327417322492308,
   "B": 128.96198988555676,
   "W": 1692.1928522955563,
   "model": "pythia-410m"
  },
  {
   "supersense": "noun.object",
   "types": 10,
   "n": 720.0,
   "I_real": 1.959742583891075,
   "I_post": 2.0380717933655523,
   "H_marg": 2.2626050447245847,
   "B": 349.1237961041881,
   "W": 1324.562257874281,
   "model": "pythia-410m"
  },
  {
   "supersense": "noun.event",
   "types": 6,
   "n": 622.0,
   "I_real": 1.4343026864280135,
   "I_post": 1.4343867600833582,
   "H_marg": 1.602215657256969,
   "B": 210.20403212653997,
   "W": 2660.7419600475737,
   "model": "pythia-410m"
  },
  {
   "supersense": "verb.social",
   "types": 6,
   "n": 738.0,
   "I_real": 1.3646504632942724,
   "I_post": 1.3451213347901165,
   "H_marg": 1.7735264619490159,
   "B": 216.43143800192505,
   "W": 1593.29197571255,
   "model": "pythia-410m"
  },
  {
   "supersense": "verb.communication",
   "types": 6,
   "n": 455.0,
   "I_real": 0.7879996979795956,
   "I_post": 0.8285353558038131,
   "H_marg": 1.6940350618502582,
   "B": 87.95039574752346,
   "W": 1689.5384710931517,
   "model": "pythia-410m"
  },
  {
   "supersense": "noun.body",
   "types": 5,
   "n": 374.0,
   "I_real": 1.3262093912658197,
   "I_post": 1.3505073196689101,
   "H_marg": 1.549857869986097,
   "B": 300.1429715600273,
   "W": 2410.6695207563794,
   "model": "pythia-410m"
  },
  {
   "supersense": "noun.possession",
   "types": 3,
   "n": 225.0,
   "I_real": 1.0365871173622765,
   "I_post": 1.0229947383999456,
   "H_marg": 1.064886029365085,
   "B": 234.42243416427596,
   "W": 1259.0104569570224,
   "model": "pythia-410m"
  },
  {
   "supersense": "verb.motion",
   "types": 4,
   "n": 233.0,
   "I_real": 0.9793633513825601,
   "I_post": 1.009188917367789,
   "H_marg": 1.3637900871398068,
   "B": 113.80437409970678,
   "W": 1323.3904393383107,
   "model": "pythia-410m"
  },
  {
   "supersense": "noun.quantity",
   "types": 23,
   "n": 7330.0,
   "I_real": 1.445251308654337,
   "I_post": 1.4643483106368729,
   "H_marg": 1.8292193686985734,
   "B": 1440.061827964894,
   "W": 12892.2468678757,
   "model": "pythia-1.4b"
  },
  {
   "supersense": "adj.all",
   "types": 33,
   "n": 5625.0,
   "I_real": 2.1512101160140245,
   "I_post": 2.1570346775728466,
   "H_marg": 3.035639452448705,
   "B": 1311.0789961753246,
   "W": 11605.60983400666,
   "model": "pythia-1.4b"
  },
  {
   "supersense": "noun.substance",
   "types": 24,
   "n": 5461.0,
   "I_real": 2.2958901552299893,
   "I_post": 2.302026562637711,
   "H_marg": 2.5945308420531417,
   "B": 2729.130198848333,
   "W": 11194.511914149722,
   "model": "pythia-1.4b"
  },
  {
   "supersense": "verb.stative",
   "types": 11,
   "n": 2909.0,
   "I_real": 1.5326342584274033,
   "I_post": 1.542857008445364,
   "H_marg": 1.7635986174557432,
   "B": 1049.8962577917887,
   "W": 10001.44303629787,
   "model": "pythia-1.4b"
  },
  {
   "supersense": "noun.location",
   "types": 39,
   "n": 6274.0,
   "I_real": 2.4770846571850424,
   "I_post": 2.504204429506425,
   "H_marg": 2.8916540088829508,
   "B": 1864.0121441734118,
   "W": 8633.172648506923,
   "model": "pythia-1.4b"
  },
  {
   "supersense": "noun.state",
   "types": 8,
   "n": 802.0,
   "I_real": 1.8536724682328567,
   "I_post": 1.854778000488811,
   "H_marg": 1.8956656635326339,
   "B": 2127.857367116905,
   "W": 6977.434036752678,
   "model": "pythia-1.4b"
  },
  {
   "supersense": "noun.communication",
   "types": 21,
   "n": 2333.0,
   "I_real": 2.3071754715809067,
   "I_post": 2.326110531230367,
   "H_marg": 2.6872348521226,
   "B": 1791.9053698051168,
   "W": 9424.579335856248,
   "model": "pythia-1.4b"
  },
  {
   "supersense": "noun.group",
   "types": 29,
   "n": 2369.0,
   "I_real": 2.8170454311622692,
   "I_post": 2.845443100515623,
   "H_marg": 3.2531189510698275,
   "B": 2070.558401631637,
   "W": 8620.204963342965,
   "model": "pythia-1.4b"
  },
  {
   "supersense": "noun.relation",
   "types": 6,
   "n": 828.0,
   "I_real": 1.400675665630848,
   "I_post": 1.3879262647920851,
   "H_marg": 1.5707284557001309,
   "B": 1021.6570907886513,
   "W": 8028.680054816647,
   "model": "pythia-1.4b"
  },
  {
   "supersense": "noun.cognition",
   "types": 7,
   "n": 1616.0,
   "I_real": 1.4711665763394228,
   "I_post": 1.4636122628124741,
   "H_marg": 1.6249056406711655,
   "B": 2068.2682996016365,
   "W": 9448.23491054493,
   "model": "pythia-1.4b"
  },
  {
   "supersense": "noun.time",
   "types": 29,
   "n": 3312.0,
   "I_real": 2.3213572398334152,
   "I_post": 2.344964208064423,
   "H_marg": 3.251466850078467,
   "B": 1665.744196147503,
   "W": 8365.01292599527,
   "model": "pythia-1.4b"
  },
  {
   "supersense": "adv.all",
   "types": 17,
   "n": 3674.0,
   "I_real": 1.6620357642680141,
   "I_post": 1.6727642148614599,
   "H_marg": 2.219834254791898,
   "B": 883.3753846817011,
   "W": 8739.168411077157,
   "model": "pythia-1.4b"
  },
  {
   "supersense": "noun.person",
   "types": 22,
   "n": 2457.0,
   "I_real": 2.3113562327355113,
   "I_post": 2.391413247313907,
   "H_marg": 2.8996057874407573,
   "B": 1355.8008069409668,
   "W": 9755.494069994564,
   "model": "pythia-1.4b"
  },
  {
   "supersense": "noun.artifact",
   "types": 20,
   "n": 1360.0,
   "I_real": 2.540318153179204,
   "I_post": 2.568989914422836,
   "H_marg": 2.943449803436649,
   "B": 1898.9110446991385,
   "W": 8157.831165241713,
   "model": "pythia-1.4b"
  },
  {
   "supersense": "noun.attribute",
   "types": 10,
   "n": 913.0,
   "I_real": 1.9619973678392464,
   "I_post": 1.969080136254581,
   "H_marg": 2.2351684131745433,
   "B": 1613.0887103570071,
   "W": 8287.389621434377,
   "model": "pythia-1.4b"
  },
  {
   "supersense": "noun.act",
   "types": 17,
   "n": 1529.0,
   "I_real": 2.3245285703216547,
   "I_post": 2.3476146226003,
   "H_marg": 2.7415011335357606,
   "B": 1247.8546041736925,
   "W": 7832.530652495051,
   "model": "pythia-1.4b"
  },
  {
   "supersense": "verb.possession",
   "types": 5,
   "n": 908.0,
   "I_real": 0.8016396696231063,
   "I_post": 0.8049238480967473,
   "H_marg": 0.9478731165465555,
   "B": 519.4269405831867,
   "W": 9154.55341002962,
   "model": "pythia-1.4b"
  },
  {
   "supersense": "verb.change",
   "types": 4,
   "n": 472.0,
   "I_real": 0.9594456811590304,
   "I_post": 0.9847355188599028,
   "H_marg": 1.3274555631223894,
   "B": 707.416868354378,
   "W": 9337.106028350985,
   "model": "pythia-1.4b"
  },
  {
   "supersense": "noun.object",
   "types": 10,
   "n": 720.0,
   "I_real": 2.03488072094881,
   "I_post": 2.090816381397758,
   "H_marg": 2.2638612207003144,
   "B": 1887.8619726155723,
   "W": 6860.435920523231,
   "model": "pythia-1.4b"
  },
  {
   "supersense": "noun.event",
   "types": 6,
   "n": 622.0,
   "I_real": 1.4756553726073243,
   "I_post": 1.4682476942961673,
   "H_marg": 1.5972374274224432,
   "B": 1095.9894671176205,
   "W": 13214.186154481298,
   "model": "pythia-1.4b"
  },
  {
   "supersense": "verb.social",
   "types": 6,
   "n": 738.0,
   "I_real": 1.4107425265879234,
   "I_post": 1.403220710094082,
   "H_marg": 1.7719843131366688,
   "B": 906.2985983021904,
   "W": 8568.943353401452,
   "model": "pythia-1.4b"
  },
  {
   "supersense": "verb.communication",
   "types": 6,
   "n": 455.0,
   "I_real": 0.8611567254937895,
   "I_post": 0.8970649874983624,
   "H_marg": 1.7212562915748575,
   "B": 512.5779334312133,
   "W": 8904.501101273494,
   "model": "pythia-1.4b"
  },
  {
   "supersense": "noun.body",
   "types": 5,
   "n": 374.0,
   "I_real": 1.3521843127857645,
   "I_post": 1.3944232073173166,
   "H_marg": 1.549459488294262,
   "B": 1619.2952771611215,
   "W": 13563.973382190268,
   "model": "pythia-1.4b"
  },
  {
   "supersense": "noun.possession",
   "types": 3,
   "n": 225.0,
   "I_real": 1.045090092570205,
   "I_post": 1.034308537662101,
   "H_marg": 1.0646746078626093,
   "B": 1660.1551901013797,
   "W": 7004.876639451981,
   "model": "pythia-1.4b"
  },
  {
   "supersense": "verb.motion",
   "types": 4,
   "n": 233.0,
   "I_real": 1.0715939005662913,
   "I_post": 1.0846876053255035,
   "H_marg": 1.3731268913810815,
   "B": 662.4422055793259,
   "W": 7497.404337123228,
   "model": "pythia-1.4b"
  },
  {
   "supersense": "noun.quantity",
   "types": 23,
   "n": 7293.0,
   "I_real": 1.4791408205829348,
   "I_post": 1.5130995310698425,
   "H_marg": 1.8237844767197164,
   "B": 3681.580502003016,
   "W": 23190.86097846932,
   "model": "qwen2.5-1.5b"
  },
  {
   "supersense": "noun.substance",
   "types": 19,
   "n": 4930.0,
   "I_real": 2.099819425843352,
   "I_post": 2.109725547636736,
   "H_marg": 2.354646377268883,
   "B": 5745.859731912172,
   "W": 22037.16860516248,
   "model": "qwen2.5-1.5b"
  },
  {
   "supersense": "adj.all",
   "types": 32,
   "n": 5511.0,
   "I_real": 2.2056075622513838,
   "I_post": 2.2295622492063316,
   "H_marg": 3.0222390142482887,
   "B": 3456.096542306378,
   "W": 23785.076637489223,
   "model": "qwen2.5-1.5b"
  },
  {
   "supersense": "noun.location",
   "types": 38,
   "n": 6173.0,
   "I_real": 2.48570851616802,
   "I_post": 2.5264317021044267,
   "H_marg": 2.8667787643283225,
   "B": 6117.103837334339,
   "W": 23582.910100518053,
   "model": "qwen2.5-1.5b"
  },
  {
   "supersense": "noun.communication",
   "types": 18,
   "n": 2128.0,
   "I_real": 2.1925235823088065,
   "I_post": 2.217939284492654,
   "H_marg": 2.5375948106844657,
   "B": 5226.2760655554675,
   "W": 23759.449538467747,
   "model": "qwen2.5-1.5b"
  },
  {
   "supersense": "noun.state",
   "types": 6,
   "n": 614.0,
   "I_real": 1.5567255978441978,
   "I_post": 1.5781947546368091,
   "H_marg": 1.6049856707893222,
   "B": 5916.77688482144,
   "W": 24677.785605690962,
   "model": "qwen2.5-1.5b"
  },
  {
   "supersense": "noun.relation",
   "types": 6,
   "n": 823.0,
   "I_real": 1.4110439105388848,
   "I_post": 1.400362638653084,
   "H_marg": 1.5596959968648076,
   "B": 3617.7067243361876,
   "W": 25908.956698291935,
   "model": "qwen2.5-1.5b"
  },
  {
   "supersense": "noun.time",
   "types": 29,
   "n": 3302.0,
   "I_real": 2.376321975185107,
   "I_post": 2.4246344875287624,
   "H_marg": 3.2510580618239673,
   "B": 5631.832787347997,
   "W": 22641.888757365643,
   "model": "qwen2.5-1.5b"
  },
  {
   "supersense": "verb.stative",
   "types": 10,
   "n": 2845.0,
   "I_real": 1.4782837492579828,
   "I_post": 1.4918695689720685,
   "H_marg": 1.6874642147441878,
   "B": 3322.5362864214526,
   "W": 23831.039010384044,
   "model": "qwen2.5-1.5b"
  },
  {
   "supersense": "noun.cognition",
   "types": 5,
   "n": 1357.0,
   "I_real": 1.1676992811759805,
   "I_post": 1.1718393358227215,
   "H_marg": 1.3266079979207108,
   "B": 2428.680349707214,
   "W": 20632.594885412524,
   "model": "qwen2.5-1.5b"
  },
  {
   "supersense": "adv.all",
   "types": 17,
   "n": 3678.0,
   "I_real": 1.7203521244030275,
   "I_post": 1.7636816348148927,
   "H_marg": 2.2221793889268255,
   "B": 2915.4453994692008,
   "W": 22293.12591699516,
   "model": "qwen2.5-1.5b"
  },
  {
   "supersense": "noun.group",
   "types": 25,
   "n": 2284.0,
   "I_real": 2.737558023222323,
   "I_post": 2.7659481572411337,
   "H_marg": 3.1051778826756182,
   "B": 6677.563780586339,
   "W": 22803.511763490438,
   "model": "qwen2.5-1.5b"
  },
  {
   "supersense": "noun.person",
   "types": 24,
   "n": 2592.0,
   "I_real": 2.4769314531609585,
   "I_post": 2.5662192459875603,
   "H_marg": 2.9915955074995084,
   "B": 5132.716152210017,
   "W": 22927.97572447746,
   "model": "qwen2.5-1.5b"
  },
  {
   "supersense": "noun.artifact",
   "types": 17,
   "n": 1194.0,
   "I_real": 2.502566024947362,
   "I_post": 2.5361079437324494,
   "H_marg": 2.7779046568457444,
   "B": 6663.646412307767,
   "W": 22524.618737051034,
   "model": "qwen2.5-1.5b"
  },
  {
   "supersense": "noun.act",
   "types": 16,
   "n": 1480.0,
   "I_real": 2.3498057379369803,
   "I_post": 2.382014280466828,
   "H_marg": 2.6873759883443924,
   "B": 4630.407557383505,
   "W": 25311.68127426505,
   "model": "qwen2.5-1.5b"
  },
  {
   "supersense": "verb.change",
   "types": 4,
   "n": 476.0,
   "I_real": 0.9815784241273158,
   "I_post": 1.027820793643468,
   "H_marg": 1.3215805534514065,
   "B": 2726.02050462385,
   "W": 27516.141521770413,
   "model": "qwen2.5-1.5b"
  },
  {
   "supersense": "noun.event",
   "types": 6,
   "n": 616.0,
   "I_real": 1.483558365904198,
   "I_post": 1.4926151256917264,
   "H_marg": 1.5887177177331777,
   "B": 4051.3083175544343,
   "W": 22280.841413075275,
   "model": "qwen2.5-1.5b"
  },
  {
   "supersense": "verb.social",
   "types": 6,
   "n": 739.0,
   "I_real": 1.434993602017173,
   "I_post": 1.444345335836132,
   "H_marg": 1.7692275230409165,
   "B": 3665.647185465406,
   "W": 26343.50215381989,
   "model": "qwen2.5-1.5b"
  },
  {
   "supersense": "verb.possession",
   "types": 5,
   "n": 910.0,
   "I_real": 0.8150133342296673,
   "I_post": 0.8303176877794036,
   "H_marg": 0.9602320773936419,
   "B": 2049.144218767166,
   "W": 24568.051893736243,
   "model": "qwen2.5-1.5b"
  },
  {
   "supersense": "verb.communication",
   "types": 6,
   "n": 455.0,
   "I_real": 0.8795903006135134,
   "I_post": 0.9337180233801314,
   "H_marg": 1.7100734999010878,
   "B": 1732.3755827144607,
   "W": 24306.56710922849,
   "model": "qwen2.5-1.5b"
  },
  {
   "supersense": "noun.body",
   "types": 3,
   "n": 272.0,
   "I_real": 1.0240862479655741,
   "I_post": 1.0248100013368917,
   "H_marg": 1.076187990129254,
   "B": 5172.707765022916,
   "W": 27723.48514296728,
   "model": "qwen2.5-1.5b"
  },
  {
   "supersense": "noun.attribute",
   "types": 8,
   "n": 758.0,
   "I_real": 1.7433181467882548,
   "I_post": 1.75230921248132,
   "H_marg": 2.0182731963614517,
   "B": 4803.506692373449,
   "W": 25104.27111853333,
   "model": "qwen2.5-1.5b"
  },
  {
   "supersense": "noun.possession",
   "types": 3,
   "n": 218.0,
   "I_real": 1.046605410280696,
   "I_post": 1.043095803947861,
   "H_marg": 1.0627579598354573,
   "B": 4980.735472340879,
   "W": 29418.911300385764,
   "model": "qwen2.5-1.5b"
  },
  {
   "supersense": "noun.object",
   "types": 9,
   "n": 659.0,
   "I_real": 1.9508606131185708,
   "I_post": 1.998190318984994,
   "H_marg": 2.158719754423052,
   "B": 5491.6334816389435,
   "W": 22871.017207708635,
   "model": "qwen2.5-1.5b"
  },
  {
   "supersense": "verb.motion",
   "types": 4,
   "n": 229.0,
   "I_real": 1.1118027378479682,
   "I_post": 1.1543219971838667,
   "H_marg": 1.3751752494305718,
   "B": 2604.0462375698744,
   "W": 24953.019213568175,
   "model": "qwen2.5-1.5b"
  }
 ]
}
